Area-minimizing ruled graphs and the Bernstein problem in the Heisenberg group

In this paper, we give a necessary and sufficient condition for a graphical strip in the Heisenberg group $\mathbb{H}$ to be area-minimizing in the slab $\{-1<x<1\}$. We show that our condition is necessary by introducing a family of deformations of graphical strips based on varying a vertical curve. We show that it is sufficient by showing that strips satisfying the condition have monotone epigraphs. We use this condition to show that any area-minimizing ruled entire intrinsic graph in the Heisenberg group is a vertical plane and to find a boundary curve that admits uncountably many fillings by area-minimizing surfaces.

==> anc/areaMin.obj <==
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6071 0.6293 -0.0117 0.40 0.40 0.40
v -0.6005 0.6234 -0.0107 0.40 0.40 0.40
v -0.5968 0.6160 -0.0075 0.40 0.40 0.40
v -0.5968 0.6084 -0.0028 0.40 0.40 0.40
v -0.6005 0.6022 0.0024 0.40 0.40 0.40
v -0.6071 0.5986 0.0071 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6236 0.6014 0.0117 0.40 0.40 0.40
v -0.6302 0.6073 0.0107 0.40 0.40 0.40
v -0.6339 0.6148 0.0075 0.40 0.40 0.40
v -0.6339 0.6223 0.0028 0.40 0.40 0.40
v -0.6302 0.6285 -0.0024 0.40 0.40 0.40
v -0.6236 0.6321 -0.0071 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -1.0000 0.0170 -1.0105 0.40 0.40 0.40
v -0.9918 0.0139 -1.0117 0.40 0.40 0.40
v -0.9851 0.0081 -1.0107 0.40 0.40 0.40
v -0.9815 0.0006 -1.0075 0.40 0.40 0.40
v -0.9815 -0.0070 -1.0028 0.40 0.40 0.40
v -0.9851 -0.0132 -0.9976 0.40 0.40 0.40
v -0.9918 -0.0168 -0.9929 0.40 0.40 0.40
v -1.0000 -0.0170 -0.9895 0.40 0.40 0.40
v -1.0082 -0.0139 -0.9883 0.40 0.40 0.40
v -1.0149 -0.0081 -0.9893 0.40 0.40 0.40
v -1.0185 -0.0006 -0.9925 0.40 0.40 0.40
v -1.0185 0.0070 -0.9972 0.40 0.40 0.40
v -1.0149 0.0132 -1.0024 0.40 0.40 0.40
v -1.0082 0.0168 -1.0071 0.40 0.40 0.40
v -1.0000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4123 0.6965 -0.5872
vn 0.7430 0.4034 -0.5340
vn 0.9265 0.0305 -0.3751
vn 0.9265 -0.3486 -0.1419
vn 0.7430 -0.6586 0.1195
vn 0.4123 -0.8381 0.3572
vn 0.0000 -0.8517 0.5241
vn -0.4123 -0.6965 0.5872
vn -0.7430 -0.4034 0.5340
vn -0.9265 -0.0305 0.3751
vn -0.9265 0.3486 0.1419
vn -0.7430 0.6586 -0.1195
vn -0.4123 0.8381 -0.3572
vn -0.0000 0.8517 -0.5241
vn -0.3846 -0.6154 -1.0000
vn 0.3846 0.6154 1.0000
f 1//1 2//2 17//2 16//1
f 2//2 3//3 18//3 17//2
f 3//3 4//4 19//4 18//3
f 4//4 5//5 20//5 19//4
f 5//5 6//6 21//6 20//5
f 6//6 7//7 22//7 21//6
f 7//7 8//8 23//8 22//7
f 8//8 9//9 24//9 23//8
f 9//9 10//10 25//10 24//9
f 10//10 11//11 26//11 25//10
f 11//11 12//12 27//12 26//11
f 12//12 13//13 28//13 27//12
f 13//13 14//14 29//14 28//13
f 14//14 15//15 30//15 29//14
f 14//16 13//16 12//16 11//16 10//16 9//16 8//16 7//16 6//16 5//16 4//16 3//16 2//16 1//16
f 16//17 17//17 18//17 19//17 20//17 21//17 22//17 23//17 24//17 25//17 26//17 27//17 28//17 29//17
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6070 0.6295 -0.0115 0.40 0.40 0.40
v -0.6003 0.6237 -0.0102 0.40 0.40 0.40
v -0.5966 0.6164 -0.0069 0.40 0.40 0.40
v -0.5966 0.6088 -0.0022 0.40 0.40 0.40
v -0.6003 0.6025 0.0029 0.40 0.40 0.40
v -0.6070 0.5988 0.0074 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6237 0.6013 0.0115 0.40 0.40 0.40
v -0.6304 0.6070 0.0102 0.40 0.40 0.40
v -0.6341 0.6144 0.0069 0.40 0.40 0.40
v -0.6341 0.6220 0.0022 0.40 0.40 0.40
v -0.6304 0.6282 -0.0029 0.40 0.40 0.40
v -0.6237 0.6320 -0.0074 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.9500 0.0170 -1.0105 0.40 0.40 0.40
v -0.9417 0.0141 -1.0115 0.40 0.40 0.40
v -0.9350 0.0084 -1.0102 0.40 0.40 0.40
v -0.9312 0.0010 -1.0069 0.40 0.40 0.40
v -0.9312 -0.0066 -1.0022 0.40 0.40 0.40
v -0.9350 -0.0129 -0.9971 0.40 0.40 0.40
v -0.9417 -0.0166 -0.9926 0.40 0.40 0.40
v -0.9500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.9583 -0.0141 -0.9885 0.40 0.40 0.40
v -0.9650 -0.0084 -0.9898 0.40 0.40 0.40
v -0.9688 -0.0010 -0.9931 0.40 0.40 0.40
v -0.9688 0.0066 -0.9978 0.40 0.40 0.40
v -0.9650 0.0129 -1.0029 0.40 0.40 0.40
v -0.9583 0.0166 -1.0074 0.40 0.40 0.40
v -0.9500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4173 0.7050 -0.5735
vn 0.7519 0.4187 -0.5093
vn 0.9376 0.0495 -0.3442
vn 0.9376 -0.3296 -0.1110
vn 0.7519 -0.6433 0.1443
vn 0.4173 -0.8296 0.3709
vn 0.0000 -0.8517 0.5241
vn -0.4173 -0.7050 0.5735
vn -0.7519 -0.4187 0.5093
vn -0.9376 -0.0495 0.3442
vn -0.9376 0.3296 0.1110
vn -0.7519 0.6433 -0.1443
vn -0.4173 0.8296 -0.3709
vn -0.0000 0.8517 -0.5241
vn -0.3346 -0.6154 -1.0000
vn 0.3346 0.6154 1.0000
f 31//18 32//19 47//19 46//18
f 32//19 33//20 48//20 47//19
f 33//20 34//21 49//21 48//20
f 34//21 35//22 50//22 49//21
f 35//22 36//23 51//23 50//22
f 36//23 37//24 52//24 51//23
f 37//24 38//25 53//25 52//24
f 38//25 39//26 54//26 53//25
f 39//26 40//27 55//27 54//26
f 40//27 41//28 56//28 55//27
f 41//28 42//29 57//29 56//28
f 42//29 43//30 58//30 57//29
f 43//30 44//31 59//31 58//30
f 44//31 45//32 60//32 59//31
f 44//33 43//33 42//33 41//33 40//33 39//33 38//33 37//33 36//33 35//33 34//33 33//33 32//33 31//33
f 46//34 47//34 48//34 49//34 50//34 51//34 52//34 53//34 54//34 55//34 56//34 57//34 58//34 59//34
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6069 0.6296 -0.0112 0.40 0.40 0.40
v -0.6002 0.6241 -0.0097 0.40 0.40 0.40
v -0.5964 0.6168 -0.0062 0.40 0.40 0.40
v -0.5964 0.6092 -0.0016 0.40 0.40 0.40
v -0.6002 0.6028 0.0034 0.40 0.40 0.40
v -0.6069 0.5990 0.0077 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6238 0.6011 0.0112 0.40 0.40 0.40
v -0.6306 0.6067 0.0097 0.40 0.40 0.40
v -0.6343 0.6140 0.0062 0.40 0.40 0.40
v -0.6343 0.6216 0.0016 0.40 0.40 0.40
v -0.6306 0.6279 -0.0034 0.40 0.40 0.40
v -0.6238 0.6318 -0.0077 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.9000 0.0170 -1.0105 0.40 0.40 0.40
v -0.8916 0.0143 -1.0112 0.40 0.40 0.40
v -0.8848 0.0087 -1.0097 0.40 0.40 0.40
v -0.8811 0.0014 -1.0062 0.40 0.40 0.40
v -0.8811 -0.0062 -1.0016 0.40 0.40 0.40
v -0.8848 -0.0126 -0.9966 0.40 0.40 0.40
v -0.8916 -0.0164 -0.9923 0.40 0.40 0.40
v -0.9000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.9084 -0.0143 -0.9888 0.40 0.40 0.40
v -0.9152 -0.0087 -0.9903 0.40 0.40 0.40
v -0.9189 -0.0014 -0.9938 0.40 0.40 0.40
v -0.9189 0.0062 -0.9984 0.40 0.40 0.40
v -0.9152 0.0126 -1.0034 0.40 0.40 0.40
v -0.9084 0.0164 -1.0077 0.40 0.40 0.40
v -0.9000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4217 0.7138 -0.5592
vn 0.7598 0.4345 -0.4836
vn 0.9475 0.0691 -0.3122
vn 0.9475 -0.3099 -0.0790
vn 0.7598 -0.6275 0.1699
vn 0.4217 -0.8209 0.3851
vn 0.0000 -0.8517 0.5241
vn -0.4217 -0.7138 0.5592
vn -0.7598 -0.4345 0.4836
vn -0.9475 -0.0691 0.3122
vn -0.9475 0.3099 0.0790
vn -0.7598 0.6275 -0.1699
vn -0.4217 0.8209 -0.3851
vn -0.0000 0.8517 -0.5241
vn -0.2846 -0.6154 -1.0000
vn 0.2846 0.6154 1.0000
f 61//35 62//36 77//36 76//35
f 62//36 63//37 78//37 77//36
f 63//37 64//38 79//38 78//37
f 64//38 65//39 80//39 79//38
f 65//39 66//40 81//40 80//39
f 66//40 67//41 82//41 81//40
f 67//41 68//42 83//42 82//41
f 68//42 69//43 84//43 83//42
f 69//43 70//44 85//44 84//43
f 70//44 71//45 86//45 85//44
f 71//45 72//46 87//46 86//45
f 72//46 73//47 88//47 87//46
f 73//47 74//48 89//48 88//47
f 74//48 75//49 90//49 89//48
f 74//50 73//50 72//50 71//50 70//50 69//50 68//50 67//50 66//50 65//50 64//50 63//50 62//50 61//50
f 76//51 77//51 78//51 79//51 80//51 81//51 82//51 83//51 84//51 85//51 86//51 87//51 88//51 89//51
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6069 0.6298 -0.0109 0.40 0.40 0.40
v -0.6000 0.6244 -0.0091 0.40 0.40 0.40
v -0.5962 0.6172 -0.0056 0.40 0.40 0.40
v -0.5962 0.6096 -0.0009 0.40 0.40 0.40
v -0.6000 0.6031 0.0039 0.40 0.40 0.40
v -0.6069 0.5991 0.0080 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6239 0.6009 0.0109 0.40 0.40 0.40
v -0.6307 0.6064 0.0091 0.40 0.40 0.40
v -0.6345 0.6136 0.0056 0.40 0.40 0.40
v -0.6345 0.6212 0.0009 0.40 0.40 0.40
v -0.6307 0.6276 -0.0039 0.40 0.40 0.40
v -0.6239 0.6316 -0.0080 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.8500 0.0170 -1.0105 0.40 0.40 0.40
v -0.8415 0.0145 -1.0109 0.40 0.40 0.40
v -0.8347 0.0090 -1.0091 0.40 0.40 0.40
v -0.8309 0.0018 -1.0056 0.40 0.40 0.40
v -0.8309 -0.0058 -1.0009 0.40 0.40 0.40
v -0.8347 -0.0122 -0.9961 0.40 0.40 0.40
v -0.8415 -0.0162 -0.9920 0.40 0.40 0.40
v -0.8500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.8585 -0.0145 -0.9891 0.40 0.40 0.40
v -0.8653 -0.0090 -0.9909 0.40 0.40 0.40
v -0.8691 -0.0018 -0.9944 0.40 0.40 0.40
v -0.8691 0.0058 -0.9991 0.40 0.40 0.40
v -0.8653 0.0122 -1.0039 0.40 0.40 0.40
v -0.8585 0.0162 -1.0080 0.40 0.40 0.40
v -0.8500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4255 0.7228 -0.5446
vn 0.7667 0.4507 -0.4572
vn 0.9560 0.0894 -0.2793
vn 0.9560 -0.2896 -0.0461
vn 0.7667 -0.6113 0.1963
vn 0.4255 -0.8119 0.3998
vn 0.0000 -0.8517 0.5241
vn -0.4255 -0.7228 0.5446
vn -0.7667 -0.4507 0.4572
vn -0.9560 -0.0894 0.2793
vn -0.9560 0.2896 0.0461
vn -0.7667 0.6113 -0.1963
vn -0.4255 0.8119 -0.3998
vn -0.0000 0.8517 -0.5241
vn -0.2346 -0.6154 -1.0000
vn 0.2346 0.6154 1.0000
f 91//52 92//53 107//53 106//52
f 92//53 93//54 108//54 107//53
f 93//54 94//55 109//55 108//54
f 94//55 95//56 110//56 109//55
f 95//56 96//57 111//57 110//56
f 96//57 97//58 112//58 111//57
f 97//58 98//59 113//59 112//58
f 98//59 99//60 114//60 113//59
f 99//60 100//61 115//61 114//60
f 100//61 101//62 116//62 115//61
f 101//62 102//63 117//63 116//62
f 102//63 103//64 118//64 117//63
f 103//64 104//65 119//65 118//64
f 104//65 105//66 120//66 119//65
f 104//67 103//67 102//67 101//67 100//67 99//67 98//67 97//67 96//67 95//67 94//67 93//67 92//67 91//67
f 106//68 107//68 108//68 109//68 110//68 111//68 112//68 113//68 114//68 115//68 116//68 117//68 118//68 119//68
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6068 0.6300 -0.0106 0.40 0.40 0.40
v -0.5999 0.6247 -0.0086 0.40 0.40 0.40
v -0.5961 0.6176 -0.0049 0.40 0.40 0.40
v -0.5961 0.6100 -0.0002 0.40 0.40 0.40
v -0.5999 0.6035 0.0045 0.40 0.40 0.40
v -0.6068 0.5993 0.0083 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6239 0.6007 0.0106 0.40 0.40 0.40
v -0.6308 0.6060 0.0086 0.40 0.40 0.40
v -0.6346 0.6132 0.0049 0.40 0.40 0.40
v -0.6346 0.6207 0.0002 0.40 0.40 0.40
v -0.6308 0.6273 -0.0045 0.40 0.40 0.40
v -0.6239 0.6314 -0.0083 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.8000 0.0170 -1.0105 0.40 0.40 0.40
v -0.7914 0.0146 -1.0106 0.40 0.40 0.40
v -0.7846 0.0093 -1.0086 0.40 0.40 0.40
v -0.7807 0.0022 -1.0049 0.40 0.40 0.40
v -0.7807 -0.0054 -1.0002 0.40 0.40 0.40
v -0.7846 -0.0119 -0.9955 0.40 0.40 0.40
v -0.7914 -0.0161 -0.9917 0.40 0.40 0.40
v -0.8000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.8086 -0.0146 -0.9894 0.40 0.40 0.40
v -0.8154 -0.0093 -0.9914 0.40 0.40 0.40
v -0.8193 -0.0022 -0.9951 0.40 0.40 0.40
v -0.8193 0.0054 -0.9998 0.40 0.40 0.40
v -0.8154 0.0119 -1.0045 0.40 0.40 0.40
v -0.8086 0.0161 -1.0083 0.40 0.40 0.40
v -0.8000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4286 0.7320 -0.5296
vn 0.7723 0.4674 -0.4302
vn 0.9631 0.1101 -0.2456
vn 0.9631 -0.2689 -0.0124
vn 0.7723 -0.5947 0.2233
vn 0.4286 -0.8026 0.4148
vn 0.0000 -0.8517 0.5241
vn -0.4286 -0.7320 0.5296
vn -0.7723 -0.4674 0.4302
vn -0.9631 -0.1101 0.2456
vn -0.9631 0.2689 0.0124
vn -0.7723 0.5947 -0.2233
vn -0.4286 0.8026 -0.4148
vn -0.0000 0.8517 -0.5241
vn -0.1846 -0.6154 -1.0000
vn 0.1846 0.6154 1.0000
f 121//69 122//70 137//70 136//69
f 122//70 123//71 138//71 137//70
f 123//71 124//72 139//72 138//71
f 124//72 125//73 140//73 139//72
f 125//73 126//74 141//74 140//73
f 126//74 127//75 142//75 141//74
f 127//75 128//76 143//76 142//75
f 128//76 129//77 144//77 143//76
f 129//77 130//78 145//78 144//77
f 130//78 131//79 146//79 145//78
f 131//79 132//80 147//80 146//79
f 132//80 133//81 148//81 147//80
f 133//81 134//82 149//82 148//81
f 134//82 135//83 150//83 149//82
f 134//84 133//84 132//84 131//84 130//84 129//84 128//84 127//84 126//84 125//84 124//84 123//84 122//84 121//84
f 136//85 137//85 138//85 139//85 140//85 141//85 142//85 143//85 144//85 145//85 146//85 147//85 148//85 149//85
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6067 0.6302 -0.0103 0.40 0.40 0.40
v -0.5998 0.6251 -0.0081 0.40 0.40 0.40
v -0.5960 0.6180 -0.0042 0.40 0.40 0.40
v -0.5960 0.6104 0.0004 0.40 0.40 0.40
v -0.5998 0.6038 0.0050 0.40 0.40 0.40
v -0.6067 0.5995 0.0086 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6240 0.6005 0.0103 0.40 0.40 0.40
v -0.6309 0.6057 0.0081 0.40 0.40 0.40
v -0.6347 0.6127 0.0042 0.40 0.40 0.40
v -0.6347 0.6203 -0.0004 0.40 0.40 0.40
v -0.6309 0.6269 -0.0050 0.40 0.40 0.40
v -0.6240 0.6312 -0.0086 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.7500 0.0170 -1.0105 0.40 0.40 0.40
v -0.7414 0.0148 -1.0103 0.40 0.40 0.40
v -0.7345 0.0097 -1.0081 0.40 0.40 0.40
v -0.7306 0.0026 -1.0042 0.40 0.40 0.40
v -0.7306 -0.0050 -0.9996 0.40 0.40 0.40
v -0.7345 -0.0116 -0.9950 0.40 0.40 0.40
v -0.7414 -0.0159 -0.9914 0.40 0.40 0.40
v -0.7500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.7586 -0.0148 -0.9897 0.40 0.40 0.40
v -0.7655 -0.0097 -0.9919 0.40 0.40 0.40
v -0.7694 -0.0026 -0.9958 0.40 0.40 0.40
v -0.7694 0.0050 -1.0004 0.40 0.40 0.40
v -0.7655 0.0116 -1.0050 0.40 0.40 0.40
v -0.7586 0.0159 -1.0086 0.40 0.40 0.40
v -0.7500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4311 0.7414 -0.5143
vn 0.7767 0.4843 -0.4026
vn 0.9686 0.1313 -0.2112
vn 0.9686 -0.2477 0.0220
vn 0.7767 -0.5777 0.2509
vn 0.4311 -0.7932 0.4301
vn 0.0000 -0.8517 0.5241
vn -0.4311 -0.7414 0.5143
vn -0.7767 -0.4843 0.4026
vn -0.9686 -0.1313 0.2112
vn -0.9686 0.2477 -0.0220
vn -0.7767 0.5777 -0.2509
vn -0.4311 0.7932 -0.4301
vn -0.0000 0.8517 -0.5241
vn -0.1346 -0.6154 -1.0000
vn 0.1346 0.6154 1.0000
f 151//86 152//87 167//87 166//86
f 152//87 153//88 168//88 167//87
f 153//88 154//89 169//89 168//88
f 154//89 155//90 170//90 169//89
f 155//90 156//91 171//91 170//90
f 156//91 157//92 172//92 171//91
f 157//92 158//93 173//93 172//92
f 158//93 159//94 174//94 173//93
f 159//94 160//95 175//95 174//94
f 160//95 161//96 176//96 175//95
f 161//96 162//97 177//97 176//96
f 162//97 163//98 178//98 177//97
f 163//98 164//99 179//99 178//98
f 164//99 165//100 180//100 179//99
f 164//101 163//101 162//101 161//101 160//101 159//101 158//101 157//101 156//101 155//101 154//101 153//101 152//101 151//101
f 166//102 167//102 168//102 169//102 170//102 171//102 172//102 173//102 174//102 175//102 176//102 177//102 178//102 179//102
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6067 0.6304 -0.0100 0.40 0.40 0.40
v -0.5998 0.6254 -0.0075 0.40 0.40 0.40
v -0.5959 0.6184 -0.0035 0.40 0.40 0.40
v -0.5959 0.6108 0.0011 0.40 0.40 0.40
v -0.5998 0.6042 0.0056 0.40 0.40 0.40
v -0.6067 0.5997 0.0089 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6240 0.6004 0.0100 0.40 0.40 0.40
v -0.6310 0.6053 0.0075 0.40 0.40 0.40
v -0.6348 0.6123 0.0035 0.40 0.40 0.40
v -0.6348 0.6199 -0.0011 0.40 0.40 0.40
v -0.6310 0.6266 -0.0056 0.40 0.40 0.40
v -0.6240 0.6310 -0.0089 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.7000 0.0170 -1.0105 0.40 0.40 0.40
v -0.6913 0.0150 -1.0100 0.40 0.40 0.40
v -0.6844 0.0100 -1.0075 0.40 0.40 0.40
v -0.6806 0.0031 -1.0035 0.40 0.40 0.40
v -0.6806 -0.0045 -0.9989 0.40 0.40 0.40
v -0.6844 -0.0112 -0.9944 0.40 0.40 0.40
v -0.6913 -0.0157 -0.9911 0.40 0.40 0.40
v -0.7000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.7087 -0.0150 -0.9900 0.40 0.40 0.40
v -0.7156 -0.0100 -0.9925 0.40 0.40 0.40
v -0.7194 -0.0031 -0.9965 0.40 0.40 0.40
v -0.7194 0.0045 -1.0011 0.40 0.40 0.40
v -0.7156 0.0112 -1.0056 0.40 0.40 0.40
v -0.7087 0.0157 -1.0089 0.40 0.40 0.40
v -0.7000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4328 0.7510 -0.4988
vn 0.7798 0.5015 -0.3746
vn 0.9724 0.1528 -0.1763
vn 0.9724 -0.2262 0.0569
vn 0.7798 -0.5605 0.2789
vn 0.4328 -0.7837 0.4456
vn 0.0000 -0.8517 0.5241
vn -0.4328 -0.7510 0.4988
vn -0.7798 -0.5015 0.3746
vn -0.9724 -0.1528 0.1763
vn -0.9724 0.2262 -0.0569
vn -0.7798 0.5605 -0.2789
vn -0.4328 0.7837 -0.4456
vn -0.0000 0.8517 -0.5241
vn -0.0846 -0.6154 -1.0000
vn 0.0846 0.6154 1.0000
f 181//103 182//104 197//104 196//103
f 182//104 183//105 198//105 197//104
f 183//105 184//106 199//106 198//105
f 184//106 185//107 200//107 199//106
f 185//107 186//108 201//108 200//107
f 186//108 187//109 202//109 201//108
f 187//109 188//110 203//110 202//109
f 188//110 189//111 204//111 203//110
f 189//111 190//112 205//112 204//111
f 190//112 191//113 206//113 205//112
f 191//113 192//114 207//114 206//113
f 192//114 193//115 208//115 207//114
f 193//115 194//116 209//116 208//115
f 194//116 195//117 210//117 209//116
f 194//118 193//118 192//118 191//118 190//118 189//118 188//118 187//118 186//118 185//118 184//118 183//118 182//118 181//118
f 196//119 197//119 198//119 199//119 200//119 201//119 202//119 203//119 204//119 205//119 206//119 207//119 208//119 209//119
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6067 0.6306 -0.0097 0.40 0.40 0.40
v -0.5997 0.6257 -0.0069 0.40 0.40 0.40
v -0.5959 0.6189 -0.0028 0.40 0.40 0.40
v -0.5959 0.6113 0.0018 0.40 0.40 0.40
v -0.5997 0.6045 0.0061 0.40 0.40 0.40
v -0.6067 0.5999 0.0092 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6240 0.6002 0.0097 0.40 0.40 0.40
v -0.6310 0.6050 0.0069 0.40 0.40 0.40
v -0.6349 0.6119 0.0028 0.40 0.40 0.40
v -0.6349 0.6195 -0.0018 0.40 0.40 0.40
v -0.6310 0.6262 -0.0061 0.40 0.40 0.40
v -0.6240 0.6309 -0.0092 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6500 0.0170 -1.0105 0.40 0.40 0.40
v -0.6413 0.0152 -1.0097 0.40 0.40 0.40
v -0.6344 0.0104 -1.0069 0.40 0.40 0.40
v -0.6305 0.0035 -1.0028 0.40 0.40 0.40
v -0.6305 -0.0041 -0.9982 0.40 0.40 0.40
v -0.6344 -0.0109 -0.9939 0.40 0.40 0.40
v -0.6413 -0.0155 -0.9908 0.40 0.40 0.40
v -0.6500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.6587 -0.0152 -0.9903 0.40 0.40 0.40
v -0.6656 -0.0104 -0.9931 0.40 0.40 0.40
v -0.6695 -0.0035 -0.9972 0.40 0.40 0.40
v -0.6695 0.0041 -1.0018 0.40 0.40 0.40
v -0.6656 0.0109 -1.0061 0.40 0.40 0.40
v -0.6587 0.0155 -1.0092 0.40 0.40 0.40
v -0.6500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4337 0.7606 -0.4831
vn 0.7815 0.5189 -0.3464
vn 0.9745 0.1744 -0.1411
vn 0.9745 -0.2046 0.0921
vn 0.7815 -0.5431 0.3071
vn 0.4337 -0.7740 0.4613
vn 0.0000 -0.8517 0.5241
vn -0.4337 -0.7606 0.4831
vn -0.7815 -0.5189 0.3464
vn -0.9745 -0.1744 0.1411
vn -0.9745 0.2046 -0.0921
vn -0.7815 0.5431 -0.3071
vn -0.4337 0.7740 -0.4613
vn -0.0000 0.8517 -0.5241
vn -0.0346 -0.6154 -1.0000
vn 0.0346 0.6154 1.0000
f 211//120 212//121 227//121 226//120
f 212//121 213//122 228//122 227//121
f 213//122 214//123 229//123 228//122
f 214//123 215//124 230//124 229//123
f 215//124 216//125 231//125 230//124
f 216//125 217//126 232//126 231//125
f 217//126 218//127 233//127 232//126
f 218//127 219//128 234//128 233//127
f 219//128 220//129 235//129 234//128
f 220//129 221//130 236//130 235//129
f 221//130 222//131 237//131 236//130
f 222//131 223//132 238//132 237//131
f 223//132 224//133 239//133 238//132
f 224//133 225//134 240//134 239//133
f 224//135 223//135 222//135 221//135 220//135 219//135 218//135 217//135 216//135 215//135 214//135 213//135 212//135 211//135
f 226//136 227//136 228//136 229//136 230//136 231//136 232//136 233//136 234//136 235//136 236//136 237//136 238//136 239//136
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6067 0.6308 -0.0093 0.40 0.40 0.40
v -0.5997 0.6261 -0.0064 0.40 0.40 0.40
v -0.5959 0.6193 -0.0021 0.40 0.40 0.40
v -0.5959 0.6117 0.0025 0.40 0.40 0.40
v -0.5997 0.6049 0.0067 0.40 0.40 0.40
v -0.6067 0.6001 0.0095 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6240 0.6000 0.0093 0.40 0.40 0.40
v -0.6310 0.6046 0.0064 0.40 0.40 0.40
v -0.6349 0.6114 0.0021 0.40 0.40 0.40
v -0.6349 0.6190 -0.0025 0.40 0.40 0.40
v -0.6310 0.6259 -0.0067 0.40 0.40 0.40
v -0.6240 0.6307 -0.0095 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6000 0.0170 -1.0105 0.40 0.40 0.40
v -0.5913 0.0154 -1.0093 0.40 0.40 0.40
v -0.5844 0.0107 -1.0064 0.40 0.40 0.40
v -0.5805 0.0039 -1.0021 0.40 0.40 0.40
v -0.5805 -0.0037 -0.9975 0.40 0.40 0.40
v -0.5844 -0.0105 -0.9933 0.40 0.40 0.40
v -0.5913 -0.0153 -0.9905 0.40 0.40 0.40
v -0.6000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.6087 -0.0154 -0.9907 0.40 0.40 0.40
v -0.6156 -0.0107 -0.9936 0.40 0.40 0.40
v -0.6195 -0.0039 -0.9979 0.40 0.40 0.40
v -0.6195 0.0037 -1.0025 0.40 0.40 0.40
v -0.6156 0.0105 -1.0067 0.40 0.40 0.40
v -0.6087 0.0153 -1.0095 0.40 0.40 0.40
v -0.6000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4338 0.7703 -0.4674
vn 0.7818 0.5364 -0.3180
vn 0.9748 0.1962 -0.1058
vn 0.9748 -0.1828 0.1275
vn 0.7818 -0.5256 0.3355
vn 0.4338 -0.7643 0.4770
vn 0.0000 -0.8517 0.5241
vn -0.4338 -0.7703 0.4674
vn -0.7818 -0.5364 0.3180
vn -0.9748 -0.1962 0.1058
vn -0.9748 0.1828 -0.1275
vn -0.7818 0.5256 -0.3355
vn -0.4338 0.7643 -0.4770
vn -0.0000 0.8517 -0.5241
vn 0.0154 -0.6154 -1.0000
vn -0.0154 0.6154 1.0000
f 241//137 242//138 257//138 256//137
f 242//138 243//139 258//139 257//138
f 243//139 244//140 259//140 258//139
f 244//140 245//141 260//141 259//140
f 245//141 246//142 261//142 260//141
f 246//142 247//143 262//143 261//142
f 247//143 248//144 263//144 262//143
f 248//144 249//145 264//145 263//144
f 249//145 250//146 265//146 264//145
f 250//146 251//147 266//147 265//146
f 251//147 252//148 267//148 266//147
f 252//148 253//149 268//149 267//148
f 253//149 254//150 269//150 268//149
f 254//150 255//151 270//151 269//150
f 254//152 253//152 252//152 251//152 250//152 249//152 248//152 247//152 246//152 245//152 244//152 243//152 242//152 241//152
f 256//153 257//153 258//153 259//153 260//153 261//153 262//153 263//153 264//153 265//153 266//153 267//153 268//153 269//153
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6067 0.6310 -0.0090 0.40 0.40 0.40
v -0.5998 0.6264 -0.0058 0.40 0.40 0.40
v -0.5959 0.6197 -0.0014 0.40 0.40 0.40
v -0.5959 0.6121 0.0033 0.40 0.40 0.40
v -0.5998 0.6052 0.0073 0.40 0.40 0.40
v -0.6067 0.6003 0.0099 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6240 0.5998 0.0090 0.40 0.40 0.40
v -0.6310 0.6043 0.0058 0.40 0.40 0.40
v -0.6348 0.6110 0.0014 0.40 0.40 0.40
v -0.6348 0.6186 -0.0033 0.40 0.40 0.40
v -0.6310 0.6255 -0.0073 0.40 0.40 0.40
v -0.6240 0.6305 -0.0099 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.5500 0.0170 -1.0105 0.40 0.40 0.40
v -0.5413 0.0156 -1.0090 0.40 0.40 0.40
v -0.5344 0.0111 -1.0058 0.40 0.40 0.40
v -0.5305 0.0044 -1.0014 0.40 0.40 0.40
v -0.5305 -0.0032 -0.9967 0.40 0.40 0.40
v -0.5344 -0.0102 -0.9927 0.40 0.40 0.40
v -0.5413 -0.0151 -0.9901 0.40 0.40 0.40
v -0.5500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.5587 -0.0156 -0.9910 0.40 0.40 0.40
v -0.5656 -0.0111 -0.9942 0.40 0.40 0.40
v -0.5695 -0.0044 -0.9986 0.40 0.40 0.40
v -0.5695 0.0032 -1.0033 0.40 0.40 0.40
v -0.5656 0.0102 -1.0073 0.40 0.40 0.40
v -0.5587 0.0151 -1.0099 0.40 0.40 0.40
v -0.5500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4332 0.7800 -0.4516
vn 0.7806 0.5538 -0.2898
vn 0.9734 0.2179 -0.0705
vn 0.9734 -0.1611 0.1628
vn 0.7806 -0.5082 0.3638
vn 0.4332 -0.7547 0.4927
vn 0.0000 -0.8517 0.5241
vn -0.4332 -0.7800 0.4516
vn -0.7806 -0.5538 0.2898
vn -0.9734 -0.2179 0.0705
vn -0.9734 0.1611 -0.1628
vn -0.7806 0.5082 -0.3638
vn -0.4332 0.7547 -0.4927
vn -0.0000 0.8517 -0.5241
vn 0.0654 -0.6154 -1.0000
vn -0.0654 0.6154 1.0000
f 271//154 272//155 287//155 286//154
f 272//155 273//156 288//156 287//155
f 273//156 274//157 289//157 288//156
f 274//157 275//158 290//158 289//157
f 275//158 276//159 291//159 290//158
f 276//159 277//160 292//160 291//159
f 277//160 278//161 293//161 292//160
f 278//161 279//162 294//162 293//161
f 279//162 280//163 295//163 294//162
f 280//163 281//164 296//164 295//163
f 281//164 282//165 297//165 296//164
f 282//165 283//166 298//166 297//165
f 283//166 284//167 299//167 298//166
f 284//167 285//168 300//168 299//167
f 284//169 283//169 282//169 281//169 280//169 279//169 278//169 277//169 276//169 275//169 274//169 273//169 272//169 271//169
f 286//170 287//170 288//170 289//170 290//170 291//170 292//170 293//170 294//170 295//170 296//170 297//170 298//170 299//170
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6067 0.6312 -0.0087 0.40 0.40 0.40
v -0.5998 0.6268 -0.0052 0.40 0.40 0.40
v -0.5960 0.6202 -0.0007 0.40 0.40 0.40
v -0.5960 0.6126 0.0040 0.40 0.40 0.40
v -0.5998 0.6056 0.0078 0.40 0.40 0.40
v -0.6067 0.6005 0.0102 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6240 0.5996 0.0087 0.40 0.40 0.40
v -0.6309 0.6039 0.0052 0.40 0.40 0.40
v -0.6348 0.6106 0.0007 0.40 0.40 0.40
v -0.6348 0.6182 -0.0040 0.40 0.40 0.40
v -0.6309 0.6252 -0.0078 0.40 0.40 0.40
v -0.6240 0.6303 -0.0102 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.5000 0.0170 -1.0105 0.40 0.40 0.40
v -0.4914 0.0158 -1.0087 0.40 0.40 0.40
v -0.4844 0.0114 -1.0052 0.40 0.40 0.40
v -0.4806 0.0048 -1.0007 0.40 0.40 0.40
v -0.4806 -0.0028 -0.9960 0.40 0.40 0.40
v -0.4844 -0.0098 -0.9922 0.40 0.40 0.40
v -0.4914 -0.0149 -0.9898 0.40 0.40 0.40
v -0.5000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.5086 -0.0158 -0.9913 0.40 0.40 0.40
v -0.5156 -0.0114 -0.9948 0.40 0.40 0.40
v -0.5194 -0.0048 -0.9993 0.40 0.40 0.40
v -0.5194 0.0028 -1.0040 0.40 0.40 0.40
v -0.5156 0.0098 -1.0078 0.40 0.40 0.40
v -0.5086 0.0149 -1.0102 0.40 0.40 0.40
v -0.5000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4318 0.7896 -0.4361
vn 0.7781 0.5711 -0.2617
vn 0.9703 0.2395 -0.0354
vn 0.9703 -0.1395 0.1978
vn 0.7781 -0.4909 0.3919
vn 0.4318 -0.7451 0.5083
vn 0.0000 -0.8517 0.5241
vn -0.4318 -0.7896 0.4361
vn -0.7781 -0.5711 0.2617
vn -0.9703 -0.2395 0.0354
vn -0.9703 0.1395 -0.1978
vn -0.7781 0.4909 -0.3919
vn -0.4318 0.7451 -0.5083
vn -0.0000 0.8517 -0.5241
vn 0.1154 -0.6154 -1.0000
vn -0.1154 0.6154 1.0000
f 301//171 302//172 317//172 316//171
f 302//172 303//173 318//173 317//172
f 303//173 304//174 319//174 318//173
f 304//174 305//175 320//175 319//174
f 305//175 306//176 321//176 320//175
f 306//176 307//177 322//177 321//176
f 307//177 308//178 323//178 322//177
f 308//178 309//179 324//179 323//178
f 309//179 310//180 325//180 324//179
f 310//180 311//181 326//181 325//180
f 311//181 312//182 327//182 326//181
f 312//182 313//183 328//183 327//182
f 313//183 314//184 329//184 328//183
f 314//184 315//185 330//185 329//184
f 314//186 313//186 312//186 311//186 310//186 309//186 308//186 307//186 306//186 305//186 304//186 303//186 302//186 301//186
f 316//187 317//187 318//187 319//187 320//187 321//187 322//187 323//187 324//187 325//187 326//187 327//187 328//187 329//187
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6068 0.6314 -0.0084 0.40 0.40 0.40
v -0.5999 0.6271 -0.0047 0.40 0.40 0.40
v -0.5961 0.6206 -0.0000 0.40 0.40 0.40
v -0.5961 0.6130 0.0046 0.40 0.40 0.40
v -0.5999 0.6059 0.0084 0.40 0.40 0.40
v -0.6068 0.6007 0.0105 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6240 0.5994 0.0084 0.40 0.40 0.40
v -0.6309 0.6036 0.0047 0.40 0.40 0.40
v -0.6347 0.6102 0.0000 0.40 0.40 0.40
v -0.6347 0.6177 -0.0046 0.40 0.40 0.40
v -0.6309 0.6248 -0.0084 0.40 0.40 0.40
v -0.6240 0.6301 -0.0105 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.4500 0.0170 -1.0105 0.40 0.40 0.40
v -0.4414 0.0160 -1.0084 0.40 0.40 0.40
v -0.4345 0.0118 -1.0047 0.40 0.40 0.40
v -0.4307 0.0052 -1.0000 0.40 0.40 0.40
v -0.4307 -0.0024 -0.9954 0.40 0.40 0.40
v -0.4345 -0.0095 -0.9916 0.40 0.40 0.40
v -0.4414 -0.0147 -0.9895 0.40 0.40 0.40
v -0.4500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.4586 -0.0160 -0.9916 0.40 0.40 0.40
v -0.4655 -0.0118 -0.9953 0.40 0.40 0.40
v -0.4693 -0.0052 -1.0000 0.40 0.40 0.40
v -0.4693 0.0024 -1.0046 0.40 0.40 0.40
v -0.4655 0.0095 -1.0084 0.40 0.40 0.40
v -0.4586 0.0147 -1.0105 0.40 0.40 0.40
v -0.4500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4296 0.7990 -0.4207
vn 0.7742 0.5881 -0.2339
vn 0.9654 0.2608 -0.0008
vn 0.9654 -0.1183 0.2324
vn 0.7742 -0.4739 0.4196
vn 0.4296 -0.7356 0.5237
vn 0.0000 -0.8517 0.5241
vn -0.4296 -0.7990 0.4207
vn -0.7742 -0.5881 0.2339
vn -0.9654 -0.2608 0.0008
vn -0.9654 0.1183 -0.2324
vn -0.7742 0.4739 -0.4196
vn -0.4296 0.7356 -0.5237
vn -0.0000 0.8517 -0.5241
vn 0.1654 -0.6154 -1.0000
vn -0.1654 0.6154 1.0000
f 331//188 332//189 347//189 346//188
f 332//189 333//190 348//190 347//189
f 333//190 334//191 349//191 348//190
f 334//191 335//192 350//192 349//191
f 335//192 336//193 351//193 350//192
f 336//193 337//194 352//194 351//193
f 337//194 338//195 353//195 352//194
f 338//195 339//196 354//196 353//195
f 339//196 340//197 355//197 354//196
f 340//197 341//198 356//198 355//197
f 341//198 342//199 357//199 356//198
f 342//199 343//200 358//200 357//199
f 343//200 344//201 359//201 358//200
f 344//201 345//202 360//202 359//201
f 344//203 343//203 342//203 341//203 340//203 339//203 338//203 337//203 336//203 335//203 334//203 333//203 332//203 331//203
f 346//204 347//204 348//204 349//204 350//204 351//204 352//204 353//204 354//204 355//204 356//204 357//204 358//204 359//204
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6068 0.6315 -0.0081 0.40 0.40 0.40
v -0.6000 0.6275 -0.0041 0.40 0.40 0.40
v -0.5962 0.6210 0.0007 0.40 0.40 0.40
v -0.5962 0.6134 0.0053 0.40 0.40 0.40
v -0.6000 0.6062 0.0089 0.40 0.40 0.40
v -0.6068 0.6008 0.0108 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6239 0.5992 0.0081 0.40 0.40 0.40
v -0.6307 0.6033 0.0041 0.40 0.40 0.40
v -0.6345 0.6097 -0.0007 0.40 0.40 0.40
v -0.6345 0.6173 -0.0053 0.40 0.40 0.40
v -0.6307 0.6245 -0.0089 0.40 0.40 0.40
v -0.6239 0.6299 -0.0108 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.4000 0.0170 -1.0105 0.40 0.40 0.40
v -0.3915 0.0162 -1.0081 0.40 0.40 0.40
v -0.3846 0.0121 -1.0041 0.40 0.40 0.40
v -0.3808 0.0056 -0.9993 0.40 0.40 0.40
v -0.3808 -0.0019 -0.9947 0.40 0.40 0.40
v -0.3846 -0.0091 -0.9911 0.40 0.40 0.40
v -0.3915 -0.0145 -0.9892 0.40 0.40 0.40
v -0.4000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.4085 -0.0162 -0.9919 0.40 0.40 0.40
v -0.4154 -0.0121 -0.9959 0.40 0.40 0.40
v -0.4192 -0.0056 -1.0007 0.40 0.40 0.40
v -0.4192 0.0019 -1.0053 0.40 0.40 0.40
v -0.4154 0.0091 -1.0089 0.40 0.40 0.40
v -0.4085 0.0145 -1.0108 0.40 0.40 0.40
v -0.4000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4268 0.8083 -0.4055
vn 0.7690 0.6049 -0.2066
vn 0.9589 0.2817 0.0332
vn 0.9589 -0.0973 0.2664
vn 0.7690 -0.4571 0.4469
vn 0.4268 -0.7263 0.5389
vn 0.0000 -0.8517 0.5241
vn -0.4268 -0.8083 0.4055
vn -0.7690 -0.6049 0.2066
vn -0.9589 -0.2817 -0.0332
vn -0.9589 0.0973 -0.2664
vn -0.7690 0.4571 -0.4469
vn -0.4268 0.7263 -0.5389
vn -0.0000 0.8517 -0.5241
vn 0.2154 -0.6154 -1.0000
vn -0.2154 0.6154 1.0000
f 361//205 362//206 377//206 376//205
f 362//206 363//207 378//207 377//206
f 363//207 364//208 379//208 378//207
f 364//208 365//209 380//209 379//208
f 365//209 366//210 381//210 380//209
f 366//210 367//211 382//211 381//210
f 367//211 368//212 383//212 382//211
f 368//212 369//213 384//213 383//212
f 369//213 370//214 385//214 384//213
f 370//214 371//215 386//215 385//214
f 371//215 372//216 387//216 386//215
f 372//216 373//217 388//217 387//216
f 373//217 374//218 389//218 388//217
f 374//218 375//219 390//219 389//218
f 374//220 373//220 372//220 371//220 370//220 369//220 368//220 367//220 366//220 365//220 364//220 363//220 362//220 361//220
f 376//221 377//221 378//221 379//221 380//221 381//221 382//221 383//221 384//221 385//221 386//221 387//221 388//221 389//221
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6069 0.6317 -0.0078 0.40 0.40 0.40
v -0.6001 0.6278 -0.0036 0.40 0.40 0.40
v -0.5964 0.6214 0.0013 0.40 0.40 0.40
v -0.5964 0.6138 0.0060 0.40 0.40 0.40
v -0.6001 0.6066 0.0095 0.40 0.40 0.40
v -0.6069 0.6010 0.0111 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6238 0.5990 0.0078 0.40 0.40 0.40
v -0.6306 0.6029 0.0036 0.40 0.40 0.40
v -0.6344 0.6093 -0.0013 0.40 0.40 0.40
v -0.6344 0.6169 -0.0060 0.40 0.40 0.40
v -0.6306 0.6242 -0.0095 0.40 0.40 0.40
v -0.6238 0.6297 -0.0111 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.3500 0.0170 -1.0105 0.40 0.40 0.40
v -0.3415 0.0163 -1.0078 0.40 0.40 0.40
v -0.3347 0.0124 -1.0036 0.40 0.40 0.40
v -0.3310 0.0060 -0.9987 0.40 0.40 0.40
v -0.3310 -0.0015 -0.9940 0.40 0.40 0.40
v -0.3347 -0.0088 -0.9905 0.40 0.40 0.40
v -0.3415 -0.0143 -0.9889 0.40 0.40 0.40
v -0.3500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.3585 -0.0163 -0.9922 0.40 0.40 0.40
v -0.3653 -0.0124 -0.9964 0.40 0.40 0.40
v -0.3690 -0.0060 -1.0013 0.40 0.40 0.40
v -0.3690 0.0015 -1.0060 0.40 0.40 0.40
v -0.3653 0.0088 -1.0095 0.40 0.40 0.40
v -0.3585 0.0143 -1.0111 0.40 0.40 0.40
v -0.3500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4232 0.8175 -0.3907
vn 0.7626 0.6213 -0.1800
vn 0.9509 0.3021 0.0664
vn 0.9509 -0.0769 0.2997
vn 0.7626 -0.4407 0.4735
vn 0.4232 -0.7172 0.5536
vn 0.0000 -0.8517 0.5241
vn -0.4232 -0.8175 0.3907
vn -0.7626 -0.6213 0.1800
vn -0.9509 -0.3021 -0.0664
vn -0.9509 0.0769 -0.2997
vn -0.7626 0.4407 -0.4735
vn -0.4232 0.7172 -0.5536
vn -0.0000 0.8517 -0.5241
vn 0.2654 -0.6154 -1.0000
vn -0.2654 0.6154 1.0000
f 391//222 392//223 407//223 406//222
f 392//223 393//224 408//224 407//223
f 393//224 394//225 409//225 408//224
f 394//225 395//226 410//226 409//225
f 395//226 396//227 411//227 410//226
f 396//227 397//228 412//228 411//227
f 397//228 398//229 413//229 412//228
f 398//229 399//230 414//230 413//229
f 399//230 400//231 415//231 414//230
f 400//231 401//232 416//232 415//231
f 401//232 402//233 417//233 416//232
f 402//233 403//234 418//234 417//233
f 403//234 404//235 419//235 418//234
f 404//235 405//236 420//236 419//235
f 404//237 403//237 402//237 401//237 400//237 399//237 398//237 397//237 396//237 395//237 394//237 393//237 392//237 391//237
f 406//238 407//238 408//238 409//238 410//238 411//238 412//238 413//238 414//238 415//238 416//238 417//238 418//238 419//238
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6070 0.6319 -0.0075 0.40 0.40 0.40
v -0.6003 0.6281 -0.0031 0.40 0.40 0.40
v -0.5965 0.6218 0.0020 0.40 0.40 0.40
v -0.5965 0.6142 0.0066 0.40 0.40 0.40
v -0.6003 0.6069 0.0100 0.40 0.40 0.40
v -0.6070 0.6012 0.0114 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6238 0.5988 0.0075 0.40 0.40 0.40
v -0.6305 0.6026 0.0031 0.40 0.40 0.40
v -0.6342 0.6089 -0.0020 0.40 0.40 0.40
v -0.6342 0.6165 -0.0066 0.40 0.40 0.40
v -0.6305 0.6239 -0.0100 0.40 0.40 0.40
v -0.6238 0.6295 -0.0114 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.3000 0.0170 -1.0105 0.40 0.40 0.40
v -0.2916 0.0165 -1.0075 0.40 0.40 0.40
v -0.2849 0.0127 -1.0031 0.40 0.40 0.40
v -0.2812 0.0064 -0.9980 0.40 0.40 0.40
v -0.2812 -0.0011 -0.9934 0.40 0.40 0.40
v -0.2849 -0.0085 -0.9900 0.40 0.40 0.40
v -0.2916 -0.0142 -0.9886 0.40 0.40 0.40
v -0.3000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.3084 -0.0165 -0.9925 0.40 0.40 0.40
v -0.3151 -0.0127 -0.9969 0.40 0.40 0.40
v -0.3188 -0.0064 -1.0020 0.40 0.40 0.40
v -0.3188 0.0011 -1.0066 0.40 0.40 0.40
v -0.3151 0.0085 -1.0100 0.40 0.40 0.40
v -0.3084 0.0142 -1.0114 0.40 0.40 0.40
v -0.3000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4190 0.8263 -0.3763
vn 0.7551 0.6373 -0.1540
vn 0.9416 0.3221 0.0988
vn 0.9416 -0.0570 0.3320
vn 0.7551 -0.4247 0.4995
vn 0.4190 -0.7083 0.5680
vn 0.0000 -0.8517 0.5241
vn -0.4190 -0.8263 0.3763
vn -0.7551 -0.6373 0.1540
vn -0.9416 -0.3221 -0.0988
vn -0.9416 0.0570 -0.3320
vn -0.7551 0.4247 -0.4995
vn -0.4190 0.7083 -0.5680
vn -0.0000 0.8517 -0.5241
vn 0.3154 -0.6154 -1.0000
vn -0.3154 0.6154 1.0000
f 421//239 422//240 437//240 436//239
f 422//240 423//241 438//241 437//240
f 423//241 424//242 439//242 438//241
f 424//242 425//243 440//243 439//242
f 425//243 426//244 441//244 440//243
f 426//244 427//245 442//245 441//244
f 427//245 428//246 443//246 442//245
f 428//246 429//247 444//247 443//246
f 429//247 430//248 445//248 444//247
f 430//248 431//249 446//249 445//248
f 431//249 432//250 447//250 446//249
f 432//250 433//251 448//251 447//250
f 433//251 434//252 449//252 448//251
f 434//252 435//253 450//253 449//252
f 434//254 433//254 432//254 431//254 430//254 429//254 428//254 427//254 426//254 425//254 424//254 423//254 422//254 421//254
f 436//255 437//255 438//255 439//255 440//255 441//255 442//255 443//255 444//255 445//255 446//255 447//255 448//255 449//255
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6071 0.6321 -0.0072 0.40 0.40 0.40
v -0.6004 0.6284 -0.0026 0.40 0.40 0.40
v -0.5968 0.6222 0.0026 0.40 0.40 0.40
v -0.5968 0.6146 0.0073 0.40 0.40 0.40
v -0.6004 0.6072 0.0105 0.40 0.40 0.40
v -0.6071 0.6014 0.0116 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6237 0.5987 0.0072 0.40 0.40 0.40
v -0.6303 0.6023 0.0026 0.40 0.40 0.40
v -0.6340 0.6085 -0.0026 0.40 0.40 0.40
v -0.6340 0.6161 -0.0073 0.40 0.40 0.40
v -0.6303 0.6236 -0.0105 0.40 0.40 0.40
v -0.6237 0.6294 -0.0116 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.2500 0.0170 -1.0105 0.40 0.40 0.40
v -0.2417 0.0167 -1.0072 0.40 0.40 0.40
v -0.2351 0.0131 -1.0026 0.40 0.40 0.40
v -0.2314 0.0068 -0.9974 0.40 0.40 0.40
v -0.2314 -0.0008 -0.9927 0.40 0.40 0.40
v -0.2351 -0.0082 -0.9895 0.40 0.40 0.40
v -0.2417 -0.0140 -0.9884 0.40 0.40 0.40
v -0.2500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.2583 -0.0167 -0.9928 0.40 0.40 0.40
v -0.2649 -0.0131 -0.9974 0.40 0.40 0.40
v -0.2686 -0.0068 -1.0026 0.40 0.40 0.40
v -0.2686 0.0008 -1.0073 0.40 0.40 0.40
v -0.2649 0.0082 -1.0105 0.40 0.40 0.40
v -0.2583 0.0140 -1.0116 0.40 0.40 0.40
v -0.2500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4143 0.8349 -0.3624
vn 0.7465 0.6527 -0.1289
vn 0.9309 0.3413 0.1301
vn 0.9309 -0.0377 0.3633
vn 0.7465 -0.4093 0.5246
vn 0.4143 -0.6998 0.5820
vn 0.0000 -0.8517 0.5241
vn -0.4143 -0.8349 0.3624
vn -0.7465 -0.6527 0.1289
vn -0.9309 -0.3413 -0.1301
vn -0.9309 0.0377 -0.3633
vn -0.7465 0.4093 -0.5246
vn -0.4143 0.6998 -0.5820
vn -0.0000 0.8517 -0.5241
vn 0.3654 -0.6154 -1.0000
vn -0.3654 0.6154 1.0000
f 451//256 452//257 467//257 466//256
f 452//257 453//258 468//258 467//257
f 453//258 454//259 469//259 468//258
f 454//259 455//260 470//260 469//259
f 455//260 456//261 471//261 470//260
f 456//261 457//262 472//262 471//261
f 457//262 458//263 473//263 472//262
f 458//263 459//264 474//264 473//263
f 459//264 460//265 475//265 474//264
f 460//265 461//266 476//266 475//265
f 461//266 462//267 477//267 476//266
f 462//267 463//268 478//268 477//267
f 463//268 464//269 479//269 478//268
f 464//269 465//270 480//270 479//269
f 464//271 463//271 462//271 461//271 460//271 459//271 458//271 457//271 456//271 455//271 454//271 453//271 452//271 451//271
f 466//272 467//272 468//272 469//272 470//272 471//272 472//272 473//272 474//272 475//272 476//272 477//272 478//272 479//272
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6072 0.6322 -0.0070 0.40 0.40 0.40
v -0.6006 0.6287 -0.0021 0.40 0.40 0.40
v -0.5970 0.6226 0.0032 0.40 0.40 0.40
v -0.5970 0.6150 0.0079 0.40 0.40 0.40
v -0.6006 0.6075 0.0110 0.40 0.40 0.40
v -0.6072 0.6015 0.0119 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6236 0.5985 0.0070 0.40 0.40 0.40
v -0.6301 0.6020 0.0021 0.40 0.40 0.40
v -0.6338 0.6082 -0.0032 0.40 0.40 0.40
v -0.6338 0.6158 -0.0079 0.40 0.40 0.40
v -0.6301 0.6233 -0.0110 0.40 0.40 0.40
v -0.6236 0.6292 -0.0119 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.2000 0.0170 -1.0105 0.40 0.40 0.40
v -0.1918 0.0169 -1.0070 0.40 0.40 0.40
v -0.1853 0.0134 -1.0021 0.40 0.40 0.40
v -0.1816 0.0072 -0.9968 0.40 0.40 0.40
v -0.1816 -0.0004 -0.9921 0.40 0.40 0.40
v -0.1853 -0.0079 -0.9890 0.40 0.40 0.40
v -0.1918 -0.0138 -0.9881 0.40 0.40 0.40
v -0.2000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.2082 -0.0169 -0.9930 0.40 0.40 0.40
v -0.2147 -0.0134 -0.9979 0.40 0.40 0.40
v -0.2184 -0.0072 -1.0032 0.40 0.40 0.40
v -0.2184 0.0004 -1.0079 0.40 0.40 0.40
v -0.2147 0.0079 -1.0110 0.40 0.40 0.40
v -0.2082 0.0138 -1.0119 0.40 0.40 0.40
v -0.2000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4090 0.8432 -0.3490
vn 0.7371 0.6677 -0.1047
vn 0.9191 0.3599 0.1603
vn 0.9191 -0.0191 0.3935
vn 0.7371 -0.3944 0.5488
vn 0.4090 -0.6915 0.5954
vn 0.0000 -0.8517 0.5241
vn -0.4090 -0.8432 0.3490
vn -0.7371 -0.6677 0.1047
vn -0.9191 -0.3599 -0.1603
vn -0.9191 0.0191 -0.3935
vn -0.7371 0.3944 -0.5488
vn -0.4090 0.6915 -0.5954
vn -0.0000 0.8517 -0.5241
vn 0.4154 -0.6154 -1.0000
vn -0.4154 0.6154 1.0000
f 481//273 482//274 497//274 496//273
f 482//274 483//275 498//275 497//274
f 483//275 484//276 499//276 498//275
f 484//276 485//277 500//277 499//276
f 485//277 486//278 501//278 500//277
f 486//278 487//279 502//279 501//278
f 487//279 488//280 503//280 502//279
f 488//280 489//281 504//281 503//280
f 489//281 490//282 505//282 504//281
f 490//282 491//283 506//283 505//282
f 491//283 492//284 507//284 506//283
f 492//284 493//285 508//285 507//284
f 493//285 494//286 509//286 508//285
f 494//286 495//287 510//287 509//286
f 494//288 493//288 492//288 491//288 490//288 489//288 488//288 487//288 486//288 485//288 484//288 483//288 482//288 481//288
f 496//289 497//289 498//289 499//289 500//289 501//289 502//289 503//289 504//289 505//289 506//289 507//289 508//289 509//289
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6073 0.6324 -0.0067 0.40 0.40 0.40
v -0.6008 0.6290 -0.0016 0.40 0.40 0.40
v -0.5972 0.6229 0.0038 0.40 0.40 0.40
v -0.5972 0.6153 0.0085 0.40 0.40 0.40
v -0.6008 0.6078 0.0114 0.40 0.40 0.40
v -0.6073 0.6017 0.0122 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6234 0.5983 0.0067 0.40 0.40 0.40
v -0.6299 0.6017 0.0016 0.40 0.40 0.40
v -0.6335 0.6078 -0.0038 0.40 0.40 0.40
v -0.6335 0.6154 -0.0085 0.40 0.40 0.40
v -0.6299 0.6230 -0.0114 0.40 0.40 0.40
v -0.6234 0.6290 -0.0122 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.1500 0.0170 -1.0105 0.40 0.40 0.40
v -0.1419 0.0170 -1.0067 0.40 0.40 0.40
v -0.1355 0.0136 -1.0016 0.40 0.40 0.40
v -0.1319 0.0076 -0.9962 0.40 0.40 0.40
v -0.1319 -0.0000 -0.9915 0.40 0.40 0.40
v -0.1355 -0.0076 -0.9886 0.40 0.40 0.40
v -0.1419 -0.0137 -0.9878 0.40 0.40 0.40
v -0.1500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.1581 -0.0170 -0.9933 0.40 0.40 0.40
v -0.1645 -0.0136 -0.9984 0.40 0.40 0.40
v -0.1681 -0.0076 -1.0038 0.40 0.40 0.40
v -0.1681 0.0000 -1.0085 0.40 0.40 0.40
v -0.1645 0.0076 -1.0114 0.40 0.40 0.40
v -0.1581 0.0137 -1.0122 0.40 0.40 0.40
v -0.1500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4034 0.8511 -0.3360
vn 0.7268 0.6820 -0.0814
vn 0.9063 0.3778 0.1893
vn 0.9063 -0.0013 0.4226
vn 0.7268 -0.3800 0.5721
vn 0.4034 -0.6835 0.6083
vn 0.0000 -0.8517 0.5241
vn -0.4034 -0.8511 0.3360
vn -0.7268 -0.6820 0.0814
vn -0.9063 -0.3778 -0.1893
vn -0.9063 0.0013 -0.4226
vn -0.7268 0.3800 -0.5721
vn -0.4034 0.6835 -0.6083
vn -0.0000 0.8517 -0.5241
vn 0.4654 -0.6154 -1.0000
vn -0.4654 0.6154 1.0000
f 511//290 512//291 527//291 526//290
f 512//291 513//292 528//292 527//291
f 513//292 514//293 529//293 528//292
f 514//293 515//294 530//294 529//293
f 515//294 516//295 531//295 530//294
f 516//295 517//296 532//296 531//295
f 517//296 518//297 533//297 532//296
f 518//297 519//298 534//298 533//297
f 519//298 520//299 535//299 534//298
f 520//299 521//300 536//300 535//299
f 521//300 522//301 537//301 536//300
f 522//301 523//302 538//302 537//301
f 523//302 524//303 539//303 538//302
f 524//303 525//304 540//304 539//303
f 524//305 523//305 522//305 521//305 520//305 519//305 518//305 517//305 516//305 515//305 514//305 513//305 512//305 511//305
f 526//306 527//306 528//306 529//306 530//306 531//306 532//306 533//306 534//306 535//306 536//306 537//306 538//306 539//306
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6074 0.6325 -0.0065 0.40 0.40 0.40
v -0.6011 0.6293 -0.0012 0.40 0.40 0.40
v -0.5975 0.6233 0.0043 0.40 0.40 0.40
v -0.5975 0.6157 0.0090 0.40 0.40 0.40
v -0.6011 0.6080 0.0119 0.40 0.40 0.40
v -0.6074 0.6019 0.0124 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6233 0.5982 0.0065 0.40 0.40 0.40
v -0.6297 0.6015 0.0012 0.40 0.40 0.40
v -0.6332 0.6075 -0.0043 0.40 0.40 0.40
v -0.6332 0.6151 -0.0090 0.40 0.40 0.40
v -0.6297 0.6227 -0.0119 0.40 0.40 0.40
v -0.6233 0.6289 -0.0124 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.1000 0.0170 -1.0105 0.40 0.40 0.40
v -0.0921 0.0172 -1.0065 0.40 0.40 0.40
v -0.0857 0.0139 -1.0012 0.40 0.40 0.40
v -0.0821 0.0079 -0.9957 0.40 0.40 0.40
v -0.0821 0.0003 -0.9910 0.40 0.40 0.40
v -0.0857 -0.0073 -0.9881 0.40 0.40 0.40
v -0.0921 -0.0135 -0.9876 0.40 0.40 0.40
v -0.1000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.1079 -0.0172 -0.9935 0.40 0.40 0.40
v -0.1143 -0.0139 -0.9988 0.40 0.40 0.40
v -0.1179 -0.0079 -1.0043 0.40 0.40 0.40
v -0.1179 -0.0003 -1.0090 0.40 0.40 0.40
v -0.1143 0.0073 -1.0119 0.40 0.40 0.40
v -0.1079 0.0135 -1.0124 0.40 0.40 0.40
v -0.1000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.3973 0.8587 -0.3237
vn 0.7159 0.6957 -0.0591
vn 0.8927 0.3949 0.2171
vn 0.8927 0.0158 0.4503
vn 0.7159 -0.3663 0.5944
vn 0.3973 -0.6759 0.6207
vn 0.0000 -0.8517 0.5241
vn -0.3973 -0.8587 0.3237
vn -0.7159 -0.6957 0.0591
vn -0.8927 -0.3949 -0.2171
vn -0.8927 -0.0158 -0.4503
vn -0.7159 0.3663 -0.5944
vn -0.3973 0.6759 -0.6207
vn -0.0000 0.8517 -0.5241
vn 0.5154 -0.6154 -1.0000
vn -0.5154 0.6154 1.0000
f 541//307 542//308 557//308 556//307
f 542//308 543//309 558//309 557//308
f 543//309 544//310 559//310 558//309
f 544//310 545//311 560//311 559//310
f 545//311 546//312 561//312 560//311
f 546//312 547//313 562//313 561//312
f 547//313 548//314 563//314 562//313
f 548//314 549//315 564//315 563//314
f 549//315 550//316 565//316 564//315
f 550//316 551//317 566//317 565//316
f 551//317 552//318 567//318 566//317
f 552//318 553//319 568//319 567//318
f 553//319 554//320 569//320 568//319
f 554//320 555//321 570//321 569//320
f 554//322 553//322 552//322 551//322 550//322 549//322 548//322 547//322 546//322 545//322 544//322 543//322 542//322 541//322
f 556//323 557//323 558//323 559//323 560//323 561//323 562//323 563//323 564//323 565//323 566//323 567//323 568//323 569//323
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6076 0.6327 -0.0062 0.40 0.40 0.40
v -0.6013 0.6295 -0.0008 0.40 0.40 0.40
v -0.5978 0.6236 0.0049 0.40 0.40 0.40
v -0.5978 0.6160 0.0095 0.40 0.40 0.40
v -0.6013 0.6083 0.0123 0.40 0.40 0.40
v -0.6076 0.6020 0.0126 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6232 0.5981 0.0062 0.40 0.40 0.40
v -0.6295 0.6012 0.0008 0.40 0.40 0.40
v -0.6329 0.6071 -0.0049 0.40 0.40 0.40
v -0.6329 0.6147 -0.0095 0.40 0.40 0.40
v -0.6295 0.6224 -0.0123 0.40 0.40 0.40
v -0.6232 0.6287 -0.0126 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.0500 0.0170 -1.0105 0.40 0.40 0.40
v -0.0422 0.0173 -1.0062 0.40 0.40 0.40
v -0.0359 0.0142 -1.0008 0.40 0.40 0.40
v -0.0324 0.0082 -0.9951 0.40 0.40 0.40
v -0.0324 0.0006 -0.9905 0.40 0.40 0.40
v -0.0359 -0.0071 -0.9877 0.40 0.40 0.40
v -0.0422 -0.0134 -0.9874 0.40 0.40 0.40
v -0.0500 -0.0170 -0.9895 0.40 0.40 0.40
v -0.0578 -0.0173 -0.9938 0.40 0.40 0.40
v -0.0641 -0.0142 -0.9992 0.40 0.40 0.40
v -0.0676 -0.0082 -1.0049 0.40 0.40 0.40
v -0.0676 -0.0006 -1.0095 0.40 0.40 0.40
v -0.0641 0.0071 -1.0123 0.40 0.40 0.40
v -0.0578 0.0134 -1.0126 0.40 0.40 0.40
v -0.0500 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.3909 0.8660 -0.3119
vn 0.7044 0.7088 -0.0379
vn 0.8784 0.4112 0.2436
vn 0.8784 0.0322 0.4768
vn 0.7044 -0.3532 0.6156
vn 0.3909 -0.6687 0.6325
vn 0.0000 -0.8517 0.5241
vn -0.3909 -0.8660 0.3119
vn -0.7044 -0.7088 0.0379
vn -0.8784 -0.4112 -0.2436
vn -0.8784 -0.0322 -0.4768
vn -0.7044 0.3532 -0.6156
vn -0.3909 0.6687 -0.6325
vn -0.0000 0.8517 -0.5241
vn 0.5654 -0.6154 -1.0000
vn -0.5654 0.6154 1.0000
f 571//324 572//325 587//325 586//324
f 572//325 573//326 588//326 587//325
f 573//326 574//327 589//327 588//326
f 574//327 575//328 590//328 589//327
f 575//328 576//329 591//329 590//328
f 576//329 577//330 592//330 591//329
f 577//330 578//331 593//331 592//330
f 578//331 579//332 594//332 593//331
f 579//332 580//333 595//333 594//332
f 580//333 581//334 596//334 595//333
f 581//334 582//335 597//335 596//334
f 582//335 583//336 598//336 597//335
f 583//336 584//337 599//337 598//336
f 584//337 585//338 600//338 599//337
f 584//339 583//339 582//339 581//339 580//339 579//339 578//339 577//339 576//339 575//339 574//339 573//339 572//339 571//339
f 586//340 587//340 588//340 589//340 590//340 591//340 592//340 593//340 594//340 595//340 596//340 597//340 598//340 599//340
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6077 0.6328 -0.0060 0.40 0.40 0.40
v -0.6015 0.6298 -0.0004 0.40 0.40 0.40
v -0.5981 0.6239 0.0054 0.40 0.40 0.40
v -0.5981 0.6163 0.0100 0.40 0.40 0.40
v -0.6015 0.6086 0.0127 0.40 0.40 0.40
v -0.6077 0.6021 0.0129 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6231 0.5979 0.0060 0.40 0.40 0.40
v -0.6292 0.6009 0.0004 0.40 0.40 0.40
v -0.6326 0.6068 -0.0054 0.40 0.40 0.40
v -0.6326 0.6144 -0.0100 0.40 0.40 0.40
v -0.6292 0.6222 -0.0127 0.40 0.40 0.40
v -0.6231 0.6286 -0.0129 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v 0.0000 0.0170 -1.0105 0.40 0.40 0.40
v 0.0077 0.0175 -1.0060 0.40 0.40 0.40
v 0.0138 0.0144 -1.0004 0.40 0.40 0.40
v 0.0173 0.0085 -0.9946 0.40 0.40 0.40
v 0.0173 0.0010 -0.9900 0.40 0.40 0.40
v 0.0138 -0.0068 -0.9873 0.40 0.40 0.40
v 0.0077 -0.0132 -0.9871 0.40 0.40 0.40
v 0.0000 -0.0170 -0.9895 0.40 0.40 0.40
v -0.0077 -0.0175 -0.9940 0.40 0.40 0.40
v -0.0138 -0.0144 -0.9996 0.40 0.40 0.40
v -0.0173 -0.0085 -1.0054 0.40 0.40 0.40
v -0.0173 -0.0010 -1.0100 0.40 0.40 0.40
v -0.0138 0.0068 -1.0127 0.40 0.40 0.40
v -0.0077 0.0132 -1.0129 0.40 0.40 0.40
v 0.0000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.3843 0.8729 -0.3007
vn 0.6925 0.7212 -0.0177
vn 0.8635 0.4267 0.2688
vn 0.8635 0.0477 0.5021
vn 0.6925 -0.3408 0.6359
vn 0.3843 -0.6618 0.6437
vn 0.0000 -0.8517 0.5241
vn -0.3843 -0.8729 0.3007
vn -0.6925 -0.7212 0.0177
vn -0.8635 -0.4267 -0.2688
vn -0.8635 -0.0477 -0.5021
vn -0.6925 0.3408 -0.6359
vn -0.3843 0.6618 -0.6437
vn -0.0000 0.8517 -0.5241
vn 0.6154 -0.6154 -1.0000
vn -0.6154 0.6154 1.0000
f 601//341 602//342 617//342 616//341
f 602//342 603//343 618//343 617//342
f 603//343 604//344 619//344 618//343
f 604//344 605//345 620//345 619//344
f 605//345 606//346 621//346 620//345
f 606//346 607//347 622//347 621//346
f 607//347 608//348 623//348 622//347
f 608//348 609//349 624//349 623//348
f 609//349 610//350 625//350 624//349
f 610//350 611//351 626//351 625//350
f 611//351 612//352 627//352 626//351
f 612//352 613//353 628//353 627//352
f 613//353 614//354 629//354 628//353
f 614//354 615//355 630//355 629//354
f 614//356 613//356 612//356 611//356 610//356 609//356 608//356 607//356 606//356 605//356 604//356 603//356 602//356 601//356
f 616//357 617//357 618//357 619//357 620//357 621//357 622//357 623//357 624//357 625//357 626//357 627//357 628//357 629//357
v -0.6320 0.6154 -0.0111 0.40 0.40 0.40
v -0.6282 0.6231 -0.0133 0.40 0.40 0.40
v -0.6218 0.6293 -0.0128 0.40 0.40 0.40
v -0.6141 0.6327 -0.0099 0.40 0.40 0.40
v -0.6067 0.6327 -0.0049 0.40 0.40 0.40
v -0.6010 0.6293 0.0010 0.40 0.40 0.40
v -0.5982 0.6231 0.0067 0.40 0.40 0.40
v -0.5987 0.6154 0.0111 0.40 0.40 0.40
v -0.6026 0.6076 0.0133 0.40 0.40 0.40
v -0.6089 0.6015 0.0128 0.40 0.40 0.40
v -0.6166 0.5980 0.0099 0.40 0.40 0.40
v -0.6240 0.5980 0.0049 0.40 0.40 0.40
v -0.6297 0.6015 -0.0010 0.40 0.40 0.40
v -0.6326 0.6076 -0.0067 0.40 0.40 0.40
v -0.6320 0.6154 -0.0111 0.40 0.40 0.40
v 0.0333 0.0000 -1.0111 0.40 0.40 0.40
v 0.0372 0.0077 -1.0133 0.40 0.40 0.40
v 0.0436 0.0139 -1.0128 0.40 0.40 0.40
v 0.0512 0.0174 -1.0099 0.40 0.40 0.40
v 0.0586 0.0174 -1.0049 0.40 0.40 0.40
v 0.0643 0.0139 -0.9990 0.40 0.40 0.40
v 0.0672 0.0077 -0.9933 0.40 0.40 0.40
v 0.0667 0.0000 -0.9889 0.40 0.40 0.40
v 0.0628 -0.0077 -0.9867 0.40 0.40 0.40
v 0.0564 -0.0139 -0.9872 0.40 0.40 0.40
v 0.0488 -0.0174 -0.9901 0.40 0.40 0.40
v 0.0414 -0.0174 -0.9951 0.40 0.40 0.40
v 0.0357 -0.0139 -1.0010 0.40 0.40 0.40
v 0.0328 -0.0077 -1.0067 0.40 0.40 0.40
v 0.0333 0.0000 -1.0111 0.40 0.40 0.40
vn -0.8325 0.0000 -0.5540
vn -0.6405 0.3862 -0.6638
vn -0.3216 0.6958 -0.6422
vn 0.0610 0.8677 -0.4934
vn 0.4315 0.8677 -0.2468
vn 0.7166 0.6958 0.0486
vn 0.8597 0.3862 0.3344
vn 0.8325 0.0000 0.5540
vn 0.6405 -0.3862 0.6638
vn 0.3216 -0.6958 0.6422
vn -0.0610 -0.8677 0.4934
vn -0.4315 -0.8677 0.2468
vn -0.7166 -0.6958 -0.0486
vn -0.8597 -0.3862 -0.3344
vn -0.8325 -0.0000 -0.5540
vn 0.6654 -0.6154 -1.0000
vn -0.6654 0.6154 1.0000
f 631//358 632//359 647//359 646//358
f 632//359 633//360 648//360 647//359
f 633//360 634//361 649//361 648//360
f 634//361 635//362 650//362 649//361
f 635//362 636//363 651//363 650//362
f 636//363 637//364 652//364 651//363
f 637//364 638//365 653//365 652//364
f 638//365 639//366 654//366 653//365
f 639//366 640//367 655//367 654//366
f 640//367 641//368 656//368 655//367
f 641//368 642//369 657//369 656//368
f 642//369 643//370 658//370 657//369
f 643//370 644//371 659//371 658//370
f 644//371 645//372 660//372 659//371
f 644//373 643//373 642//373 641//373 640//373 639//373 638//373 637//373 636//373 635//373 634//373 633//373 632//373 631//373
f 646//374 647//374 648//374 649//374 650//374 651//374 652//374 653//374 654//374 655//374 656//374 657//374 658//374 659//374
v -0.6316 0.6154 -0.0116 0.40 0.40 0.40
v -0.6278 0.6231 -0.0136 0.40 0.40 0.40
v -0.6214 0.6294 -0.0129 0.40 0.40 0.40
v -0.6139 0.6328 -0.0097 0.40 0.40 0.40
v -0.6067 0.6328 -0.0045 0.40 0.40 0.40
v -0.6012 0.6294 0.0016 0.40 0.40 0.40
v -0.5985 0.6231 0.0073 0.40 0.40 0.40
v -0.5991 0.6154 0.0116 0.40 0.40 0.40
v -0.6030 0.6076 0.0136 0.40 0.40 0.40
v -0.6093 0.6014 0.0129 0.40 0.40 0.40
v -0.6168 0.5979 0.0097 0.40 0.40 0.40
v -0.6241 0.5979 0.0045 0.40 0.40 0.40
v -0.6296 0.6014 -0.0016 0.40 0.40 0.40
v -0.6323 0.6076 -0.0073 0.40 0.40 0.40
v -0.6316 0.6154 -0.0116 0.40 0.40 0.40
v 0.0837 0.0000 -1.0116 0.40 0.40 0.40
v 0.0876 0.0078 -1.0136 0.40 0.40 0.40
v 0.0939 0.0140 -1.0129 0.40 0.40 0.40
v 0.1015 0.0174 -1.0097 0.40 0.40 0.40
v 0.1087 0.0174 -1.0045 0.40 0.40 0.40
v 0.1142 0.0140 -0.9984 0.40 0.40 0.40
v 0.1169 0.0078 -0.9927 0.40 0.40 0.40
v 0.1163 0.0000 -0.9884 0.40 0.40 0.40
v 0.1124 -0.0078 -0.9864 0.40 0.40 0.40
v 0.1061 -0.0140 -0.9871 0.40 0.40 0.40
v 0.0985 -0.0174 -0.9903 0.40 0.40 0.40
v 0.0913 -0.0174 -0.9955 0.40 0.40 0.40
v 0.0858 -0.0140 -1.0016 0.40 0.40 0.40
v 0.0831 -0.0078 -1.0073 0.40 0.40 0.40
v 0.0837 0.0000 -1.0116 0.40 0.40 0.40
vn -0.8133 0.0000 -0.5818
vn -0.6198 0.3880 -0.6821
vn -0.3035 0.6992 -0.6474
vn 0.0729 0.8718 -0.4844
vn 0.4349 0.8718 -0.2254
vn 0.7107 0.6992 0.0782
vn 0.8458 0.3880 0.3663
vn 0.8133 0.0000 0.5818
vn 0.6198 -0.3880 0.6821
vn 0.3035 -0.6992 0.6474
vn -0.0729 -0.8718 0.4844
vn -0.4349 -0.8718 0.2254
vn -0.7107 -0.6992 -0.0782
vn -0.8458 -0.3880 -0.3663
vn -0.8133 -0.0000 -0.5818
vn 0.7154 -0.6154 -1.0000
vn -0.7154 0.6154 1.0000
f 661//375 662//376 677//376 676//375
f 662//376 663//377 678//377 677//376
f 663//377 664//378 679//378 678//377
f 664//378 665//379 680//379 679//378
f 665//379 666//380 681//380 680//379
f 666//380 667//381 682//381 681//380
f 667//381 668//382 683//382 682//381
f 668//382 669//383 684//383 683//382
f 669//383 670//384 685//384 684//383
f 670//384 671//385 686//385 685//384
f 671//385 672//386 687//386 686//385
f 672//386 673//387 688//387 687//386
f 673//387 674//388 689//388 688//387
f 674//388 675//389 690//389 689//388
f 674//390 673//390 672//390 671//390 670//390 669//390 668//390 667//390 666//390 665//390 664//390 663//390 662//390 661//390
f 676//391 677//391 678//391 679//391 680//391 681//391 682//391 683//391 684//391 685//391 686//391 687//391 688//391 689//391
v -0.6313 0.6154 -0.0122 0.40 0.40 0.40
v -0.6274 0.6232 -0.0140 0.40 0.40 0.40
v -0.6211 0.6294 -0.0130 0.40 0.40 0.40
v -0.6137 0.6329 -0.0095 0.40 0.40 0.40
v -0.6066 0.6329 -0.0041 0.40 0.40 0.40
v -0.6013 0.6294 0.0021 0.40 0.40 0.40
v -0.5987 0.6232 0.0079 0.40 0.40 0.40
v -0.5995 0.6154 0.0122 0.40 0.40 0.40
v -0.6034 0.6076 0.0140 0.40 0.40 0.40
v -0.6096 0.6013 0.0130 0.40 0.40 0.40
v -0.6170 0.5979 0.0095 0.40 0.40 0.40
v -0.6241 0.5979 0.0041 0.40 0.40 0.40
v -0.6294 0.6013 -0.0021 0.40 0.40 0.40
v -0.6320 0.6076 -0.0079 0.40 0.40 0.40
v -0.6313 0.6154 -0.0122 0.40 0.40 0.40
v 0.1341 0.0000 -1.0122 0.40 0.40 0.40
v 0.1380 0.0078 -1.0140 0.40 0.40 0.40
v 0.1443 0.0140 -1.0130 0.40 0.40 0.40
v 0.1517 0.0175 -1.0095 0.40 0.40 0.40
v 0.1587 0.0175 -1.0041 0.40 0.40 0.40
v 0.1641 0.0140 -0.9979 0.40 0.40 0.40
v 0.1666 0.0078 -0.9921 0.40 0.40 0.40
v 0.1659 0.0000 -0.9878 0.40 0.40 0.40
v 0.1620 -0.0078 -0.9860 0.40 0.40 0.40
v 0.1557 -0.0140 -0.9870 0.40 0.40 0.40
v 0.1483 -0.0175 -0.9905 0.40 0.40 0.40
v 0.1413 -0.0175 -0.9959 0.40 0.40 0.40
v 0.1359 -0.0140 -1.0021 0.40 0.40 0.40
v 0.1334 -0.0078 -1.0079 0.40 0.40 0.40
v 0.1341 0.0000 -1.0122 0.40 0.40 0.40
vn -0.7941 0.0000 -0.6078
vn -0.5997 0.3898 -0.6989
vn -0.2865 0.7024 -0.6515
vn 0.0835 0.8759 -0.4752
vn 0.4369 0.8759 -0.2047
vn 0.7037 0.7024 0.1064
vn 0.8312 0.3898 0.3963
vn 0.7941 0.0000 0.6078
vn 0.5997 -0.3898 0.6989
vn 0.2865 -0.7024 0.6515
vn -0.0835 -0.8759 0.4752
vn -0.4369 -0.8759 0.2047
vn -0.7037 -0.7024 -0.1064
vn -0.8312 -0.3898 -0.3963
vn -0.7941 -0.0000 -0.6078
vn 0.7654 -0.6154 -1.0000
vn -0.7654 0.6154 1.0000
f 691//392 692//393 707//393 706//392
f 692//393 693//394 708//394 707//393
f 693//394 694//395 709//395 708//394
f 694//395 695//396 710//396 709//395
f 695//396 696//397 711//397 710//396
f 696//397 697//398 712//398 711//397
f 697//398 698//399 713//399 712//398
f 698//399 699//400 714//400 713//399
f 699//400 700//401 715//401 714//400
f 700//401 701//402 716//402 715//401
f 701//402 702//403 717//403 716//402
f 702//403 703//404 718//404 717//403
f 703//404 704//405 719//405 718//404
f 704//405 705//406 720//406 719//405
f 704//407 703//407 702//407 701//407 700//407 699//407 698//407 697//407 696//407 695//407 694//407 693//407 692//407 691//407
f 706//408 707//408 708//408 709//408 710//408 711//408 712//408 713//408 714//408 715//408 716//408 717//408 718//408 719//408
v -0.6309 0.6154 -0.0126 0.40 0.40 0.40
v -0.6270 0.6232 -0.0143 0.40 0.40 0.40
v -0.6208 0.6295 -0.0131 0.40 0.40 0.40
v -0.6135 0.6330 -0.0093 0.40 0.40 0.40
v -0.6066 0.6330 -0.0037 0.40 0.40 0.40
v -0.6015 0.6295 0.0027 0.40 0.40 0.40
v -0.5990 0.6232 0.0085 0.40 0.40 0.40
v -0.5999 0.6154 0.0126 0.40 0.40 0.40
v -0.6038 0.6075 0.0143 0.40 0.40 0.40
v -0.6100 0.6013 0.0131 0.40 0.40 0.40
v -0.6172 0.5978 0.0093 0.40 0.40 0.40
v -0.6241 0.5978 0.0037 0.40 0.40 0.40
v -0.6293 0.6013 -0.0027 0.40 0.40 0.40
v -0.6317 0.6075 -0.0085 0.40 0.40 0.40
v -0.6309 0.6154 -0.0126 0.40 0.40 0.40
v 0.1845 0.0000 -1.0126 0.40 0.40 0.40
v 0.1884 0.0078 -1.0143 0.40 0.40 0.40
v 0.1946 0.0141 -1.0131 0.40 0.40 0.40
v 0.2019 0.0176 -1.0093 0.40 0.40 0.40
v 0.2088 0.0176 -1.0037 0.40 0.40 0.40
v 0.2139 0.0141 -0.9973 0.40 0.40 0.40
v 0.2163 0.0078 -0.9915 0.40 0.40 0.40
v 0.2155 0.0000 -0.9874 0.40 0.40 0.40
v 0.2116 -0.0078 -0.9857 0.40 0.40 0.40
v 0.2054 -0.0141 -0.9869 0.40 0.40 0.40
v 0.1981 -0.0176 -0.9907 0.40 0.40 0.40
v 0.1912 -0.0176 -0.9963 0.40 0.40 0.40
v 0.1861 -0.0141 -1.0027 0.40 0.40 0.40
v 0.1837 -0.0078 -1.0085 0.40 0.40 0.40
v 0.1845 0.0000 -1.0126 0.40 0.40 0.40
vn -0.7750 0.0000 -0.6319
vn -0.5802 0.3916 -0.7141
vn -0.2705 0.7057 -0.6548
vn 0.0928 0.8800 -0.4659
vn 0.4377 0.8800 -0.1846
vn 0.6959 0.7057 0.1332
vn 0.8163 0.3916 0.4246
vn 0.7750 0.0000 0.6319
vn 0.5802 -0.3916 0.7141
vn 0.2705 -0.7057 0.6548
vn -0.0928 -0.8800 0.4659
vn -0.4377 -0.8800 0.1846
vn -0.6959 -0.7057 -0.1332
vn -0.8163 -0.3916 -0.4246
vn -0.7750 -0.0000 -0.6319
vn 0.8154 -0.6154 -1.0000
vn -0.8154 0.6154 1.0000
f 721//409 722//410 737//410 736//409
f 722//410 723//411 738//411 737//410
f 723//411 724//412 739//412 738//411
f 724//412 725//413 740//413 739//412
f 725//413 726//414 741//414 740//413
f 726//414 727//415 742//415 741//414
f 727//415 728//416 743//416 742//415
f 728//416 729//417 744//417 743//416
f 729//417 730//418 745//418 744//417
f 730//418 731//419 746//419 745//418
f 731//419 732//420 747//420 746//419
f 732//420 733//421 748//421 747//420
f 733//421 734//422 749//422 748//421
f 734//422 735//423 750//423 749//422
f 734//424 733//424 732//424 731//424 730//424 729//424 728//424 727//424 726//424 725//424 724//424 723//424 722//424 721//424
f 736//425 737//425 738//425 739//425 740//425 741//425 742//425 743//425 744//425 745//425 746//425 747//425 748//425 749//425
v -0.6305 0.6154 -0.0131 0.40 0.40 0.40
v -0.6266 0.6232 -0.0146 0.40 0.40 0.40
v -0.6205 0.6295 -0.0131 0.40 0.40 0.40
v -0.6134 0.6330 -0.0091 0.40 0.40 0.40
v -0.6066 0.6330 -0.0033 0.40 0.40 0.40
v -0.6016 0.6295 0.0032 0.40 0.40 0.40
v -0.5993 0.6232 0.0090 0.40 0.40 0.40
v -0.6002 0.6154 0.0131 0.40 0.40 0.40
v -0.6041 0.6075 0.0146 0.40 0.40 0.40
v -0.6103 0.6012 0.0131 0.40 0.40 0.40
v -0.6174 0.5977 0.0091 0.40 0.40 0.40
v -0.6241 0.5977 0.0033 0.40 0.40 0.40
v -0.6291 0.6012 -0.0032 0.40 0.40 0.40
v -0.6314 0.6075 -0.0090 0.40 0.40 0.40
v -0.6305 0.6154 -0.0131 0.40 0.40 0.40
v 0.2349 0.0000 -1.0131 0.40 0.40 0.40
v 0.2388 0.0079 -1.0146 0.40 0.40 0.40
v 0.2449 0.0142 -1.0131 0.40 0.40 0.40
v 0.2520 0.0177 -1.0091 0.40 0.40 0.40
v 0.2587 0.0177 -1.0033 0.40 0.40 0.40
v 0.2637 0.0142 -0.9968 0.40 0.40 0.40
v 0.2660 0.0079 -0.9910 0.40 0.40 0.40
v 0.2651 0.0000 -0.9869 0.40 0.40 0.40
v 0.2612 -0.0079 -0.9854 0.40 0.40 0.40
v 0.2551 -0.0142 -0.9869 0.40 0.40 0.40
v 0.2480 -0.0177 -0.9909 0.40 0.40 0.40
v 0.2413 -0.0177 -0.9967 0.40 0.40 0.40
v 0.2363 -0.0142 -1.0032 0.40 0.40 0.40
v 0.2340 -0.0079 -1.0090 0.40 0.40 0.40
v 0.2349 0.0000 -1.0131 0.40 0.40 0.40
vn -0.7562 0.0000 -0.6544
vn -0.5615 0.3934 -0.7280
vn -0.2556 0.7088 -0.6574
vn 0.1009 0.8839 -0.4566
vn 0.4374 0.8839 -0.1654
vn 0.6873 0.7088 0.1586
vn 0.8011 0.3934 0.4511
vn 0.7562 0.0000 0.6544
vn 0.5615 -0.3934 0.7280
vn 0.2556 -0.7088 0.6574
vn -0.1009 -0.8839 0.4566
vn -0.4374 -0.8839 0.1654
vn -0.6873 -0.7088 -0.1586
vn -0.8011 -0.3934 -0.4511
vn -0.7562 -0.0000 -0.6544
vn 0.8654 -0.6154 -1.0000
vn -0.8654 0.6154 1.0000
f 751//426 752//427 767//427 766//426
f 752//427 753//428 768//428 767//427
f 753//428 754//429 769//429 768//428
f 754//429 755//430 770//430 769//429
f 755//430 756//431 771//431 770//430
f 756//431 757//432 772//432 771//431
f 757//432 758//433 773//433 772//432
f 758//433 759//434 774//434 773//433
f 759//434 760//435 775//435 774//434
f 760//435 761//436 776//436 775//435
f 761//436 762//437 777//437 776//436
f 762//437 763//438 778//438 777//437
f 763//438 764//439 779//439 778//438
f 764//439 765//440 780//440 779//439
f 764//441 763//441 762//441 761//441 760//441 759//441 758//441 757//441 756//441 755//441 754//441 753//441 752//441 751//441
f 766//442 767//442 768//442 769//442 770//442 771//442 772//442 773//442 774//442 775//442 776//442 777//442 778//442 779//442
v -0.6301 0.6154 -0.0135 0.40 0.40 0.40
v -0.6262 0.6233 -0.0148 0.40 0.40 0.40
v -0.6202 0.6296 -0.0132 0.40 0.40 0.40
v -0.6132 0.6331 -0.0089 0.40 0.40 0.40
v -0.6066 0.6331 -0.0029 0.40 0.40 0.40
v -0.6018 0.6296 0.0037 0.40 0.40 0.40
v -0.5997 0.6233 0.0095 0.40 0.40 0.40
v -0.6006 0.6154 0.0135 0.40 0.40 0.40
v -0.6045 0.6075 0.0148 0.40 0.40 0.40
v -0.6105 0.6011 0.0132 0.40 0.40 0.40
v -0.6175 0.5976 0.0089 0.40 0.40 0.40
v -0.6241 0.5976 0.0029 0.40 0.40 0.40
v -0.6289 0.6011 -0.0037 0.40 0.40 0.40
v -0.6311 0.6075 -0.0095 0.40 0.40 0.40
v -0.6301 0.6154 -0.0135 0.40 0.40 0.40
v 0.2852 0.0000 -1.0135 0.40 0.40 0.40
v 0.2891 0.0079 -1.0148 0.40 0.40 0.40
v 0.2952 0.0142 -1.0132 0.40 0.40 0.40
v 0.3022 0.0178 -1.0089 0.40 0.40 0.40
v 0.3087 0.0178 -1.0029 0.40 0.40 0.40
v 0.3136 0.0142 -0.9963 0.40 0.40 0.40
v 0.3157 0.0079 -0.9905 0.40 0.40 0.40
v 0.3148 0.0000 -0.9865 0.40 0.40 0.40
v 0.3109 -0.0079 -0.9852 0.40 0.40 0.40
v 0.3048 -0.0142 -0.9868 0.40 0.40 0.40
v 0.2978 -0.0178 -0.9911 0.40 0.40 0.40
v 0.2913 -0.0178 -0.9971 0.40 0.40 0.40
v 0.2864 -0.0142 -1.0037 0.40 0.40 0.40
v 0.2843 -0.0079 -1.0095 0.40 0.40 0.40
v 0.2852 0.0000 -1.0135 0.40 0.40 0.40
vn -0.7376 0.0000 -0.6752
vn -0.5435 0.3951 -0.7406
vn -0.2417 0.7119 -0.6594
vn 0.1079 0.8878 -0.4475
vn 0.4362 0.8878 -0.1470
vn 0.6781 0.7119 0.1826
vn 0.7857 0.3951 0.4761
vn 0.7376 0.0000 0.6752
vn 0.5435 -0.3951 0.7406
vn 0.2417 -0.7119 0.6594
vn -0.1079 -0.8878 0.4475
vn -0.4362 -0.8878 0.1470
vn -0.6781 -0.7119 -0.1826
vn -0.7857 -0.3951 -0.4761
vn -0.7376 -0.0000 -0.6752
vn 0.9154 -0.6154 -1.0000
vn -0.9154 0.6154 1.0000
f 781//443 782//444 797//444 796//443
f 782//444 783//445 798//445 797//444
f 783//445 784//446 799//446 798//445
f 784//446 785//447 800//447 799//446
f 785//447 786//448 801//448 800//447
f 786//448 787//449 802//449 801//448
f 787//449 788//450 803//450 802//449
f 788//450 789//451 804//451 803//450
f 789//451 790//452 805//452 804//451
f 790//452 791//453 806//453 805//452
f 791//453 792//454 807//454 806//453
f 792//454 793//455 808//455 807//454
f 793//455 794//456 809//456 808//455
f 794//456 795//457 810//457 809//456
f 794//458 793//458 792//458 791//458 790//458 789//458 788//458 787//458 786//458 785//458 784//458 783//458 782//458 781//458
f 796//459 797//459 798//459 799//459 800//459 801//459 802//459 803//459 804//459 805//459 806//459 807//459 808//459 809//459
v -0.6298 0.6154 -0.0139 0.40 0.40 0.40
v -0.6259 0.6233 -0.0150 0.40 0.40 0.40
v -0.6199 0.6297 -0.0132 0.40 0.40 0.40
v -0.6131 0.6332 -0.0088 0.40 0.40 0.40
v -0.6067 0.6332 -0.0026 0.40 0.40 0.40
v -0.6020 0.6297 0.0041 0.40 0.40 0.40
v -0.6000 0.6233 0.0100 0.40 0.40 0.40
v -0.6010 0.6154 0.0139 0.40 0.40 0.40
v -0.6048 0.6074 0.0150 0.40 0.40 0.40
v -0.6108 0.6011 0.0132 0.40 0.40 0.40
v -0.6177 0.5975 0.0088 0.40 0.40 0.40
v -0.6241 0.5975 0.0026 0.40 0.40 0.40
v -0.6287 0.6011 -0.0041 0.40 0.40 0.40
v -0.6308 0.6074 -0.0100 0.40 0.40 0.40
v -0.6298 0.6154 -0.0139 0.40 0.40 0.40
v 0.3356 0.0000 -1.0139 0.40 0.40 0.40
v 0.3395 0.0079 -1.0150 0.40 0.40 0.40
v 0.3454 0.0143 -1.0132 0.40 0.40 0.40
v 0.3523 0.0178 -1.0088 0.40 0.40 0.40
v 0.3587 0.0178 -1.0026 0.40 0.40 0.40
v 0.3634 0.0143 -0.9959 0.40 0.40 0.40
v 0.3654 0.0079 -0.9900 0.40 0.40 0.40
v 0.3644 0.0000 -0.9861 0.40 0.40 0.40
v 0.3605 -0.0079 -0.9850 0.40 0.40 0.40
v 0.3546 -0.0143 -0.9868 0.40 0.40 0.40
v 0.3477 -0.0178 -0.9912 0.40 0.40 0.40
v 0.3413 -0.0178 -0.9974 0.40 0.40 0.40
v 0.3366 -0.0143 -1.0041 0.40 0.40 0.40
v 0.3346 -0.0079 -1.0100 0.40 0.40 0.40
v 0.3356 0.0000 -1.0139 0.40 0.40 0.40
vn -0.7195 0.0000 -0.6945
vn -0.5262 0.3967 -0.7521
vn -0.2287 0.7149 -0.6608
vn 0.1140 0.8915 -0.4385
vn 0.4342 0.8915 -0.1294
vn 0.6684 0.7149 0.2053
vn 0.7702 0.3967 0.4994
vn 0.7195 0.0000 0.6945
vn 0.5262 -0.3967 0.7521
vn 0.2287 -0.7149 0.6608
vn -0.1140 -0.8915 0.4385
vn -0.4342 -0.8915 0.1294
vn -0.6684 -0.7149 -0.2053
vn -0.7702 -0.3967 -0.4994
vn -0.7195 -0.0000 -0.6945
vn 0.9654 -0.6154 -1.0000
vn -0.9654 0.6154 1.0000
f 811//460 812//461 827//461 826//460
f 812//461 813//462 828//462 827//461
f 813//462 814//463 829//463 828//462
f 814//463 815//464 830//464 829//463
f 815//464 816//465 831//465 830//464
f 816//465 817//466 832//466 831//465
f 817//466 818//467 833//467 832//466
f 818//467 819//468 834//468 833//467
f 819//468 820//469 835//469 834//468
f 820//469 821//470 836//470 835//469
f 821//470 822//471 837//471 836//470
f 822//471 823//472 838//472 837//471
f 823//472 824//473 839//473 838//472
f 824//473 825//474 840//474 839//473
f 824//475 823//475 822//475 821//475 820//475 819//475 818//475 817//475 816//475 815//475 814//475 813//475 812//475 811//475
f 826//476 827//476 828//476 829//476 830//476 831//476 832//476 833//476 834//476 835//476 836//476 837//476 838//476 839//476
v -0.6294 0.6154 -0.0142 0.40 0.40 0.40
v -0.6256 0.6233 -0.0153 0.40 0.40 0.40
v -0.6197 0.6297 -0.0132 0.40 0.40 0.40
v -0.6130 0.6333 -0.0086 0.40 0.40 0.40
v -0.6067 0.6333 -0.0023 0.40 0.40 0.40
v -0.6022 0.6297 0.0045 0.40 0.40 0.40
v -0.6003 0.6233 0.0104 0.40 0.40 0.40
v -0.6013 0.6154 0.0142 0.40 0.40 0.40
v -0.6052 0.6074 0.0153 0.40 0.40 0.40
v -0.6110 0.6010 0.0132 0.40 0.40 0.40
v -0.6178 0.5975 0.0086 0.40 0.40 0.40
v -0.6240 0.5975 0.0023 0.40 0.40 0.40
v -0.6285 0.6010 -0.0045 0.40 0.40 0.40
v -0.6305 0.6074 -0.0104 0.40 0.40 0.40
v -0.6294 0.6154 -0.0142 0.40 0.40 0.40
v 0.3860 0.0000 -1.0142 0.40 0.40 0.40
v 0.3898 0.0080 -1.0153 0.40 0.40 0.40
v 0.3957 0.0144 -1.0132 0.40 0.40 0.40
v 0.4024 0.0179 -1.0086 0.40 0.40 0.40
v 0.4086 0.0179 -1.0023 0.40 0.40 0.40
v 0.4132 0.0144 -0.9955 0.40 0.40 0.40
v 0.4151 0.0080 -0.9896 0.40 0.40 0.40
v 0.4140 0.0000 -0.9858 0.40 0.40 0.40
v 0.4102 -0.0080 -0.9847 0.40 0.40 0.40
v 0.4043 -0.0144 -0.9868 0.40 0.40 0.40
v 0.3976 -0.0179 -0.9914 0.40 0.40 0.40
v 0.3914 -0.0179 -0.9977 0.40 0.40 0.40
v 0.3868 -0.0144 -1.0045 0.40 0.40 0.40
v 0.3849 -0.0080 -1.0104 0.40 0.40 0.40
v 0.3860 0.0000 -1.0142 0.40 0.40 0.40
vn -0.7017 0.0000 -0.7125
vn -0.5097 0.3983 -0.7626
vn -0.2167 0.7178 -0.6617
vn 0.1192 0.8951 -0.4297
vn 0.4315 0.8951 -0.1127
vn 0.6583 0.7178 0.2267
vn 0.7548 0.3983 0.5212
vn 0.7017 0.0000 0.7125
vn 0.5097 -0.3983 0.7626
vn 0.2167 -0.7178 0.6617
vn -0.1192 -0.8951 0.4297
vn -0.4315 -0.8951 0.1127
vn -0.6583 -0.7178 -0.2267
vn -0.7548 -0.3983 -0.5212
vn -0.7017 -0.0000 -0.7125
vn 1.0154 -0.6154 -1.0000
vn -1.0154 0.6154 1.0000
f 841//477 842//478 857//478 856//477
f 842//478 843//479 858//479 857//478
f 843//479 844//480 859//480 858//479
f 844//480 845//481 860//481 859//480
f 845//481 846//482 861//482 860//481
f 846//482 847//483 862//483 861//482
f 847//483 848//484 863//484 862//483
f 848//484 849//485 864//485 863//484
f 849//485 850//486 865//486 864//485
f 850//486 851//487 866//487 865//486
f 851//487 852//488 867//488 866//487
f 852//488 853//489 868//489 867//488
f 853//489 854//490 869//490 868//489
f 854//490 855//491 870//491 869//490
f 854//492 853//492 852//492 851//492 850//492 849//492 848//492 847//492 846//492 845//492 844//492 843//492 842//492 841//492
f 856//493 857//493 858//493 859//493 860//493 861//493 862//493 863//493 864//493 865//493 866//493 867//493 868//493 869//493
v -0.6291 0.6154 -0.0146 0.40 0.40 0.40
v -0.6252 0.6234 -0.0154 0.40 0.40 0.40
v -0.6195 0.6298 -0.0132 0.40 0.40 0.40
v -0.6129 0.6333 -0.0084 0.40 0.40 0.40
v -0.6068 0.6333 -0.0019 0.40 0.40 0.40
v -0.6024 0.6298 0.0049 0.40 0.40 0.40
v -0.6006 0.6234 0.0108 0.40 0.40 0.40
v -0.6017 0.6154 0.0146 0.40 0.40 0.40
v -0.6055 0.6074 0.0154 0.40 0.40 0.40
v -0.6113 0.6010 0.0132 0.40 0.40 0.40
v -0.6178 0.5974 0.0084 0.40 0.40 0.40
v -0.6239 0.5974 0.0019 0.40 0.40 0.40
v -0.6283 0.6010 -0.0049 0.40 0.40 0.40
v -0.6302 0.6074 -0.0108 0.40 0.40 0.40
v -0.6291 0.6154 -0.0146 0.40 0.40 0.40
v 0.4363 0.0000 -1.0146 0.40 0.40 0.40
v 0.4401 0.0080 -1.0154 0.40 0.40 0.40
v 0.4459 0.0144 -1.0132 0.40 0.40 0.40
v 0.4525 0.0180 -1.0084 0.40 0.40 0.40
v 0.4586 0.0180 -1.0019 0.40 0.40 0.40
v 0.4630 0.0144 -0.9951 0.40 0.40 0.40
v 0.4648 0.0080 -0.9892 0.40 0.40 0.40
v 0.4637 0.0000 -0.9854 0.40 0.40 0.40
v 0.4599 -0.0080 -0.9846 0.40 0.40 0.40
v 0.4541 -0.0144 -0.9868 0.40 0.40 0.40
v 0.4475 -0.0180 -0.9916 0.40 0.40 0.40
v 0.4414 -0.0180 -0.9981 0.40 0.40 0.40
v 0.4370 -0.0144 -1.0049 0.40 0.40 0.40
v 0.4352 -0.0080 -1.0108 0.40 0.40 0.40
v 0.4363 0.0000 -1.0146 0.40 0.40 0.40
vn -0.6844 0.0000 -0.7291
vn -0.4938 0.3999 -0.7722
vn -0.2055 0.7205 -0.6623
vn 0.1236 0.8985 -0.4212
vn 0.4282 0.8985 -0.0967
vn 0.6480 0.7205 0.2469
vn 0.7394 0.3999 0.5417
vn 0.6844 0.0000 0.7291
vn 0.4938 -0.3999 0.7722
vn 0.2055 -0.7205 0.6623
vn -0.1236 -0.8985 0.4212
vn -0.4282 -0.8985 0.0967
vn -0.6480 -0.7205 -0.2469
vn -0.7394 -0.3999 -0.5417
vn -0.6844 -0.0000 -0.7291
vn 1.0654 -0.6154 -1.0000
vn -1.0654 0.6154 1.0000
f 871//494 872//495 887//495 886//494
f 872//495 873//496 888//496 887//495
f 873//496 874//497 889//497 888//496
f 874//497 875//498 890//498 889//497
f 875//498 876//499 891//499 890//498
f 876//499 877//500 892//500 891//499
f 877//500 878//501 893//501 892//500
f 878//501 879//502 894//502 893//501
f 879//502 880//503 895//503 894//502
f 880//503 881//504 896//504 895//503
f 881//504 882//505 897//505 896//504
f 882//505 883//506 898//506 897//505
f 883//506 884//507 899//507 898//506
f 884//507 885//508 900//508 899//507
f 884//509 883//509 882//509 881//509 880//509 879//509 878//509 877//509 876//509 875//509 874//509 873//509 872//509 871//509
f 886//510 887//510 888//510 889//510 890//510 891//510 892//510 893//510 894//510 895//510 896//510 897//510 898//510 899//510
v -0.6287 0.6154 -0.0149 0.40 0.40 0.40
v -0.6249 0.6234 -0.0156 0.40 0.40 0.40
v -0.6193 0.6298 -0.0133 0.40 0.40 0.40
v -0.6128 0.6334 -0.0083 0.40 0.40 0.40
v -0.6069 0.6334 -0.0016 0.40 0.40 0.40
v -0.6026 0.6298 0.0053 0.40 0.40 0.40
v -0.6009 0.6234 0.0112 0.40 0.40 0.40
v -0.6020 0.6154 0.0149 0.40 0.40 0.40
v -0.6058 0.6073 0.0156 0.40 0.40 0.40
v -0.6115 0.6009 0.0133 0.40 0.40 0.40
v -0.6179 0.5973 0.0083 0.40 0.40 0.40
v -0.6239 0.5973 0.0016 0.40 0.40 0.40
v -0.6281 0.6009 -0.0053 0.40 0.40 0.40
v -0.6299 0.6073 -0.0112 0.40 0.40 0.40
v -0.6287 0.6154 -0.0149 0.40 0.40 0.40
v 0.4866 0.0000 -1.0149 0.40 0.40 0.40
v 0.4904 0.0080 -1.0156 0.40 0.40 0.40
v 0.4961 0.0145 -1.0133 0.40 0.40 0.40
v 0.5025 0.0180 -1.0083 0.40 0.40 0.40
v 0.5085 0.0180 -1.0016 0.40 0.40 0.40
v 0.5127 0.0145 -0.9947 0.40 0.40 0.40
v 0.5145 0.0080 -0.9888 0.40 0.40 0.40
v 0.5134 0.0000 -0.9851 0.40 0.40 0.40
v 0.5096 -0.0080 -0.9844 0.40 0.40 0.40
v 0.5039 -0.0145 -0.9867 0.40 0.40 0.40
v 0.4975 -0.0180 -0.9917 0.40 0.40 0.40
v 0.4915 -0.0180 -0.9984 0.40 0.40 0.40
v 0.4873 -0.0145 -1.0053 0.40 0.40 0.40
v 0.4855 -0.0080 -1.0112 0.40 0.40 0.40
v 0.4866 0.0000 -1.0149 0.40 0.40 0.40
vn -0.6676 0.0000 -0.7446
vn -0.4787 0.4013 -0.7809
vn -0.1950 0.7232 -0.6625
vn 0.1273 0.9018 -0.4130
vn 0.4244 0.9018 -0.0816
vn 0.6374 0.7232 0.2659
vn 0.7242 0.4013 0.5608
vn 0.6676 0.0000 0.7446
vn 0.4787 -0.4013 0.7809
vn 0.1950 -0.7232 0.6625
vn -0.1273 -0.9018 0.4130
vn -0.4244 -0.9018 0.0816
vn -0.6374 -0.7232 -0.2659
vn -0.7242 -0.4013 -0.5608
vn -0.6676 -0.0000 -0.7446
vn 1.1154 -0.6154 -1.0000
vn -1.1154 0.6154 1.0000
f 901//511 902//512 917//512 916//511
f 902//512 903//513 918//513 917//512
f 903//513 904//514 919//514 918//513
f 904//514 905//515 920//515 919//514
f 905//515 906//516 921//516 920//515
f 906//516 907//517 922//517 921//516
f 907//517 908//518 923//518 922//517
f 908//518 909//519 924//519 923//518
f 909//519 910//520 925//520 924//519
f 910//520 911//521 926//521 925//520
f 911//521 912//522 927//522 926//521
f 912//522 913//523 928//523 927//522
f 913//523 914//524 929//524 928//523
f 914//524 915//525 930//525 929//524
f 914//526 913//526 912//526 911//526 910//526 909//526 908//526 907//526 906//526 905//526 904//526 903//526 902//526 901//526
f 916//527 917//527 918//527 919//527 920//527 921//527 922//527 923//527 924//527 925//527 926//527 927//527 928//527 929//527
v -0.6284 0.6154 -0.0152 0.40 0.40 0.40
v -0.6247 0.6234 -0.0158 0.40 0.40 0.40
v -0.6191 0.6299 -0.0133 0.40 0.40 0.40
v -0.6128 0.6335 -0.0081 0.40 0.40 0.40
v -0.6070 0.6335 -0.0013 0.40 0.40 0.40
v -0.6028 0.6299 0.0057 0.40 0.40 0.40
v -0.6012 0.6234 0.0116 0.40 0.40 0.40
v -0.6023 0.6154 0.0152 0.40 0.40 0.40
v -0.6061 0.6073 0.0158 0.40 0.40 0.40
v -0.6117 0.6009 0.0133 0.40 0.40 0.40
v -0.6180 0.5973 0.0081 0.40 0.40 0.40
v -0.6238 0.5973 0.0013 0.40 0.40 0.40
v -0.6279 0.6009 -0.0057 0.40 0.40 0.40
v -0.6296 0.6073 -0.0116 0.40 0.40 0.40
v -0.6284 0.6154 -0.0152 0.40 0.40 0.40
v 0.5370 0.0000 -1.0152 0.40 0.40 0.40
v 0.5407 0.0081 -1.0158 0.40 0.40 0.40
v 0.5463 0.0145 -1.0133 0.40 0.40 0.40
v 0.5526 0.0181 -1.0081 0.40 0.40 0.40
v 0.5584 0.0181 -1.0013 0.40 0.40 0.40
v 0.5625 0.0145 -0.9943 0.40 0.40 0.40
v 0.5642 0.0081 -0.9884 0.40 0.40 0.40
v 0.5630 0.0000 -0.9848 0.40 0.40 0.40
v 0.5593 -0.0081 -0.9842 0.40 0.40 0.40
v 0.5537 -0.0145 -0.9867 0.40 0.40 0.40
v 0.5474 -0.0181 -0.9919 0.40 0.40 0.40
v 0.5416 -0.0181 -0.9987 0.40 0.40 0.40
v 0.5375 -0.0145 -1.0057 0.40 0.40 0.40
v 0.5358 -0.0081 -1.0116 0.40 0.40 0.40
v 0.5370 0.0000 -1.0152 0.40 0.40 0.40
vn -0.6512 0.0000 -0.7589
vn -0.4642 0.4027 -0.7888
vn -0.1853 0.7257 -0.6626
vn 0.1303 0.9050 -0.4050
vn 0.4201 0.9050 -0.0673
vn 0.6267 0.7257 0.2838
vn 0.7092 0.4027 0.5786
vn 0.6512 0.0000 0.7589
vn 0.4642 -0.4027 0.7888
vn 0.1853 -0.7257 0.6626
vn -0.1303 -0.9050 0.4050
vn -0.4201 -0.9050 0.0673
vn -0.6267 -0.7257 -0.2838
vn -0.7092 -0.4027 -0.5786
vn -0.6512 -0.0000 -0.7589
vn 1.1654 -0.6154 -1.0000
vn -1.1654 0.6154 1.0000
f 931//528 932//529 947//529 946//528
f 932//529 933//530 948//530 947//529
f 933//530 934//531 949//531 948//530
f 934//531 935//532 950//532 949//531
f 935//532 936//533 951//533 950//532
f 936//533 937//534 952//534 951//533
f 937//534 938//535 953//535 952//534
f 938//535 939//536 954//536 953//535
f 939//536 940//537 955//537 954//536
f 940//537 941//538 956//538 955//537
f 941//538 942//539 957//539 956//538
f 942//539 943//540 958//540 957//539
f 943//540 944//541 959//541 958//540
f 944//541 945//542 960//542 959//541
f 944//543 943//543 942//543 941//543 940//543 939//543 938//543 937//543 936//543 935//543 934//543 933//543 932//543 931//543
f 946//544 947//544 948//544 949//544 950//544 951//544 952//544 953//544 954//544 955//544 956//544 957//544 958//544 959//544
v -0.6281 0.6154 -0.0154 0.40 0.40 0.40
v -0.6244 0.6235 -0.0159 0.40 0.40 0.40
v -0.6189 0.6299 -0.0132 0.40 0.40 0.40
v -0.6127 0.6335 -0.0079 0.40 0.40 0.40
v -0.6071 0.6335 -0.0011 0.40 0.40 0.40
v -0.6030 0.6299 0.0060 0.40 0.40 0.40
v -0.6015 0.6235 0.0119 0.40 0.40 0.40
v -0.6027 0.6154 0.0154 0.40 0.40 0.40
v -0.6064 0.6073 0.0159 0.40 0.40 0.40
v -0.6118 0.6008 0.0132 0.40 0.40 0.40
v -0.6180 0.5972 0.0079 0.40 0.40 0.40
v -0.6237 0.5972 0.0011 0.40 0.40 0.40
v -0.6277 0.6008 -0.0060 0.40 0.40 0.40
v -0.6293 0.6073 -0.0119 0.40 0.40 0.40
v -0.6281 0.6154 -0.0154 0.40 0.40 0.40
v 0.5873 0.0000 -1.0154 0.40 0.40 0.40
v 0.5910 0.0081 -1.0159 0.40 0.40 0.40
v 0.5965 0.0146 -1.0132 0.40 0.40 0.40
v 0.6027 0.0182 -1.0079 0.40 0.40 0.40
v 0.6083 0.0182 -1.0011 0.40 0.40 0.40
v 0.6123 0.0146 -0.9940 0.40 0.40 0.40
v 0.6139 0.0081 -0.9881 0.40 0.40 0.40
v 0.6127 0.0000 -0.9846 0.40 0.40 0.40
v 0.6090 -0.0081 -0.9841 0.40 0.40 0.40
v 0.6035 -0.0146 -0.9868 0.40 0.40 0.40
v 0.5973 -0.0182 -0.9921 0.40 0.40 0.40
v 0.5917 -0.0182 -0.9989 0.40 0.40 0.40
v 0.5877 -0.0146 -1.0060 0.40 0.40 0.40
v 0.5861 -0.0081 -1.0119 0.40 0.40 0.40
v 0.5873 0.0000 -1.0154 0.40 0.40 0.40
vn -0.6354 0.0000 -0.7722
vn -0.4504 0.4041 -0.7961
vn -0.1763 0.7282 -0.6624
vn 0.1328 0.9080 -0.3974
vn 0.4155 0.9080 -0.0537
vn 0.6160 0.7282 0.3006
vn 0.6945 0.4041 0.5954
vn 0.6354 0.0000 0.7722
vn 0.4504 -0.4041 0.7961
vn 0.1763 -0.7282 0.6624
vn -0.1328 -0.9080 0.3974
vn -0.4155 -0.9080 0.0537
vn -0.6160 -0.7282 -0.3006
vn -0.6945 -0.4041 -0.5954
vn -0.6354 -0.0000 -0.7722
vn 1.2154 -0.6154 -1.0000
vn -1.2154 0.6154 1.0000
f 961//545 962//546 977//546 976//545
f 962//546 963//547 978//547 977//546
f 963//547 964//548 979//548 978//547
f 964//548 965//549 980//549 979//548
f 965//549 966//550 981//550 980//549
f 966//550 967//551 982//551 981//550
f 967//551 968//552 983//552 982//551
f 968//552 969//553 984//553 983//552
f 969//553 970//554 985//554 984//553
f 970//554 971//555 986//555 985//554
f 971//555 972//556 987//556 986//555
f 972//556 973//557 988//557 987//556
f 973//557 974//558 989//558 988//557
f 974//558 975//559 990//559 989//558
f 974//560 973//560 972//560 971//560 970//560 969//560 968//560 967//560 966//560 965//560 964//560 963//560 962//560 961//560
f 976//561 977//561 978//561 979//561 980//561 981//561 982//561 983//561 984//561 985//561 986//561 987//561 988//561 989//561
v -0.6278 0.6154 -0.0157 0.40 0.40 0.40
v -0.6241 0.6235 -0.0161 0.40 0.40 0.40
v -0.6187 0.6300 -0.0132 0.40 0.40 0.40
v -0.6127 0.6336 -0.0078 0.40 0.40 0.40
v -0.6072 0.6336 -0.0008 0.40 0.40 0.40
v -0.6033 0.6300 0.0063 0.40 0.40 0.40
v -0.6018 0.6235 0.0122 0.40 0.40 0.40
v -0.6030 0.6154 0.0157 0.40 0.40 0.40
v -0.6066 0.6073 0.0161 0.40 0.40 0.40
v -0.6120 0.6008 0.0132 0.40 0.40 0.40
v -0.6181 0.5972 0.0078 0.40 0.40 0.40
v -0.6236 0.5972 0.0008 0.40 0.40 0.40
v -0.6275 0.6008 -0.0063 0.40 0.40 0.40
v -0.6290 0.6073 -0.0122 0.40 0.40 0.40
v -0.6278 0.6154 -0.0157 0.40 0.40 0.40
v 0.6376 0.0000 -1.0157 0.40 0.40 0.40
v 0.6413 0.0081 -1.0161 0.40 0.40 0.40
v 0.6466 0.0146 -1.0132 0.40 0.40 0.40
v 0.6527 0.0182 -1.0078 0.40 0.40 0.40
v 0.6582 0.0182 -1.0008 0.40 0.40 0.40
v 0.6621 0.0146 -0.9937 0.40 0.40 0.40
v 0.6636 0.0081 -0.9878 0.40 0.40 0.40
v 0.6624 0.0000 -0.9843 0.40 0.40 0.40
v 0.6587 -0.0081 -0.9839 0.40 0.40 0.40
v 0.6534 -0.0146 -0.9868 0.40 0.40 0.40
v 0.6473 -0.0182 -0.9922 0.40 0.40 0.40
v 0.6418 -0.0182 -0.9992 0.40 0.40 0.40
v 0.6379 -0.0146 -1.0063 0.40 0.40 0.40
v 0.6364 -0.0081 -1.0122 0.40 0.40 0.40
v 0.6376 0.0000 -1.0157 0.40 0.40 0.40
vn -0.6200 0.0000 -0.7846
vn -0.4373 0.4054 -0.8028
vn -0.1679 0.7305 -0.6620
vn 0.1347 0.9109 -0.3901
vn 0.4106 0.9109 -0.0409
vn 0.6053 0.7305 0.3164
vn 0.6800 0.4054 0.6110
vn 0.6200 0.0000 0.7846
vn 0.4373 -0.4054 0.8028
vn 0.1679 -0.7305 0.6620
vn -0.1347 -0.9109 0.3901
vn -0.4106 -0.9109 0.0409
vn -0.6053 -0.7305 -0.3164
vn -0.6800 -0.4054 -0.6110
vn -0.6200 -0.0000 -0.7846
vn 1.2654 -0.6154 -1.0000
vn -1.2654 0.6154 1.0000
f 991//562 992//563 1007//563 1006//562
f 992//563 993//564 1008//564 1007//563
f 993//564 994//565 1009//565 1008//564
f 994//565 995//566 1010//566 1009//565
f 995//566 996//567 1011//567 1010//566
f 996//567 997//568 1012//568 1011//567
f 997//568 998//569 1013//569 1012//568
f 998//569 999//570 1014//570 1013//569
f 999//570 1000//571 1015//571 1014//570
f 1000//571 1001//572 1016//572 1015//571
f 1001//572 1002//573 1017//573 1016//572
f 1002//573 1003//574 1018//574 1017//573
f 1003//574 1004//575 1019//575 1018//574
f 1004//575 1005//576 1020//576 1019//575
f 1004//577 1003//577 1002//577 1001//577 1000//577 999//577 998//577 997//577 996//577 995//577 994//577 993//577 992//577 991//577
f 1006//578 1007//578 1008//578 1009//578 1010//578 1011//578 1012//578 1013//578 1014//578 1015//578 1016//578 1017//578 1018//578 1019//578
v -0.6275 0.6154 -0.0159 0.40 0.40 0.40
v -0.6239 0.6235 -0.0162 0.40 0.40 0.40
v -0.6186 0.6300 -0.0132 0.40 0.40 0.40
v -0.6126 0.6336 -0.0077 0.40 0.40 0.40
v -0.6073 0.6336 -0.0006 0.40 0.40 0.40
v -0.6035 0.6300 0.0066 0.40 0.40 0.40
v -0.6021 0.6235 0.0125 0.40 0.40 0.40
v -0.6033 0.6154 0.0159 0.40 0.40 0.40
v -0.6069 0.6072 0.0162 0.40 0.40 0.40
v -0.6122 0.6007 0.0132 0.40 0.40 0.40
v -0.6181 0.5971 0.0077 0.40 0.40 0.40
v -0.6235 0.5971 0.0006 0.40 0.40 0.40
v -0.6273 0.6007 -0.0066 0.40 0.40 0.40
v -0.6287 0.6072 -0.0125 0.40 0.40 0.40
v -0.6275 0.6154 -0.0159 0.40 0.40 0.40
v 0.6879 0.0000 -1.0159 0.40 0.40 0.40
v 0.6915 0.0081 -1.0162 0.40 0.40 0.40
v 0.6968 0.0147 -1.0132 0.40 0.40 0.40
v 0.7027 0.0183 -1.0077 0.40 0.40 0.40
v 0.7081 0.0183 -1.0006 0.40 0.40 0.40
v 0.7119 0.0147 -0.9934 0.40 0.40 0.40
v 0.7133 0.0081 -0.9875 0.40 0.40 0.40
v 0.7121 0.0000 -0.9841 0.40 0.40 0.40
v 0.7085 -0.0081 -0.9838 0.40 0.40 0.40
v 0.7032 -0.0147 -0.9868 0.40 0.40 0.40
v 0.6973 -0.0183 -0.9923 0.40 0.40 0.40
v 0.6919 -0.0183 -0.9994 0.40 0.40 0.40
v 0.6881 -0.0147 -1.0066 0.40 0.40 0.40
v 0.6867 -0.0081 -1.0125 0.40 0.40 0.40
v 0.6879 0.0000 -1.0159 0.40 0.40 0.40
vn -0.6052 0.0000 -0.7961
vn -0.4247 0.4066 -0.8089
vn -0.1601 0.7327 -0.6615
vn 0.1362 0.9136 -0.3831
vn 0.4055 0.9136 -0.0288
vn 0.5946 0.7327 0.3312
vn 0.6658 0.4066 0.6256
vn 0.6052 0.0000 0.7961
vn 0.4247 -0.4066 0.8089
vn 0.1601 -0.7327 0.6615
vn -0.1362 -0.9136 0.3831
vn -0.4055 -0.9136 0.0288
vn -0.5946 -0.7327 -0.3312
vn -0.6658 -0.4066 -0.6256
vn -0.6052 -0.0000 -0.7961
vn 1.3154 -0.6154 -1.0000
vn -1.3154 0.6154 1.0000
f 1021//579 1022//580 1037//580 1036//579
f 1022//580 1023//581 1038//581 1037//580
f 1023//581 1024//582 1039//582 1038//581
f 1024//582 1025//583 1040//583 1039//582
f 1025//583 1026//584 1041//584 1040//583
f 1026//584 1027//585 1042//585 1041//584
f 1027//585 1028//586 1043//586 1042//585
f 1028//586 1029//587 1044//587 1043//586
f 1029//587 1030//588 1045//588 1044//587
f 1030//588 1031//589 1046//589 1045//588
f 1031//589 1032//590 1047//590 1046//589
f 1032//590 1033//591 1048//591 1047//590
f 1033//591 1034//592 1049//592 1048//591
f 1034//592 1035//593 1050//593 1049//592
f 1034//594 1033//594 1032//594 1031//594 1030//594 1029//594 1028//594 1027//594 1026//594 1025//594 1024//594 1023//594 1022//594 1021//594
f 1036//595 1037//595 1038//595 1039//595 1040//595 1041//595 1042//595 1043//595 1044//595 1045//595 1046//595 1047//595 1048//595 1049//595
v -0.6272 0.6154 -0.0161 0.40 0.40 0.40
v -0.6236 0.6235 -0.0163 0.40 0.40 0.40
v -0.6184 0.6301 -0.0132 0.40 0.40 0.40
v -0.6126 0.6337 -0.0075 0.40 0.40 0.40
v -0.6074 0.6337 -0.0003 0.40 0.40 0.40
v -0.6037 0.6301 0.0069 0.40 0.40 0.40
v -0.6023 0.6235 0.0128 0.40 0.40 0.40
v -0.6036 0.6154 0.0161 0.40 0.40 0.40
v -0.6071 0.6072 0.0163 0.40 0.40 0.40
v -0.6123 0.6007 0.0132 0.40 0.40 0.40
v -0.6181 0.5970 0.0075 0.40 0.40 0.40
v -0.6234 0.5970 0.0003 0.40 0.40 0.40
v -0.6270 0.6007 -0.0069 0.40 0.40 0.40
v -0.6284 0.6072 -0.0128 0.40 0.40 0.40
v -0.6272 0.6154 -0.0161 0.40 0.40 0.40
v 0.7382 0.0000 -1.0161 0.40 0.40 0.40
v 0.7417 0.0082 -1.0163 0.40 0.40 0.40
v 0.7469 0.0147 -1.0132 0.40 0.40 0.40
v 0.7527 0.0183 -1.0075 0.40 0.40 0.40
v 0.7580 0.0183 -1.0003 0.40 0.40 0.40
v 0.7617 0.0147 -0.9931 0.40 0.40 0.40
v 0.7630 0.0082 -0.9872 0.40 0.40 0.40
v 0.7618 0.0000 -0.9839 0.40 0.40 0.40
v 0.7583 -0.0082 -0.9837 0.40 0.40 0.40
v 0.7531 -0.0147 -0.9868 0.40 0.40 0.40
v 0.7473 -0.0183 -0.9925 0.40 0.40 0.40
v 0.7420 -0.0183 -0.9997 0.40 0.40 0.40
v 0.7383 -0.0147 -1.0069 0.40 0.40 0.40
v 0.7370 -0.0082 -1.0128 0.40 0.40 0.40
v 0.7382 0.0000 -1.0161 0.40 0.40 0.40
vn -0.5909 0.0000 -0.8068
vn -0.4127 0.4078 -0.8145
vn -0.1529 0.7348 -0.6609
vn 0.1373 0.9162 -0.3764
vn 0.4003 0.9162 -0.0173
vn 0.5839 0.7348 0.3451
vn 0.6520 0.4078 0.6393
vn 0.5909 0.0000 0.8068
vn 0.4127 -0.4078 0.8145
vn 0.1529 -0.7348 0.6609
vn -0.1373 -0.9162 0.3764
vn -0.4003 -0.9162 0.0173
vn -0.5839 -0.7348 -0.3451
vn -0.6520 -0.4078 -0.6393
vn -0.5909 -0.0000 -0.8068
vn 1.3654 -0.6154 -1.0000
vn -1.3654 0.6154 1.0000
f 1051//596 1052//597 1067//597 1066//596
f 1052//597 1053//598 1068//598 1067//597
f 1053//598 1054//599 1069//599 1068//598
f 1054//599 1055//600 1070//600 1069//599
f 1055//600 1056//601 1071//601 1070//600
f 1056//601 1057//602 1072//602 1071//601
f 1057//602 1058//603 1073//603 1072//602
f 1058//603 1059//604 1074//604 1073//603
f 1059//604 1060//605 1075//605 1074//604
f 1060//605 1061//606 1076//606 1075//605
f 1061//606 1062//607 1077//607 1076//606
f 1062//607 1063//608 1078//608 1077//607
f 1063//608 1064//609 1079//609 1078//608
f 1064//609 1065//610 1080//610 1079//609
f 1064//611 1063//611 1062//611 1061//611 1060//611 1059//611 1058//611 1057//611 1056//611 1055//611 1054//611 1053//611 1052//611 1051//611
f 1066//612 1067//612 1068//612 1069//612 1070//612 1071//612 1072//612 1073//612 1074//612 1075//612 1076//612 1077//612 1078//612 1079//612
v -0.6269 0.6154 -0.0163 0.40 0.40 0.40
v -0.6234 0.6235 -0.0164 0.40 0.40 0.40
v -0.6183 0.6301 -0.0132 0.40 0.40 0.40
v -0.6126 0.6337 -0.0074 0.40 0.40 0.40
v -0.6075 0.6337 -0.0001 0.40 0.40 0.40
v -0.6039 0.6301 0.0072 0.40 0.40 0.40
v -0.6026 0.6235 0.0130 0.40 0.40 0.40
v -0.6038 0.6154 0.0163 0.40 0.40 0.40
v -0.6073 0.6072 0.0164 0.40 0.40 0.40
v -0.6124 0.6006 0.0132 0.40 0.40 0.40
v -0.6181 0.5970 0.0074 0.40 0.40 0.40
v -0.6233 0.5970 0.0001 0.40 0.40 0.40
v -0.6268 0.6006 -0.0072 0.40 0.40 0.40
v -0.6281 0.6072 -0.0130 0.40 0.40 0.40
v -0.6269 0.6154 -0.0163 0.40 0.40 0.40
v 0.7885 0.0000 -1.0163 0.40 0.40 0.40
v 0.7920 0.0082 -1.0164 0.40 0.40 0.40
v 0.7971 0.0147 -1.0132 0.40 0.40 0.40
v 0.8028 0.0184 -1.0074 0.40 0.40 0.40
v 0.8079 0.0184 -1.0001 0.40 0.40 0.40
v 0.8115 0.0147 -0.9928 0.40 0.40 0.40
v 0.8128 0.0082 -0.9870 0.40 0.40 0.40
v 0.8115 0.0000 -0.9837 0.40 0.40 0.40
v 0.8080 -0.0082 -0.9836 0.40 0.40 0.40
v 0.8029 -0.0147 -0.9868 0.40 0.40 0.40
v 0.7972 -0.0184 -0.9926 0.40 0.40 0.40
v 0.7921 -0.0184 -0.9999 0.40 0.40 0.40
v 0.7885 -0.0147 -1.0072 0.40 0.40 0.40
v 0.7872 -0.0082 -1.0130 0.40 0.40 0.40
v 0.7885 0.0000 -1.0163 0.40 0.40 0.40
vn -0.5770 0.0000 -0.8167
vn -0.4013 0.4089 -0.8196
vn -0.1461 0.7368 -0.6602
vn 0.1380 0.9187 -0.3700
vn 0.3948 0.9187 -0.0065
vn 0.5734 0.7368 0.3583
vn 0.6385 0.4089 0.6521
vn 0.5770 0.0000 0.8167
vn 0.4013 -0.4089 0.8196
vn 0.1461 -0.7368 0.6602
vn -0.1380 -0.9187 0.3700
vn -0.3948 -0.9187 0.0065
vn -0.5734 -0.7368 -0.3583
vn -0.6385 -0.4089 -0.6521
vn -0.5770 -0.0000 -0.8167
vn 1.4154 -0.6154 -1.0000
vn -1.4154 0.6154 1.0000
f 1081//613 1082//614 1097//614 1096//613
f 1082//614 1083//615 1098//615 1097//614
f 1083//615 1084//616 1099//616 1098//615
f 1084//616 1085//617 1100//617 1099//616
f 1085//617 1086//618 1101//618 1100//617
f 1086//618 1087//619 1102//619 1101//618
f 1087//619 1088//620 1103//620 1102//619
f 1088//620 1089//621 1104//621 1103//620
f 1089//621 1090//622 1105//622 1104//621
f 1090//622 1091//623 1106//623 1105//622
f 1091//623 1092//624 1107//624 1106//623
f 1092//624 1093//625 1108//625 1107//624
f 1093//625 1094//626 1109//626 1108//625
f 1094//626 1095//627 1110//627 1109//626
f 1094//628 1093//628 1092//628 1091//628 1090//628 1089//628 1088//628 1087//628 1086//628 1085//628 1084//628 1083//628 1082//628 1081//628
f 1096//629 1097//629 1098//629 1099//629 1100//629 1101//629 1102//629 1103//629 1104//629 1105//629 1106//629 1107//629 1108//629 1109//629
v -0.6266 0.6154 -0.0165 0.40 0.40 0.40
v -0.6232 0.6236 -0.0165 0.40 0.40 0.40
v -0.6182 0.6301 -0.0132 0.40 0.40 0.40
v -0.6126 0.6338 -0.0073 0.40 0.40 0.40
v -0.6076 0.6338 0.0001 0.40 0.40 0.40
v -0.6041 0.6301 0.0074 0.40 0.40 0.40
v -0.6029 0.6236 0.0133 0.40 0.40 0.40
v -0.6041 0.6154 0.0165 0.40 0.40 0.40
v -0.6076 0.6072 0.0165 0.40 0.40 0.40
v -0.6126 0.6006 0.0132 0.40 0.40 0.40
v -0.6181 0.5969 0.0073 0.40 0.40 0.40
v -0.6232 0.5969 -0.0001 0.40 0.40 0.40
v -0.6266 0.6006 -0.0074 0.40 0.40 0.40
v -0.6279 0.6072 -0.0133 0.40 0.40 0.40
v -0.6266 0.6154 -0.0165 0.40 0.40 0.40
v 0.8387 0.0000 -1.0165 0.40 0.40 0.40
v 0.8422 0.0082 -1.0165 0.40 0.40 0.40
v 0.8472 0.0148 -1.0132 0.40 0.40 0.40
v 0.8528 0.0184 -1.0073 0.40 0.40 0.40
v 0.8578 0.0184 -0.9999 0.40 0.40 0.40
v 0.8613 0.0148 -0.9926 0.40 0.40 0.40
v 0.8625 0.0082 -0.9867 0.40 0.40 0.40
v 0.8613 0.0000 -0.9835 0.40 0.40 0.40
v 0.8578 -0.0082 -0.9835 0.40 0.40 0.40
v 0.8528 -0.0148 -0.9868 0.40 0.40 0.40
v 0.8472 -0.0184 -0.9927 0.40 0.40 0.40
v 0.8422 -0.0184 -1.0001 0.40 0.40 0.40
v 0.8387 -0.0148 -1.0074 0.40 0.40 0.40
v 0.8375 -0.0082 -1.0133 0.40 0.40 0.40
v 0.8387 0.0000 -1.0165 0.40 0.40 0.40
vn -0.5637 0.0000 -0.8260
vn -0.3904 0.4099 -0.8243
vn -0.1398 0.7387 -0.6594
vn 0.1385 0.9211 -0.3639
vn 0.3893 0.9211 0.0037
vn 0.5631 0.7387 0.3706
vn 0.6253 0.4099 0.6640
vn 0.5637 0.0000 0.8260
vn 0.3904 -0.4099 0.8243
vn 0.1398 -0.7387 0.6594
vn -0.1385 -0.9211 0.3639
vn -0.3893 -0.9211 -0.0037
vn -0.5631 -0.7387 -0.3706
vn -0.6253 -0.4099 -0.6640
vn -0.5637 -0.0000 -0.8260
vn 1.4654 -0.6154 -1.0000
vn -1.4654 0.6154 1.0000
f 1111//630 1112//631 1127//631 1126//630
f 1112//631 1113//632 1128//632 1127//631
f 1113//632 1114//633 1129//633 1128//632
f 1114//633 1115//634 1130//634 1129//633
f 1115//634 1116//635 1131//635 1130//634
f 1116//635 1117//636 1132//636 1131//635
f 1117//636 1118//637 1133//637 1132//636
f 1118//637 1119//638 1134//638 1133//637
f 1119//638 1120//639 1135//639 1134//638
f 1120//639 1121//640 1136//640 1135//639
f 1121//640 1122//641 1137//641 1136//640
f 1122//641 1123//642 1138//642 1137//641
f 1123//642 1124//643 1139//643 1138//642
f 1124//643 1125//644 1140//644 1139//643
f 1124//645 1123//645 1122//645 1121//645 1120//645 1119//645 1118//645 1117//645 1116//645 1115//645 1114//645 1113//645 1112//645 1111//645
f 1126//646 1127//646 1128//646 1129//646 1130//646 1131//646 1132//646 1133//646 1134//646 1135//646 1136//646 1137//646 1138//646 1139//646
v -0.6264 0.6154 -0.0167 0.40 0.40 0.40
v -0.6230 0.6236 -0.0166 0.40 0.40 0.40
v -0.6180 0.6302 -0.0132 0.40 0.40 0.40
v -0.6126 0.6338 -0.0072 0.40 0.40 0.40
v -0.6077 0.6338 0.0003 0.40 0.40 0.40
v -0.6043 0.6302 0.0076 0.40 0.40 0.40
v -0.6031 0.6236 0.0135 0.40 0.40 0.40
v -0.6044 0.6154 0.0167 0.40 0.40 0.40
v -0.6078 0.6072 0.0166 0.40 0.40 0.40
v -0.6127 0.6006 0.0132 0.40 0.40 0.40
v -0.6181 0.5969 0.0072 0.40 0.40 0.40
v -0.6230 0.5969 -0.0003 0.40 0.40 0.40
v -0.6264 0.6006 -0.0076 0.40 0.40 0.40
v -0.6276 0.6072 -0.0135 0.40 0.40 0.40
v -0.6264 0.6154 -0.0167 0.40 0.40 0.40
v 0.8890 0.0000 -1.0167 0.40 0.40 0.40
v 0.8924 0.0082 -1.0166 0.40 0.40 0.40
v 0.8973 0.0148 -1.0132 0.40 0.40 0.40
v 0.9028 0.0185 -1.0072 0.40 0.40 0.40
v 0.9077 0.0185 -0.9997 0.40 0.40 0.40
v 0.9111 0.0148 -0.9924 0.40 0.40 0.40
v 0.9122 0.0082 -0.9865 0.40 0.40 0.40
v 0.9110 0.0000 -0.9833 0.40 0.40 0.40
v 0.9076 -0.0082 -0.9834 0.40 0.40 0.40
v 0.9027 -0.0148 -0.9868 0.40 0.40 0.40
v 0.8972 -0.0185 -0.9928 0.40 0.40 0.40
v 0.8923 -0.0185 -1.0003 0.40 0.40 0.40
v 0.8889 -0.0148 -1.0076 0.40 0.40 0.40
v 0.8878 -0.0082 -1.0135 0.40 0.40 0.40
v 0.8890 0.0000 -1.0167 0.40 0.40 0.40
vn -0.5508 0.0000 -0.8346
vn -0.3800 0.4109 -0.8287
vn -0.1339 0.7405 -0.6586
vn 0.1386 0.9233 -0.3581
vn 0.3838 0.9233 0.0134
vn 0.5529 0.7405 0.3822
vn 0.6125 0.4109 0.6753
vn 0.5508 0.0000 0.8346
vn 0.3800 -0.4109 0.8287
vn 0.1339 -0.7405 0.6586
vn -0.1386 -0.9233 0.3581
vn -0.3838 -0.9233 -0.0134
vn -0.5529 -0.7405 -0.3822
vn -0.6125 -0.4109 -0.6753
vn -0.5508 -0.0000 -0.8346
vn 1.5154 -0.6154 -1.0000
vn -1.5154 0.6154 1.0000
f 1141//647 1142//648 1157//648 1156//647
f 1142//648 1143//649 1158//649 1157//648
f 1143//649 1144//650 1159//650 1158//649
f 1144//650 1145//651 1160//651 1159//650
f 1145//651 1146//652 1161//652 1160//651
f 1146//652 1147//653 1162//653 1161//652
f 1147//653 1148//654 1163//654 1162//653
f 1148//654 1149//655 1164//655 1163//654
f 1149//655 1150//656 1165//656 1164//655
f 1150//656 1151//657 1166//657 1165//656
f 1151//657 1152//658 1167//658 1166//657
f 1152//658 1153//659 1168//659 1167//658
f 1153//659 1154//660 1169//660 1168//659
f 1154//660 1155//661 1170//661 1169//660
f 1154//662 1153//662 1152//662 1151//662 1150//662 1149//662 1148//662 1147//662 1146//662 1145//662 1144//662 1143//662 1142//662 1141//662
f 1156//663 1157//663 1158//663 1159//663 1160//663 1161//663 1162//663 1163//663 1164//663 1165//663 1166//663 1167//663 1168//663 1169//663
v -0.6261 0.6154 -0.0169 0.40 0.40 0.40
v -0.6228 0.6236 -0.0167 0.40 0.40 0.40
v -0.6179 0.6302 -0.0132 0.40 0.40 0.40
v -0.6126 0.6339 -0.0071 0.40 0.40 0.40
v -0.6078 0.6339 0.0004 0.40 0.40 0.40
v -0.6045 0.6302 0.0079 0.40 0.40 0.40
v -0.6034 0.6236 0.0137 0.40 0.40 0.40
v -0.6046 0.6154 0.0169 0.40 0.40 0.40
v -0.6080 0.6071 0.0167 0.40 0.40 0.40
v -0.6128 0.6005 0.0132 0.40 0.40 0.40
v -0.6181 0.5969 0.0071 0.40 0.40 0.40
v -0.6229 0.5969 -0.0004 0.40 0.40 0.40
v -0.6262 0.6005 -0.0079 0.40 0.40 0.40
v -0.6274 0.6071 -0.0137 0.40 0.40 0.40
v -0.6261 0.6154 -0.0169 0.40 0.40 0.40
v 0.9392 0.0000 -1.0169 0.40 0.40 0.40
v 0.9426 0.0082 -1.0167 0.40 0.40 0.40
v 0.9474 0.0148 -1.0132 0.40 0.40 0.40
v 0.9528 0.0185 -1.0071 0.40 0.40 0.40
v 0.9576 0.0185 -0.9996 0.40 0.40 0.40
v 0.9609 0.0148 -0.9921 0.40 0.40 0.40
v 0.9620 0.0082 -0.9863 0.40 0.40 0.40
v 0.9608 0.0000 -0.9831 0.40 0.40 0.40
v 0.9574 -0.0082 -0.9833 0.40 0.40 0.40
v 0.9526 -0.0148 -0.9868 0.40 0.40 0.40
v 0.9472 -0.0185 -0.9929 0.40 0.40 0.40
v 0.9424 -0.0185 -1.0004 0.40 0.40 0.40
v 0.9391 -0.0148 -1.0079 0.40 0.40 0.40
v 0.9380 -0.0082 -1.0137 0.40 0.40 0.40
v 0.9392 0.0000 -1.0169 0.40 0.40 0.40
vn -0.5384 0.0000 -0.8427
vn -0.3701 0.4119 -0.8327
vn -0.1285 0.7422 -0.6578
vn 0.1386 0.9255 -0.3526
vn 0.3782 0.9255 0.0225
vn 0.5429 0.7422 0.3931
vn 0.6000 0.4119 0.6858
vn 0.5384 0.0000 0.8427
vn 0.3701 -0.4119 0.8327
vn 0.1285 -0.7422 0.6578
vn -0.1386 -0.9255 0.3526
vn -0.3782 -0.9255 -0.0225
vn -0.5429 -0.7422 -0.3931
vn -0.6000 -0.4119 -0.6858
vn -0.5384 -0.0000 -0.8427
vn 1.5654 -0.6154 -1.0000
vn -1.5654 0.6154 1.0000
f 1171//664 1172//665 1187//665 1186//664
f 1172//665 1173//666 1188//666 1187//665
f 1173//666 1174//667 1189//667 1188//666
f 1174//667 1175//668 1190//668 1189//667
f 1175//668 1176//669 1191//669 1190//668
f 1176//669 1177//670 1192//670 1191//669
f 1177//670 1178//671 1193//671 1192//670
f 1178//671 1179//672 1194//672 1193//671
f 1179//672 1180//673 1195//673 1194//672
f 1180//673 1181//674 1196//674 1195//673
f 1181//674 1182//675 1197//675 1196//674
f 1182//675 1183//676 1198//676 1197//675
f 1183//676 1184//677 1199//677 1198//676
f 1184//677 1185//678 1200//678 1199//677
f 1184//679 1183//679 1182//679 1181//679 1180//679 1179//679 1178//679 1177//679 1176//679 1175//679 1174//679 1173//679 1172//679 1171//679
f 1186//680 1187//680 1188//680 1189//680 1190//680 1191//680 1192//680 1193//680 1194//680 1195//680 1196//680 1197//680 1198//680 1199//680
v -0.6259 0.6154 -0.0170 0.40 0.40 0.40
v -0.6226 0.6236 -0.0167 0.40 0.40 0.40
v -0.6178 0.6302 -0.0131 0.40 0.40 0.40
v -0.6126 0.6339 -0.0069 0.40 0.40 0.40
v -0.6079 0.6339 0.0006 0.40 0.40 0.40
v -0.6047 0.6302 0.0081 0.40 0.40 0.40
v -0.6036 0.6236 0.0139 0.40 0.40 0.40
v -0.6048 0.6154 0.0170 0.40 0.40 0.40
v -0.6082 0.6071 0.0167 0.40 0.40 0.40
v -0.6129 0.6005 0.0131 0.40 0.40 0.40
v -0.6181 0.5968 0.0069 0.40 0.40 0.40
v -0.6228 0.5968 -0.0006 0.40 0.40 0.40
v -0.6260 0.6005 -0.0081 0.40 0.40 0.40
v -0.6271 0.6071 -0.0139 0.40 0.40 0.40
v -0.6259 0.6154 -0.0170 0.40 0.40 0.40
v 0.9895 0.0000 -1.0170 0.40 0.40 0.40
v 0.9928 0.0083 -1.0167 0.40 0.40 0.40
v 0.9975 0.0149 -1.0131 0.40 0.40 0.40
v 1.0028 0.0185 -1.0069 0.40 0.40 0.40
v 1.0075 0.0185 -0.9994 0.40 0.40 0.40
v 1.0107 0.0149 -0.9919 0.40 0.40 0.40
v 1.0118 0.0083 -0.9861 0.40 0.40 0.40
v 1.0105 0.0000 -0.9830 0.40 0.40 0.40
v 1.0072 -0.0083 -0.9833 0.40 0.40 0.40
v 1.0025 -0.0149 -0.9869 0.40 0.40 0.40
v 0.9972 -0.0185 -0.9931 0.40 0.40 0.40
v 0.9925 -0.0185 -1.0006 0.40 0.40 0.40
v 0.9893 -0.0149 -1.0081 0.40 0.40 0.40
v 0.9882 -0.0083 -1.0139 0.40 0.40 0.40
v 0.9895 0.0000 -1.0170 0.40 0.40 0.40
vn -0.5264 0.0000 -0.8503
vn -0.3606 0.4128 -0.8364
vn -0.1233 0.7438 -0.6569
vn 0.1383 0.9275 -0.3473
vn 0.3726 0.9275 0.0311
vn 0.5330 0.7438 0.4033
vn 0.5879 0.4128 0.6957
vn 0.5264 0.0000 0.8503
vn 0.3606 -0.4128 0.8364
vn 0.1233 -0.7438 0.6569
vn -0.1383 -0.9275 0.3473
vn -0.3726 -0.9275 -0.0311
vn -0.5330 -0.7438 -0.4033
vn -0.5879 -0.4128 -0.6957
vn -0.5264 -0.0000 -0.8503
vn 1.6154 -0.6154 -1.0000
vn -1.6154 0.6154 1.0000
f 1201//681 1202//682 1217//682 1216//681
f 1202//682 1203//683 1218//683 1217//682
f 1203//683 1204//684 1219//684 1218//683
f 1204//684 1205//685 1220//685 1219//684
f 1205//685 1206//686 1221//686 1220//685
f 1206//686 1207//687 1222//687 1221//686
f 1207//687 1208//688 1223//688 1222//687
f 1208//688 1209//689 1224//689 1223//688
f 1209//689 1210//690 1225//690 1224//689
f 1210//690 1211//691 1226//691 1225//690
f 1211//691 1212//692 1227//692 1226//691
f 1212//692 1213//693 1228//693 1227//692
f 1213//693 1214//694 1229//694 1228//693
f 1214//694 1215//695 1230//695 1229//694
f 1214//696 1213//696 1212//696 1211//696 1210//696 1209//696 1208//696 1207//696 1206//696 1205//696 1204//696 1203//696 1202//696 1201//696
f 1216//697 1217//697 1218//697 1219//697 1220//697 1221//697 1222//697 1223//697 1224//697 1225//697 1226//697 1227//697 1228//697 1229//697
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -0.6071 0.6293 -0.0117 0.40 0.40 0.40
v -0.6005 0.6234 -0.0107 0.40 0.40 0.40
v -0.5968 0.6160 -0.0075 0.40 0.40 0.40
v -0.5968 0.6084 -0.0028 0.40 0.40 0.40
v -0.6005 0.6022 0.0024 0.40 0.40 0.40
v -0.6071 0.5986 0.0071 0.40 0.40 0.40
v -0.6154 0.5983 0.0105 0.40 0.40 0.40
v -0.6236 0.6014 0.0117 0.40 0.40 0.40
v -0.6302 0.6073 0.0107 0.40 0.40 0.40
v -0.6339 0.6148 0.0075 0.40 0.40 0.40
v -0.6339 0.6223 0.0028 0.40 0.40 0.40
v -0.6302 0.6285 -0.0024 0.40 0.40 0.40
v -0.6236 0.6321 -0.0071 0.40 0.40 0.40
v -0.6154 0.6324 -0.0105 0.40 0.40 0.40
v -1.0000 0.0170 -1.0105 0.40 0.40 0.40
v -0.9918 0.0139 -1.0117 0.40 0.40 0.40
v -0.9851 0.0081 -1.0107 0.40 0.40 0.40
v -0.9815 0.0006 -1.0075 0.40 0.40 0.40
v -0.9815 -0.0070 -1.0028 0.40 0.40 0.40
v -0.9851 -0.0132 -0.9976 0.40 0.40 0.40
v -0.9918 -0.0168 -0.9929 0.40 0.40 0.40
v -1.0000 -0.0170 -0.9895 0.40 0.40 0.40
v -1.0082 -0.0139 -0.9883 0.40 0.40 0.40
v -1.0149 -0.0081 -0.9893 0.40 0.40 0.40
v -1.0185 -0.0006 -0.9925 0.40 0.40 0.40
v -1.0185 0.0070 -0.9972 0.40 0.40 0.40
v -1.0149 0.0132 -1.0024 0.40 0.40 0.40
v -1.0082 0.0168 -1.0071 0.40 0.40 0.40
v -1.0000 0.0170 -1.0105 0.40 0.40 0.40
vn 0.0000 0.8517 -0.5241
vn 0.4123 0.6965 -0.5872
vn 0.7430 0.4034 -0.5340
vn 0.9265 0.0305 -0.3751
vn 0.9265 -0.3486 -0.1419
vn 0.7430 -0.6586 0.1195
vn 0.4123 -0.8381 0.3572
vn 0.0000 -0.8517 0.5241
vn -0.4123 -0.6965 0.5872
vn -0.7430 -0.4034 0.5340
vn -0.9265 -0.0305 0.3751
vn -0.9265 0.3486 0.1419
vn -0.7430 0.6586 -0.1195
vn -0.4123 0.8381 -0.3572
vn -0.0000 0.8517 -0.5241
vn -0.3846 -0.6154 -1.0000
vn 0.3846 0.6154 1.0000
f 1231//698 1232//699 1247//699 1246//698
f 1232//699 1233//700 1248//700 1247//699
f 1233//700 1234//701 1249//701 1248//700
f 1234//701 1235//702 1250//702 1249//701
f 1235//702 1236//703 1251//703 1250//702
f 1236//703 1237//704 1252//704 1251//703
f 1237//704 1238//705 1253//705 1252//704
f 1238//705 1239//706 1254//706 1253//705
f 1239//706 1240//707 1255//707 1254//706
f 1240//707 1241//708 1256//708 1255//707
f 1241//708 1242//709 1257//709 1256//708
f 1242//709 1243//710 1258//710 1257//709
f 1243//710 1244//711 1259//711 1258//710
f 1244//711 1245//712 1260//712 1259//711
f 1244//713 1243//713 1242//713 1241//713 1240//713 1239//713 1238//713 1237//713 1236//713 1235//713 1234//713 1233//713 1232//713 1231//713
f 1246//714 1247//714 1248//714 1249//714 1250//714 1251//714 1252//714 1253//714 1254//714 1255//714 1256//714 1257//714 1258//714 1259//714
v -0.6324 0.6629 0.0391 0.40 0.40 0.40
v -0.6241 0.6599 0.0381 0.40 0.40 0.40
v -0.6174 0.6542 0.0395 0.40 0.40 0.40
v -0.6137 0.6469 0.0430 0.40 0.40 0.40
v -0.6137 0.6394 0.0478 0.40 0.40 0.40
v -0.6174 0.6333 0.0531 0.40 0.40 0.40
v -0.6241 0.6297 0.0578 0.40 0.40 0.40
v -0.6324 0.6294 0.0609 0.40 0.40 0.40
v -0.6407 0.6324 0.0619 0.40 0.40 0.40
v -0.6474 0.6381 0.0605 0.40 0.40 0.40
v -0.6511 0.6454 0.0570 0.40 0.40 0.40
v -0.6511 0.6529 0.0522 0.40 0.40 0.40
v -0.6474 0.6590 0.0469 0.40 0.40 0.40
v -0.6407 0.6626 0.0422 0.40 0.40 0.40
v -0.6324 0.6629 0.0391 0.40 0.40 0.40
v -1.0000 -0.0195 -1.0109 0.40 0.40 0.40
v -0.9917 -0.0225 -1.0119 0.40 0.40 0.40
v -0.9850 -0.0282 -1.0105 0.40 0.40 0.40
v -0.9813 -0.0355 -1.0070 0.40 0.40 0.40
v -0.9813 -0.0430 -1.0022 0.40 0.40 0.40
v -0.9850 -0.0491 -0.9969 0.40 0.40 0.40
v -0.9917 -0.0527 -0.9922 0.40 0.40 0.40
v -1.0000 -0.0530 -0.9891 0.40 0.40 0.40
v -1.0083 -0.0500 -0.9881 0.40 0.40 0.40
v -1.0150 -0.0443 -0.9895 0.40 0.40 0.40
v -1.0187 -0.0370 -0.9930 0.40 0.40 0.40
v -1.0187 -0.0295 -0.9978 0.40 0.40 0.40
v -1.0150 -0.0234 -1.0031 0.40 0.40 0.40
v -1.0083 -0.0198 -1.0078 0.40 0.40 0.40
v -1.0000 -0.0195 -1.0109 0.40 0.40 0.40
vn 0.0000 0.8385 -0.5449
vn 0.4163 0.6889 -0.5934
vn 0.7502 0.4028 -0.5244
vn 0.9355 0.0369 -0.3515
vn 0.9355 -0.3362 -0.1090
vn 0.7502 -0.6428 0.1551
vn 0.4163 -0.8220 0.3885
vn 0.0000 -0.8385 0.5449
vn -0.4163 -0.6889 0.5934
vn -0.7502 -0.4028 0.5244
vn -0.9355 -0.0369 0.3515
vn -0.9355 0.3362 0.1090
vn -0.7502 0.6428 -0.1551
vn -0.4163 0.8220 -0.3885
vn -0.0000 0.8385 -0.5449
vn -0.3676 -0.6824 -1.0500
vn 0.3676 0.6824 1.0500
f 1261//715 1262//716 1277//716 1276//715
f 1262//716 1263//717 1278//717 1277//716
f 1263//717 1264//718 1279//718 1278//717
f 1264//718 1265//719 1280//719 1279//718
f 1265//719 1266//720 1281//720 1280//719
f 1266//720 1267//721 1282//721 1281//720
f 1267//721 1268//722 1283//722 1282//721
f 1268//722 1269//723 1284//723 1283//722
f 1269//723 1270//724 1285//724 1284//723
f 1270//724 1271//725 1286//725 1285//724
f 1271//725 1272//726 1287//726 1286//725
f 1272//726 1273//727 1288//727 1287//726
f 1273//727 1274//728 1289//728 1288//727
f 1274//728 1275//729 1290//729 1289//728
f 1274//730 1273//730 1272//730 1271//730 1270//730 1269//730 1268//730 1267//730 1266//730 1265//730 1264//730 1263//730 1262//730 1261//730
f 1276//731 1277//731 1278//731 1279//731 1280//731 1281//731 1282//731 1283//731 1284//731 1285//731 1286//731 1287//731 1288//731 1289//731
v -0.6497 0.6934 0.0887 0.40 0.40 0.40
v -0.6414 0.6905 0.0880 0.40 0.40 0.40
v -0.6346 0.6850 0.0897 0.40 0.40 0.40
v -0.6309 0.6778 0.0934 0.40 0.40 0.40
v -0.6309 0.6704 0.0984 0.40 0.40 0.40
v -0.6346 0.6643 0.1037 0.40 0.40 0.40
v -0.6414 0.6608 0.1083 0.40 0.40 0.40
v -0.6497 0.6604 0.1113 0.40 0.40 0.40
v -0.6581 0.6632 0.1120 0.40 0.40 0.40
v -0.6649 0.6688 0.1103 0.40 0.40 0.40
v -0.6686 0.6760 0.1066 0.40 0.40 0.40
v -0.6686 0.6834 0.1016 0.40 0.40 0.40
v -0.6649 0.6894 0.0963 0.40 0.40 0.40
v -0.6581 0.6930 0.0917 0.40 0.40 0.40
v -0.6497 0.6934 0.0887 0.40 0.40 0.40
v -1.0000 -0.0563 -1.0113 0.40 0.40 0.40
v -0.9916 -0.0592 -1.0120 0.40 0.40 0.40
v -0.9849 -0.0648 -1.0103 0.40 0.40 0.40
v -0.9811 -0.0720 -1.0066 0.40 0.40 0.40
v -0.9811 -0.0793 -1.0016 0.40 0.40 0.40
v -0.9849 -0.0854 -0.9963 0.40 0.40 0.40
v -0.9916 -0.0890 -0.9917 0.40 0.40 0.40
v -1.0000 -0.0894 -0.9887 0.40 0.40 0.40
v -1.0084 -0.0865 -0.9880 0.40 0.40 0.40
v -1.0151 -0.0809 -0.9897 0.40 0.40 0.40
v -1.0189 -0.0737 -0.9934 0.40 0.40 0.40
v -1.0189 -0.0664 -0.9984 0.40 0.40 0.40
v -1.0151 -0.0603 -1.0037 0.40 0.40 0.40
v -1.0084 -0.0567 -1.0083 0.40 0.40 0.40
v -1.0000 -0.0563 -1.0113 0.40 0.40 0.40
vn 0.0000 0.8263 -0.5632
vn 0.4196 0.6823 -0.5987
vn 0.7561 0.4032 -0.5155
vn 0.9428 0.0442 -0.3303
vn 0.9428 -0.3236 -0.0797
vn 0.7561 -0.6272 0.1868
vn 0.4196 -0.8067 0.4162
vn 0.0000 -0.8263 0.5632
vn -0.4196 -0.6823 0.5987
vn -0.7561 -0.4032 0.5155
vn -0.9428 -0.0442 0.3303
vn -0.9428 0.3236 0.0797
vn -0.7561 0.6272 -0.1868
vn -0.4196 0.8067 -0.4162
vn -0.0000 0.8263 -0.5632
vn -0.3503 -0.7497 -1.1000
vn 0.3503 0.7497 1.1000
f 1291//732 1292//733 1307//733 1306//732
f 1292//733 1293//734 1308//734 1307//733
f 1293//734 1294//735 1309//735 1308//734
f 1294//735 1295//736 1310//736 1309//735
f 1295//736 1296//737 1311//737 1310//736
f 1296//737 1297//738 1312//738 1311//737
f 1297//738 1298//739 1313//739 1312//738
f 1298//739 1299//740 1314//740 1313//739
f 1299//740 1300//741 1315//741 1314//740
f 1300//741 1301//742 1316//742 1315//741
f 1301//742 1302//743 1317//743 1316//742
f 1302//743 1303//744 1318//744 1317//743
f 1303//744 1304//745 1319//745 1318//744
f 1304//745 1305//746 1320//746 1319//745
f 1304//747 1303//747 1302//747 1301//747 1300//747 1299//747 1298//747 1297//747 1296//747 1295//747 1294//747 1293//747 1292//747 1291//747
f 1306//748 1307//748 1308//748 1309//748 1310//748 1311//748 1312//748 1313//748 1314//748 1315//748 1316//748 1317//748 1318//748 1319//748
v -0.6674 0.7239 0.1384 0.40 0.40 0.40
v -0.6590 0.7211 0.1379 0.40 0.40 0.40
v -0.6522 0.7157 0.1399 0.40 0.40 0.40
v -0.6485 0.7086 0.1438 0.40 0.40 0.40
v -0.6485 0.7014 0.1489 0.40 0.40 0.40
v -0.6522 0.6954 0.1543 0.40 0.40 0.40
v -0.6590 0.6918 0.1588 0.40 0.40 0.40
v -0.6674 0.6913 0.1616 0.40 0.40 0.40
v -0.6759 0.6941 0.1621 0.40 0.40 0.40
v -0.6827 0.6995 0.1601 0.40 0.40 0.40
v -0.6864 0.7066 0.1562 0.40 0.40 0.40
v -0.6864 0.7138 0.1511 0.40 0.40 0.40
v -0.6827 0.7198 0.1457 0.40 0.40 0.40
v -0.6759 0.7234 0.1412 0.40 0.40 0.40
v -0.6674 0.7239 0.1384 0.40 0.40 0.40
v -1.0000 -0.0935 -1.0116 0.40 0.40 0.40
v -0.9916 -0.0963 -1.0121 0.40 0.40 0.40
v -0.9848 -0.1017 -1.0101 0.40 0.40 0.40
v -0.9810 -0.1088 -1.0062 0.40 0.40 0.40
v -0.9810 -0.1160 -1.0011 0.40 0.40 0.40
v -0.9848 -0.1221 -0.9957 0.40 0.40 0.40
v -0.9916 -0.1257 -0.9912 0.40 0.40 0.40
v -1.0000 -0.1261 -0.9884 0.40 0.40 0.40
v -1.0084 -0.1234 -0.9879 0.40 0.40 0.40
v -1.0152 -0.1179 -0.9899 0.40 0.40 0.40
v -1.0190 -0.1109 -0.9938 0.40 0.40 0.40
v -1.0190 -0.1036 -0.9989 0.40 0.40 0.40
v -1.0152 -0.0976 -1.0043 0.40 0.40 0.40
v -1.0084 -0.0940 -1.0088 0.40 0.40 0.40
v -1.0000 -0.0935 -1.0116 0.40 0.40 0.40
vn 0.0000 0.8151 -0.5794
vn 0.4223 0.6767 -0.6031
vn 0.7610 0.4043 -0.5074
vn 0.9489 0.0518 -0.3112
vn 0.9489 -0.3110 -0.0534
vn 0.7610 -0.6121 0.2150
vn 0.4223 -0.7920 0.4409
vn 0.0000 -0.8151 0.5794
vn -0.4223 -0.6767 0.6031
vn -0.7610 -0.4043 0.5074
vn -0.9489 -0.0518 0.3112
vn -0.9489 0.3110 0.0534
vn -0.7610 0.6121 -0.2150
vn -0.4223 0.7920 -0.4409
vn -0.0000 0.8151 -0.5794
vn -0.3326 -0.8174 -1.1500
vn 0.3326 0.8174 1.1500
f 1321//749 1322//750 1337//750 1336//749
f 1322//750 1323//751 1338//751 1337//750
f 1323//751 1324//752 1339//752 1338//751
f 1324//752 1325//753 1340//753 1339//752
f 1325//753 1326//754 1341//754 1340//753
f 1326//754 1327//755 1342//755 1341//754
f 1327//755 1328//756 1343//756 1342//755
f 1328//756 1329//757 1344//757 1343//756
f 1329//757 1330//758 1345//758 1344//757
f 1330//758 1331//759 1346//759 1345//758
f 1331//759 1332//760 1347//760 1346//759
f 1332//760 1333//761 1348//761 1347//760
f 1333//761 1334//762 1349//762 1348//761
f 1334//762 1335//763 1350//763 1349//762
f 1334//764 1333//764 1332//764 1331//764 1330//764 1329//764 1328//764 1327//764 1326//764 1325//764 1324//764 1323//764 1322//764 1321//764
f 1336//765 1337//765 1338//765 1339//765 1340//765 1341//765 1342//765 1343//765 1344//765 1345//765 1346//765 1347//765 1348//765 1349//765
v -0.6854 0.7544 0.1881 0.40 0.40 0.40
v -0.6769 0.7517 0.1879 0.40 0.40 0.40
v -0.6701 0.7464 0.1900 0.40 0.40 0.40
v -0.6663 0.7395 0.1941 0.40 0.40 0.40
v -0.6663 0.7323 0.1994 0.40 0.40 0.40
v -0.6701 0.7263 0.2048 0.40 0.40 0.40
v -0.6769 0.7227 0.2093 0.40 0.40 0.40
v -0.6854 0.7222 0.2119 0.40 0.40 0.40
v -0.6939 0.7248 0.2121 0.40 0.40 0.40
v -0.7007 0.7302 0.2100 0.40 0.40 0.40
v -0.7045 0.7371 0.2059 0.40 0.40 0.40
v -0.7045 0.7443 0.2006 0.40 0.40 0.40
v -0.7007 0.7502 0.1952 0.40 0.40 0.40
v -0.6939 0.7538 0.1907 0.40 0.40 0.40
v -0.6854 0.7544 0.1881 0.40 0.40 0.40
v -1.0000 -0.1311 -1.0119 0.40 0.40 0.40
v -0.9915 -0.1337 -1.0121 0.40 0.40 0.40
v -0.9847 -0.1390 -1.0100 0.40 0.40 0.40
v -0.9809 -0.1460 -1.0059 0.40 0.40 0.40
v -0.9809 -0.1531 -1.0006 0.40 0.40 0.40
v -0.9847 -0.1591 -0.9952 0.40 0.40 0.40
v -0.9915 -0.1627 -0.9907 0.40 0.40 0.40
v -1.0000 -0.1632 -0.9881 0.40 0.40 0.40
v -1.0085 -0.1606 -0.9879 0.40 0.40 0.40
v -1.0153 -0.1553 -0.9900 0.40 0.40 0.40
v -1.0191 -0.1483 -0.9941 0.40 0.40 0.40
v -1.0191 -0.1412 -0.9994 0.40 0.40 0.40
v -1.0153 -0.1352 -1.0048 0.40 0.40 0.40
v -1.0085 -0.1316 -1.0093 0.40 0.40 0.40
v -1.0000 -0.1311 -1.0119 0.40 0.40 0.40
vn 0.0000 0.8047 -0.5937
vn 0.4245 0.6718 -0.6070
vn 0.7650 0.4059 -0.5000
vn 0.9539 0.0596 -0.2940
vn 0.9539 -0.2985 -0.0298
vn 0.7650 -0.5975 0.2403
vn 0.4245 -0.7781 0.4629
vn 0.0000 -0.8047 0.5937
vn -0.4245 -0.6718 0.6070
vn -0.7650 -0.4059 0.5000
vn -0.9539 -0.0596 0.2940
vn -0.9539 0.2985 0.0298
vn -0.7650 0.5975 -0.2403
vn -0.4245 0.7781 -0.4629
vn -0.0000 0.8047 -0.5937
vn -0.3146 -0.8854 -1.2000
vn 0.3146 0.8854 1.2000
f 1351//766 1352//767 1367//767 1366//766
f 1352//767 1353//768 1368//768 1367//767
f 1353//768 1354//769 1369//769 1368//768
f 1354//769 1355//770 1370//770 1369//769
f 1355//770 1356//771 1371//771 1370//770
f 1356//771 1357//772 1372//772 1371//771
f 1357//772 1358//773 1373//773 1372//772
f 1358//773 1359//774 1374//774 1373//773
f 1359//774 1360//775 1375//775 1374//774
f 1360//775 1361//776 1376//776 1375//775
f 1361//776 1362//777 1377//777 1376//776
f 1362//777 1363//778 1378//778 1377//777
f 1363//778 1364//779 1379//779 1378//778
f 1364//779 1365//780 1380//780 1379//779
f 1364//781 1363//781 1362//781 1361//781 1360//781 1359//781 1358//781 1357//781 1356//781 1355//781 1354//781 1353//781 1352//781 1351//781
f 1366//782 1367//782 1368//782 1369//782 1370//782 1371//782 1372//782 1373//782 1374//782 1375//782 1376//782 1377//782 1378//782 1379//782
v -0.7037 0.7848 0.2379 0.40 0.40 0.40
v -0.6952 0.7823 0.2378 0.40 0.40 0.40
v -0.6883 0.7771 0.2401 0.40 0.40 0.40
v -0.6845 0.7702 0.2444 0.40 0.40 0.40
v -0.6845 0.7632 0.2498 0.40 0.40 0.40
v -0.6883 0.7572 0.2553 0.40 0.40 0.40
v -0.6952 0.7536 0.2597 0.40 0.40 0.40
v -0.7037 0.7530 0.2621 0.40 0.40 0.40
v -0.7122 0.7555 0.2622 0.40 0.40 0.40
v -0.7191 0.7607 0.2599 0.40 0.40 0.40
v -0.7228 0.7676 0.2556 0.40 0.40 0.40
v -0.7228 0.7746 0.2502 0.40 0.40 0.40
v -0.7191 0.7806 0.2447 0.40 0.40 0.40
v -0.7122 0.7842 0.2403 0.40 0.40 0.40
v -0.7037 0.7848 0.2379 0.40 0.40 0.40
v -1.0000 -0.1689 -1.0121 0.40 0.40 0.40
v -0.9915 -0.1714 -1.0122 0.40 0.40 0.40
v -0.9846 -0.1766 -1.0099 0.40 0.40 0.40
v -0.9808 -0.1834 -1.0056 0.40 0.40 0.40
v -0.9808 -0.1905 -1.0002 0.40 0.40 0.40
v -0.9846 -0.1965 -0.9947 0.40 0.40 0.40
v -0.9915 -0.2001 -0.9903 0.40 0.40 0.40
v -1.0000 -0.2007 -0.9879 0.40 0.40 0.40
v -1.0085 -0.1981 -0.9878 0.40 0.40 0.40
v -1.0154 -0.1929 -0.9901 0.40 0.40 0.40
v -1.0192 -0.1861 -0.9944 0.40 0.40 0.40
v -1.0192 -0.1791 -0.9998 0.40 0.40 0.40
v -1.0154 -0.1731 -1.0053 0.40 0.40 0.40
v -1.0085 -0.1695 -1.0097 0.40 0.40 0.40
v -1.0000 -0.1689 -1.0121 0.40 0.40 0.40
vn 0.0000 0.7950 -0.6066
vn 0.4264 0.6676 -0.6104
vn 0.7683 0.4079 -0.4933
vn 0.9581 0.0674 -0.2785
vn 0.9581 -0.2864 -0.0086
vn 0.7683 -0.5835 0.2631
vn 0.4264 -0.7650 0.4826
vn 0.0000 -0.7950 0.6066
vn -0.4264 -0.6676 0.6104
vn -0.7683 -0.4079 0.4933
vn -0.9581 -0.0674 0.2785
vn -0.9581 0.2864 0.0086
vn -0.7683 0.5835 -0.2631
vn -0.4264 0.7650 -0.4826
vn -0.0000 0.7950 -0.6066
vn -0.2963 -0.9537 -1.2500
vn 0.2963 0.9537 1.2500
f 1381//783 1382//784 1397//784 1396//783
f 1382//784 1383//785 1398//785 1397//784
f 1383//785 1384//786 1399//786 1398//785
f 1384//786 1385//787 1400//787 1399//786
f 1385//787 1386//788 1401//788 1400//787
f 1386//788 1387//789 1402//789 1401//788
f 1387//789 1388//790 1403//790 1402//789
f 1388//790 1389//791 1404//791 1403//790
f 1389//791 1390//792 1405//792 1404//791
f 1390//792 1391//793 1406//793 1405//792
f 1391//793 1392//794 1407//794 1406//793
f 1392//794 1393//795 1408//795 1407//794
f 1393//795 1394//796 1409//796 1408//795
f 1394//796 1395//797 1410//797 1409//796
f 1394//798 1393//798 1392//798 1391//798 1390//798 1389//798 1388//798 1387//798 1386//798 1385//798 1384//798 1383//798 1382//798 1381//798
f 1396//799 1397//799 1398//799 1399//799 1400//799 1401//799 1402//799 1403//799 1404//799 1405//799 1406//799 1407//799 1408//799 1409//799
v -0.7222 0.8152 0.2876 0.40 0.40 0.40
v -0.7136 0.8127 0.2877 0.40 0.40 0.40
v -0.7068 0.8077 0.2903 0.40 0.40 0.40
v -0.7030 0.8010 0.2947 0.40 0.40 0.40
v -0.7030 0.7940 0.3002 0.40 0.40 0.40
v -0.7068 0.7881 0.3057 0.40 0.40 0.40
v -0.7136 0.7844 0.3100 0.40 0.40 0.40
v -0.7222 0.7837 0.3124 0.40 0.40 0.40
v -0.7308 0.7862 0.3123 0.40 0.40 0.40
v -0.7376 0.7913 0.3097 0.40 0.40 0.40
v -0.7414 0.7980 0.3053 0.40 0.40 0.40
v -0.7414 0.8049 0.2998 0.40 0.40 0.40
v -0.7376 0.8109 0.2943 0.40 0.40 0.40
v -0.7308 0.8145 0.2900 0.40 0.40 0.40
v -0.7222 0.8152 0.2876 0.40 0.40 0.40
v -1.0000 -0.2070 -1.0124 0.40 0.40 0.40
v -0.9914 -0.2095 -1.0123 0.40 0.40 0.40
v -0.9846 -0.2146 -1.0097 0.40 0.40 0.40
v -0.9808 -0.2213 -1.0053 0.40 0.40 0.40
v -0.9808 -0.2282 -0.9998 0.40 0.40 0.40
v -0.9846 -0.2342 -0.9943 0.40 0.40 0.40
v -0.9914 -0.2378 -0.9900 0.40 0.40 0.40
v -1.0000 -0.2385 -0.9876 0.40 0.40 0.40
v -1.0086 -0.2360 -0.9877 0.40 0.40 0.40
v -1.0154 -0.2310 -0.9903 0.40 0.40 0.40
v -1.0192 -0.2243 -0.9947 0.40 0.40 0.40
v -1.0192 -0.2173 -1.0002 0.40 0.40 0.40
v -1.0154 -0.2113 -1.0057 0.40 0.40 0.40
v -1.0086 -0.2077 -1.0100 0.40 0.40 0.40
v -1.0000 -0.2070 -1.0124 0.40 0.40 0.40
vn 0.0000 0.7861 -0.6181
vn 0.4279 0.6638 -0.6134
vn 0.7710 0.4101 -0.4872
vn 0.9615 0.0751 -0.2645
vn 0.9615 -0.2747 0.0106
vn 0.7710 -0.5702 0.2836
vn 0.4279 -0.7527 0.5004
vn 0.0000 -0.7861 0.6181
vn -0.4279 -0.6638 0.6134
vn -0.7710 -0.4101 0.4872
vn -0.9615 -0.0751 0.2645
vn -0.9615 0.2747 -0.0106
vn -0.7710 0.5702 -0.2836
vn -0.4279 0.7527 -0.5004
vn -0.0000 0.7861 -0.6181
vn -0.2778 -1.0222 -1.3000
vn 0.2778 1.0222 1.3000
f 1411//800 1412//801 1427//801 1426//800
f 1412//801 1413//802 1428//802 1427//801
f 1413//802 1414//803 1429//803 1428//802
f 1414//803 1415//804 1430//804 1429//803
f 1415//804 1416//805 1431//805 1430//804
f 1416//805 1417//806 1432//806 1431//805
f 1417//806 1418//807 1433//807 1432//806
f 1418//807 1419//808 1434//808 1433//807
f 1419//808 1420//809 1435//809 1434//808
f 1420//809 1421//810 1436//810 1435//809
f 1421//810 1422//811 1437//811 1436//810
f 1422//811 1423//812 1438//812 1437//811
f 1423//812 1424//813 1439//813 1438//812
f 1424//813 1425//814 1440//814 1439//813
f 1424//815 1423//815 1422//815 1421//815 1420//815 1419//815 1418//815 1417//815 1416//815 1415//815 1414//815 1413//815 1412//815 1411//815
f 1426//816 1427//816 1428//816 1429//816 1430//816 1431//816 1432//816 1433//816 1434//816 1435//816 1436//816 1437//816 1438//816 1439//816
v -0.7410 0.8455 0.3374 0.40 0.40 0.40
v -0.7324 0.8431 0.3377 0.40 0.40 0.40
v -0.7255 0.8382 0.3404 0.40 0.40 0.40
v -0.7217 0.8316 0.3450 0.40 0.40 0.40
v -0.7217 0.8247 0.3506 0.40 0.40 0.40
v -0.7255 0.8188 0.3560 0.40 0.40 0.40
v -0.7324 0.8151 0.3603 0.40 0.40 0.40
v -0.7410 0.8144 0.3626 0.40 0.40 0.40
v -0.7495 0.8167 0.3623 0.40 0.40 0.40
v -0.7564 0.8217 0.3596 0.40 0.40 0.40
v -0.7602 0.8283 0.3550 0.40 0.40 0.40
v -0.7602 0.8352 0.3494 0.40 0.40 0.40
v -0.7564 0.8411 0.3440 0.40 0.40 0.40
v -0.7495 0.8448 0.3397 0.40 0.40 0.40
v -0.7410 0.8455 0.3374 0.40 0.40 0.40
v -1.0000 -0.2455 -1.0126 0.40 0.40 0.40
v -0.9914 -0.2478 -1.0123 0.40 0.40 0.40
v -0.9845 -0.2528 -1.0096 0.40 0.40 0.40
v -0.9807 -0.2594 -1.0050 0.40 0.40 0.40
v -0.9807 -0.2663 -0.9994 0.40 0.40 0.40
v -0.9845 -0.2722 -0.9940 0.40 0.40 0.40
v -0.9914 -0.2758 -0.9897 0.40 0.40 0.40
v -1.0000 -0.2766 -0.9874 0.40 0.40 0.40
v -1.0086 -0.2742 -0.9877 0.40 0.40 0.40
v -1.0155 -0.2693 -0.9904 0.40 0.40 0.40
v -1.0193 -0.2627 -0.9950 0.40 0.40 0.40
v -1.0193 -0.2558 -1.0006 0.40 0.40 0.40
v -1.0155 -0.2499 -1.0060 0.40 0.40 0.40
v -1.0086 -0.2462 -1.0103 0.40 0.40 0.40
v -1.0000 -0.2455 -1.0126 0.40 0.40 0.40
vn 0.0000 0.7778 -0.6285
vn 0.4291 0.6605 -0.6161
vn 0.7733 0.4124 -0.4816
vn 0.9642 0.0826 -0.2518
vn 0.9642 -0.2635 0.0279
vn 0.7733 -0.5575 0.3021
vn 0.4291 -0.7410 0.5165
vn 0.0000 -0.7778 0.6285
vn -0.4291 -0.6605 0.6161
vn -0.7733 -0.4124 0.4816
vn -0.9642 -0.0826 0.2518
vn -0.9642 0.2635 -0.0279
vn -0.7733 0.5575 -0.3021
vn -0.4291 0.7410 -0.5165
vn -0.0000 0.7778 -0.6285
vn -0.2590 -1.0910 -1.3500
vn 0.2590 1.0910 1.3500
f 1441//817 1442//818 1457//818 1456//817
f 1442//818 1443//819 1458//819 1457//818
f 1443//819 1444//820 1459//820 1458//819
f 1444//820 1445//821 1460//821 1459//820
f 1445//821 1446//822 1461//822 1460//821
f 1446//822 1447//823 1462//823 1461//822
f 1447//823 1448//824 1463//824 1462//823
f 1448//824 1449//825 1464//825 1463//824
f 1449//825 1450//826 1465//826 1464//825
f 1450//826 1451//827 1466//827 1465//826
f 1451//827 1452//828 1467//828 1466//827
f 1452//828 1453//829 1468//829 1467//828
f 1453//829 1454//830 1469//830 1468//829
f 1454//830 1455//831 1470//831 1469//830
f 1454//832 1453//832 1452//832 1451//832 1450//832 1449//832 1448//832 1447//832 1446//832 1445//832 1444//832 1443//832 1442//832 1441//832
f 1456//833 1457//833 1458//833 1459//833 1460//833 1461//833 1462//833 1463//833 1464//833 1465//833 1466//833 1467//833 1468//833 1469//833
v -0.7599 0.8757 0.3872 0.40 0.40 0.40
v -0.7513 0.8735 0.3876 0.40 0.40 0.40
v -0.7444 0.8686 0.3905 0.40 0.40 0.40
v -0.7406 0.8621 0.3952 0.40 0.40 0.40
v -0.7406 0.8553 0.4009 0.40 0.40 0.40
v -0.7444 0.8494 0.4064 0.40 0.40 0.40
v -0.7513 0.8457 0.4106 0.40 0.40 0.40
v -0.7599 0.8449 0.4128 0.40 0.40 0.40
v -0.7685 0.8472 0.4124 0.40 0.40 0.40
v -0.7754 0.8520 0.4095 0.40 0.40 0.40
v -0.7793 0.8585 0.4048 0.40 0.40 0.40
v -0.7793 0.8654 0.3991 0.40 0.40 0.40
v -0.7754 0.8713 0.3936 0.40 0.40 0.40
v -0.7685 0.8749 0.3894 0.40 0.40 0.40
v -0.7599 0.8757 0.3872 0.40 0.40 0.40
v -1.0000 -0.2842 -1.0128 0.40 0.40 0.40
v -0.9914 -0.2864 -1.0124 0.40 0.40 0.40
v -0.9845 -0.2913 -1.0095 0.40 0.40 0.40
v -0.9807 -0.2978 -1.0048 0.40 0.40 0.40
v -0.9807 -0.3046 -0.9991 0.40 0.40 0.40
v -0.9845 -0.3105 -0.9936 0.40 0.40 0.40
v -0.9914 -0.3142 -0.9894 0.40 0.40 0.40
v -1.0000 -0.3150 -0.9872 0.40 0.40 0.40
v -1.0086 -0.3127 -0.9876 0.40 0.40 0.40
v -1.0155 -0.3079 -0.9905 0.40 0.40 0.40
v -1.0193 -0.3014 -0.9952 0.40 0.40 0.40
v -1.0193 -0.2945 -1.0009 0.40 0.40 0.40
v -1.0155 -0.2887 -1.0064 0.40 0.40 0.40
v -1.0086 -0.2850 -1.0106 0.40 0.40 0.40
v -1.0000 -0.2842 -1.0128 0.40 0.40 0.40
vn 0.0000 0.7700 -0.6380
vn 0.4302 0.6575 -0.6186
vn 0.7751 0.4148 -0.4766
vn 0.9665 0.0899 -0.2402
vn 0.9665 -0.2528 0.0437
vn 0.7751 -0.5454 0.3190
vn 0.4302 -0.7300 0.5311
vn 0.0000 -0.7700 0.6380
vn -0.4302 -0.6575 0.6186
vn -0.7751 -0.4148 0.4766
vn -0.9665 -0.0899 0.2402
vn -0.9665 0.2528 -0.0437
vn -0.7751 0.5454 -0.3190
vn -0.4302 0.7300 -0.5311
vn -0.0000 0.7700 -0.6380
vn -0.2401 -1.1599 -1.4000
vn 0.2401 1.1599 1.4000
f 1471//834 1472//835 1487//835 1486//834
f 1472//835 1473//836 1488//836 1487//835
f 1473//836 1474//837 1489//837 1488//836
f 1474//837 1475//838 1490//838 1489//837
f 1475//838 1476//839 1491//839 1490//838
f 1476//839 1477//840 1492//840 1491//839
f 1477//840 1478//841 1493//841 1492//840
f 1478//841 1479//842 1494//842 1493//841
f 1479//842 1480//843 1495//843 1494//842
f 1480//843 1481//844 1496//844 1495//843
f 1481//844 1482//845 1497//845 1496//844
f 1482//845 1483//846 1498//846 1497//845
f 1483//846 1484//847 1499//847 1498//846
f 1484//847 1485//848 1500//848 1499//847
f 1484//849 1483//849 1482//849 1481//849 1480//849 1479//849 1478//849 1477//849 1476//849 1475//849 1474//849 1473//849 1472//849 1471//849
f 1486//850 1487//850 1488//850 1489//850 1490//850 1491//850 1492//850 1493//850 1494//850 1495//850 1496//850 1497//850 1498//850 1499//850
v -0.7791 0.9059 0.4371 0.40 0.40 0.40
v -0.7705 0.9038 0.4376 0.40 0.40 0.40
v -0.7636 0.8990 0.4406 0.40 0.40 0.40
v -0.7597 0.8926 0.4454 0.40 0.40 0.40
v -0.7597 0.8858 0.4512 0.40 0.40 0.40
v -0.7636 0.8800 0.4567 0.40 0.40 0.40
v -0.7705 0.8763 0.4609 0.40 0.40 0.40
v -0.7791 0.8754 0.4629 0.40 0.40 0.40
v -0.7877 0.8776 0.4624 0.40 0.40 0.40
v -0.7946 0.8823 0.4594 0.40 0.40 0.40
v -0.7985 0.8887 0.4546 0.40 0.40 0.40
v -0.7985 0.8955 0.4488 0.40 0.40 0.40
v -0.7946 0.9014 0.4433 0.40 0.40 0.40
v -0.7877 0.9051 0.4391 0.40 0.40 0.40
v -0.7791 0.9059 0.4371 0.40 0.40 0.40
v -1.0000 -0.3232 -1.0129 0.40 0.40 0.40
v -0.9914 -0.3253 -1.0124 0.40 0.40 0.40
v -0.9845 -0.3301 -1.0094 0.40 0.40 0.40
v -0.9806 -0.3365 -1.0046 0.40 0.40 0.40
v -0.9806 -0.3433 -0.9988 0.40 0.40 0.40
v -0.9845 -0.3491 -0.9933 0.40 0.40 0.40
v -0.9914 -0.3528 -0.9891 0.40 0.40 0.40
v -1.0000 -0.3537 -0.9871 0.40 0.40 0.40
v -1.0086 -0.3515 -0.9876 0.40 0.40 0.40
v -1.0155 -0.3468 -0.9906 0.40 0.40 0.40
v -1.0194 -0.3404 -0.9954 0.40 0.40 0.40
v -1.0194 -0.3336 -1.0012 0.40 0.40 0.40
v -1.0155 -0.3278 -1.0067 0.40 0.40 0.40
v -1.0086 -0.3240 -1.0109 0.40 0.40 0.40
v -1.0000 -0.3232 -1.0129 0.40 0.40 0.40
vn 0.0000 0.7628 -0.6466
vn 0.4310 0.6549 -0.6208
vn 0.7766 0.4173 -0.4720
vn 0.9684 0.0970 -0.2297
vn 0.9684 -0.2425 0.0580
vn 0.7766 -0.5340 0.3343
vn 0.4310 -0.7197 0.5444
vn 0.0000 -0.7628 0.6466
vn -0.4310 -0.6549 0.6208
vn -0.7766 -0.4173 0.4720
vn -0.9684 -0.0970 0.2297
vn -0.9684 0.2425 -0.0580
vn -0.7766 0.5340 -0.3343
vn -0.4310 0.7197 -0.5444
vn -0.0000 0.7628 -0.6466
vn -0.2209 -1.2291 -1.4500
vn 0.2209 1.2291 1.4500
f 1501//851 1502//852 1517//852 1516//851
f 1502//852 1503//853 1518//853 1517//852
f 1503//853 1504//854 1519//854 1518//853
f 1504//854 1505//855 1520//855 1519//854
f 1505//855 1506//856 1521//856 1520//855
f 1506//856 1507//857 1522//857 1521//856
f 1507//857 1508//858 1523//858 1522//857
f 1508//858 1509//859 1524//859 1523//858
f 1509//859 1510//860 1525//860 1524//859
f 1510//860 1511//861 1526//861 1525//860
f 1511//861 1512//862 1527//862 1526//861
f 1512//862 1513//863 1528//863 1527//862
f 1513//863 1514//864 1529//864 1528//863
f 1514//864 1515//865 1530//865 1529//864
f 1514//866 1513//866 1512//866 1511//866 1510//866 1509//866 1508//866 1507//866 1506//866 1505//866 1504//866 1503//866 1502//866 1501//866
f 1516//867 1517//867 1518//867 1519//867 1520//867 1521//867 1522//867 1523//867 1524//867 1525//867 1526//867 1527//867 1528//867 1529//867
v -0.7985 0.9360 0.4869 0.40 0.40 0.40
v -0.7898 0.9340 0.4875 0.40 0.40 0.40
v -0.7829 0.9293 0.4906 0.40 0.40 0.40
v -0.7791 0.9230 0.4956 0.40 0.40 0.40
v -0.7791 0.9163 0.5014 0.40 0.40 0.40
v -0.7829 0.9105 0.5070 0.40 0.40 0.40
v -0.7898 0.9067 0.5111 0.40 0.40 0.40
v -0.7985 0.9058 0.5131 0.40 0.40 0.40
v -0.8071 0.9079 0.5125 0.40 0.40 0.40
v -0.8140 0.9125 0.5094 0.40 0.40 0.40
v -0.8179 0.9188 0.5044 0.40 0.40 0.40
v -0.8179 0.9256 0.4986 0.40 0.40 0.40
v -0.8140 0.9314 0.4930 0.40 0.40 0.40
v -0.8071 0.9351 0.4889 0.40 0.40 0.40
v -0.7985 0.9360 0.4869 0.40 0.40 0.40
v -1.0000 -0.3624 -1.0131 0.40 0.40 0.40
v -0.9914 -0.3645 -1.0125 0.40 0.40 0.40
v -0.9844 -0.3692 -1.0094 0.40 0.40 0.40
v -0.9806 -0.3755 -1.0044 0.40 0.40 0.40
v -0.9806 -0.3822 -0.9986 0.40 0.40 0.40
v -0.9844 -0.3880 -0.9930 0.40 0.40 0.40
v -0.9914 -0.3918 -0.9889 0.40 0.40 0.40
v -1.0000 -0.3927 -0.9869 0.40 0.40 0.40
v -1.0086 -0.3906 -0.9875 0.40 0.40 0.40
v -1.0156 -0.3860 -0.9906 0.40 0.40 0.40
v -1.0194 -0.3796 -0.9956 0.40 0.40 0.40
v -1.0194 -0.3729 -1.0014 0.40 0.40 0.40
v -1.0156 -0.3671 -1.0070 0.40 0.40 0.40
v -1.0086 -0.3634 -1.0111 0.40 0.40 0.40
v -1.0000 -0.3624 -1.0131 0.40 0.40 0.40
vn 0.0000 0.7561 -0.6545
vn 0.4317 0.6525 -0.6228
vn 0.7778 0.4197 -0.4678
vn 0.9699 0.1038 -0.2201
vn 0.9699 -0.2327 0.0711
vn 0.7778 -0.5231 0.3483
vn 0.4317 -0.7099 0.5565
vn 0.0000 -0.7561 0.6545
vn -0.4317 -0.6525 0.6228
vn -0.7778 -0.4197 0.4678
vn -0.9699 -0.1038 0.2201
vn -0.9699 0.2327 -0.0711
vn -0.7778 0.5231 -0.3483
vn -0.4317 0.7099 -0.5565
vn -0.0000 0.7561 -0.6545
vn -0.2015 -1.2985 -1.5000
vn 0.2015 1.2985 1.5000
f 1531//868 1532//869 1547//869 1546//868
f 1532//869 1533//870 1548//870 1547//869
f 1533//870 1534//871 1549//871 1548//870
f 1534//871 1535//872 1550//872 1549//871
f 1535//872 1536//873 1551//873 1550//872
f 1536//873 1537//874 1552//874 1551//873
f 1537//874 1538//875 1553//875 1552//874
f 1538//875 1539//876 1554//876 1553//875
f 1539//876 1540//877 1555//877 1554//876
f 1540//877 1541//878 1556//878 1555//877
f 1541//878 1542//879 1557//879 1556//878
f 1542//879 1543//880 1558//880 1557//879
f 1543//880 1544//881 1559//881 1558//880
f 1544//881 1545//882 1560//882 1559//881
f 1544//883 1543//883 1542//883 1541//883 1540//883 1539//883 1538//883 1537//883 1536//883 1535//883 1534//883 1533//883 1532//883 1531//883
f 1546//884 1547//884 1548//884 1549//884 1550//884 1551//884 1552//884 1553//884 1554//884 1555//884 1556//884 1557//884 1558//884 1559//884
v -0.8180 0.9661 0.5368 0.40 0.40 0.40
v -0.8094 0.9641 0.5375 0.40 0.40 0.40
v -0.8024 0.9595 0.5407 0.40 0.40 0.40
v -0.7986 0.9533 0.5458 0.40 0.40 0.40
v -0.7986 0.9466 0.5517 0.40 0.40 0.40
v -0.8024 0.9408 0.5572 0.40 0.40 0.40
v -0.8094 0.9371 0.5614 0.40 0.40 0.40
v -0.8180 0.9361 0.5632 0.40 0.40 0.40
v -0.8267 0.9381 0.5625 0.40 0.40 0.40
v -0.8336 0.9426 0.5593 0.40 0.40 0.40
v -0.8374 0.9489 0.5542 0.40 0.40 0.40
v -0.8374 0.9555 0.5483 0.40 0.40 0.40
v -0.8336 0.9613 0.5428 0.40 0.40 0.40
v -0.8267 0.9651 0.5386 0.40 0.40 0.40
v -0.8180 0.9661 0.5368 0.40 0.40 0.40
v -1.0000 -0.4020 -1.0132 0.40 0.40 0.40
v -0.9914 -0.4039 -1.0125 0.40 0.40 0.40
v -0.9844 -0.4085 -1.0093 0.40 0.40 0.40
v -0.9806 -0.4147 -1.0042 0.40 0.40 0.40
v -0.9806 -0.4214 -0.9983 0.40 0.40 0.40
v -0.9844 -0.4272 -0.9928 0.40 0.40 0.40
v -0.9914 -0.4310 -0.9886 0.40 0.40 0.40
v -1.0000 -0.4319 -0.9868 0.40 0.40 0.40
v -1.0086 -0.4300 -0.9875 0.40 0.40 0.40
v -1.0156 -0.4254 -0.9907 0.40 0.40 0.40
v -1.0194 -0.4192 -0.9958 0.40 0.40 0.40
v -1.0194 -0.4125 -1.0017 0.40 0.40 0.40
v -1.0156 -0.4067 -1.0072 0.40 0.40 0.40
v -1.0086 -0.4029 -1.0114 0.40 0.40 0.40
v -1.0000 -0.4020 -1.0132 0.40 0.40 0.40
vn 0.0000 0.7497 -0.6617
vn 0.4322 0.6503 -0.6247
vn 0.7788 0.4221 -0.4640
vn 0.9712 0.1103 -0.2113
vn 0.9712 -0.2234 0.0832
vn 0.7788 -0.5128 0.3612
vn 0.4322 -0.7007 0.5677
vn 0.0000 -0.7497 0.6617
vn -0.4322 -0.6503 0.6247
vn -0.7788 -0.4221 0.4640
vn -0.9712 -0.1103 0.2113
vn -0.9712 0.2234 -0.0832
vn -0.7788 0.5128 -0.3612
vn -0.4322 0.7007 -0.5677
vn -0.0000 0.7497 -0.6617
vn -0.1820 -1.3680 -1.5500
vn 0.1820 1.3680 1.5500
f 1561//885 1562//886 1577//886 1576//885
f 1562//886 1563//887 1578//887 1577//886
f 1563//887 1564//888 1579//888 1578//887
f 1564//888 1565//889 1580//889 1579//888
f 1565//889 1566//890 1581//890 1580//889
f 1566//890 1567//891 1582//891 1581//890
f 1567//891 1568//892 1583//892 1582//891
f 1568//892 1569//893 1584//893 1583//892
f 1569//893 1570//894 1585//894 1584//893
f 1570//894 1571//895 1586//895 1585//894
f 1571//895 1572//896 1587//896 1586//895
f 1572//896 1573//897 1588//897 1587//896
f 1573//897 1574//898 1589//898 1588//897
f 1574//898 1575//899 1590//899 1589//898
f 1574//900 1573//900 1572//900 1571//900 1570//900 1569//900 1568//900 1567//900 1566//900 1565//900 1564//900 1563//900 1562//900 1561//900
f 1576//901 1577//901 1578//901 1579//901 1580//901 1581//901 1582//901 1583//901 1584//901 1585//901 1586//901 1587//901 1588//901 1589//901
v -0.8377 0.9960 0.5866 0.40 0.40 0.40
v -0.8291 0.9941 0.5875 0.40 0.40 0.40
v -0.8221 0.9896 0.5908 0.40 0.40 0.40
v -0.8183 0.9835 0.5959 0.40 0.40 0.40
v -0.8183 0.9768 0.6019 0.40 0.40 0.40
v -0.8221 0.9711 0.6075 0.40 0.40 0.40
v -0.8291 0.9673 0.6116 0.40 0.40 0.40
v -0.8377 0.9663 0.6134 0.40 0.40 0.40
v -0.8464 0.9682 0.6125 0.40 0.40 0.40
v -0.8533 0.9726 0.6092 0.40 0.40 0.40
v -0.8572 0.9788 0.6041 0.40 0.40 0.40
v -0.8572 0.9854 0.5981 0.40 0.40 0.40
v -0.8533 0.9912 0.5925 0.40 0.40 0.40
v -0.8464 0.9950 0.5884 0.40 0.40 0.40
v -0.8377 0.9960 0.5866 0.40 0.40 0.40
v -1.0000 -0.4417 -1.0134 0.40 0.40 0.40
v -0.9913 -0.4436 -1.0125 0.40 0.40 0.40
v -0.9844 -0.4481 -1.0092 0.40 0.40 0.40
v -0.9806 -0.4543 -1.0041 0.40 0.40 0.40
v -0.9806 -0.4609 -0.9981 0.40 0.40 0.40
v -0.9844 -0.4666 -0.9925 0.40 0.40 0.40
v -0.9913 -0.4704 -0.9884 0.40 0.40 0.40
v -1.0000 -0.4715 -0.9866 0.40 0.40 0.40
v -1.0087 -0.4695 -0.9875 0.40 0.40 0.40
v -1.0156 -0.4651 -0.9908 0.40 0.40 0.40
v -1.0194 -0.4589 -0.9959 0.40 0.40 0.40
v -1.0194 -0.4523 -1.0019 0.40 0.40 0.40
v -1.0156 -0.4465 -1.0075 0.40 0.40 0.40
v -1.0087 -0.4427 -1.0116 0.40 0.40 0.40
v -1.0000 -0.4417 -1.0134 0.40 0.40 0.40
vn 0.0000 0.7438 -0.6684
vn 0.4327 0.6483 -0.6265
vn 0.7796 0.4245 -0.4605
vn 0.9722 0.1165 -0.2033
vn 0.9722 -0.2145 0.0942
vn 0.7796 -0.5031 0.3730
vn 0.4327 -0.6920 0.5779
vn 0.0000 -0.7438 0.6684
vn -0.4327 -0.6483 0.6265
vn -0.7796 -0.4245 0.4605
vn -0.9722 -0.1165 0.2033
vn -0.9722 0.2145 -0.0942
vn -0.7796 0.5031 -0.3730
vn -0.4327 0.6920 -0.5779
vn -0.0000 0.7438 -0.6684
vn -0.1623 -1.4377 -1.6000
vn 0.1623 1.4377 1.6000
f 1591//902 1592//903 1607//903 1606//902
f 1592//903 1593//904 1608//904 1607//903
f 1593//904 1594//905 1609//905 1608//904
f 1594//905 1595//906 1610//906 1609//905
f 1595//906 1596//907 1611//907 1610//906
f 1596//907 1597//908 1612//908 1611//907
f 1597//908 1598//909 1613//909 1612//908
f 1598//909 1599//910 1614//910 1613//909
f 1599//910 1600//911 1615//911 1614//910
f 1600//911 1601//912 1616//912 1615//911
f 1601//912 1602//913 1617//913 1616//912
f 1602//913 1603//914 1618//914 1617//913
f 1603//914 1604//915 1619//915 1618//914
f 1604//915 1605//916 1620//916 1619//915
f 1604//917 1603//917 1602//917 1601//917 1600//917 1599//917 1598//917 1597//917 1596//917 1595//917 1594//917 1593//917 1592//917 1591//917
f 1606//918 1607//918 1608//918 1609//918 1610//918 1611//918 1612//918 1613//918 1614//918 1615//918 1616//918 1617//918 1618//918 1619//918
v -0.8576 1.0259 0.6365 0.40 0.40 0.40
v -0.8489 1.0240 0.6374 0.40 0.40 0.40
v -0.8420 1.0196 0.6409 0.40 0.40 0.40
v -0.8381 1.0136 0.6461 0.40 0.40 0.40
v -0.8381 1.0070 0.6521 0.40 0.40 0.40
v -0.8420 1.0012 0.6577 0.40 0.40 0.40
v -0.8489 0.9974 0.6617 0.40 0.40 0.40
v -0.8576 0.9963 0.6635 0.40 0.40 0.40
v -0.8662 0.9982 0.6626 0.40 0.40 0.40
v -0.8732 1.0026 0.6591 0.40 0.40 0.40
v -0.8770 1.0087 0.6539 0.40 0.40 0.40
v -0.8770 1.0152 0.6479 0.40 0.40 0.40
v -0.8732 1.0210 0.6423 0.40 0.40 0.40
v -0.8662 1.0248 0.6383 0.40 0.40 0.40
v -0.8576 1.0259 0.6365 0.40 0.40 0.40
v -1.0000 -0.4817 -1.0135 0.40 0.40 0.40
v -0.9913 -0.4835 -1.0126 0.40 0.40 0.40
v -0.9844 -0.4879 -1.0091 0.40 0.40 0.40
v -0.9805 -0.4940 -1.0039 0.40 0.40 0.40
v -0.9805 -0.5006 -0.9979 0.40 0.40 0.40
v -0.9844 -0.5063 -0.9923 0.40 0.40 0.40
v -0.9913 -0.5101 -0.9883 0.40 0.40 0.40
v -1.0000 -0.5112 -0.9865 0.40 0.40 0.40
v -1.0087 -0.5094 -0.9874 0.40 0.40 0.40
v -1.0156 -0.5050 -0.9909 0.40 0.40 0.40
v -1.0195 -0.4989 -0.9961 0.40 0.40 0.40
v -1.0195 -0.4923 -1.0021 0.40 0.40 0.40
v -1.0156 -0.4866 -1.0077 0.40 0.40 0.40
v -1.0087 -0.4828 -1.0117 0.40 0.40 0.40
v -1.0000 -0.4817 -1.0135 0.40 0.40 0.40
vn 0.0000 0.7383 -0.6745
vn 0.4330 0.6465 -0.6281
vn 0.7802 0.4268 -0.4573
vn 0.9730 0.1225 -0.1959
vn 0.9730 -0.2061 0.1043
vn 0.7802 -0.4938 0.3839
vn 0.4330 -0.6838 0.5874
vn 0.0000 -0.7383 0.6745
vn -0.4330 -0.6465 0.6281
vn -0.7802 -0.4268 0.4573
vn -0.9730 -0.1225 0.1959
vn -0.9730 0.2061 -0.1043
vn -0.7802 0.4938 -0.3839
vn -0.4330 0.6838 -0.5874
vn -0.0000 0.7383 -0.6745
vn -0.1424 -1.5076 -1.6500
vn 0.1424 1.5076 1.6500
f 1621//919 1622//920 1637//920 1636//919
f 1622//920 1623//921 1638//921 1637//920
f 1623//921 1624//922 1639//922 1638//921
f 1624//922 1625//923 1640//923 1639//922
f 1625//923 1626//924 1641//924 1640//923
f 1626//924 1627//925 1642//925 1641//924
f 1627//925 1628//926 1643//926 1642//925
f 1628//926 1629//927 1644//927 1643//926
f 1629//927 1630//928 1645//928 1644//927
f 1630//928 1631//929 1646//929 1645//928
f 1631//929 1632//930 1647//930 1646//929
f 1632//930 1633//931 1648//931 1647//930
f 1633//931 1634//932 1649//932 1648//931
f 1634//932 1635//933 1650//933 1649//932
f 1634//934 1633//934 1632//934 1631//934 1630//934 1629//934 1628//934 1627//934 1626//934 1625//934 1624//934 1623//934 1622//934 1621//934
f 1636//935 1637//935 1638//935 1639//935 1640//935 1641//935 1642//935 1643//935 1644//935 1645//935 1646//935 1647//935 1648//935 1649//935
v -0.8776 1.0557 0.6864 0.40 0.40 0.40
v -0.8689 1.0539 0.6874 0.40 0.40 0.40
v -0.8619 1.0496 0.6909 0.40 0.40 0.40
v -0.8581 1.0436 0.6962 0.40 0.40 0.40
v -0.8581 1.0370 0.7023 0.40 0.40 0.40
v -0.8619 1.0313 0.7079 0.40 0.40 0.40
v -0.8689 1.0275 0.7119 0.40 0.40 0.40
v -0.8776 1.0263 0.7136 0.40 0.40 0.40
v -0.8862 1.0281 0.7126 0.40 0.40 0.40
v -0.8932 1.0324 0.7091 0.40 0.40 0.40
v -0.8970 1.0384 0.7038 0.40 0.40 0.40
v -0.8970 1.0450 0.6977 0.40 0.40 0.40
v -0.8932 1.0507 0.6921 0.40 0.40 0.40
v -0.8862 1.0545 0.6881 0.40 0.40 0.40
v -0.8776 1.0557 0.6864 0.40 0.40 0.40
v -1.0000 -0.5219 -1.0136 0.40 0.40 0.40
v -0.9913 -0.5237 -1.0126 0.40 0.40 0.40
v -0.9844 -0.5280 -1.0091 0.40 0.40 0.40
v -0.9805 -0.5340 -1.0038 0.40 0.40 0.40
v -0.9805 -0.5405 -0.9977 0.40 0.40 0.40
v -0.9844 -0.5463 -0.9921 0.40 0.40 0.40
v -0.9913 -0.5501 -0.9881 0.40 0.40 0.40
v -1.0000 -0.5512 -0.9864 0.40 0.40 0.40
v -1.0087 -0.5495 -0.9874 0.40 0.40 0.40
v -1.0156 -0.5451 -0.9909 0.40 0.40 0.40
v -1.0195 -0.5391 -0.9962 0.40 0.40 0.40
v -1.0195 -0.5326 -1.0023 0.40 0.40 0.40
v -1.0156 -0.5269 -1.0079 0.40 0.40 0.40
v -1.0087 -0.5230 -1.0119 0.40 0.40 0.40
v -1.0000 -0.5219 -1.0136 0.40 0.40 0.40
vn 0.0000 0.7330 -0.6802
vn 0.4333 0.6449 -0.6296
vn 0.7807 0.4290 -0.4543
vn 0.9736 0.1281 -0.1890
vn 0.9736 -0.1981 0.1137
vn 0.7807 -0.4851 0.3939
vn 0.4333 -0.6760 0.5961
vn 0.0000 -0.7330 0.6802
vn -0.4333 -0.6449 0.6296
vn -0.7807 -0.4290 0.4543
vn -0.9736 -0.1281 0.1890
vn -0.9736 0.1981 -0.1137
vn -0.7807 0.4851 -0.3939
vn -0.4333 0.6760 -0.5961
vn -0.0000 0.7330 -0.6802
vn -0.1224 -1.5776 -1.7000
vn 0.1224 1.5776 1.7000
f 1651//936 1652//937 1667//937 1666//936
f 1652//937 1653//938 1668//938 1667//937
f 1653//938 1654//939 1669//939 1668//938
f 1654//939 1655//940 1670//940 1669//939
f 1655//940 1656//941 1671//941 1670//940
f 1656//941 1657//942 1672//942 1671//941
f 1657//942 1658//943 1673//943 1672//942
f 1658//943 1659//944 1674//944 1673//943
f 1659//944 1660//945 1675//945 1674//944
f 1660//945 1661//946 1676//946 1675//945
f 1661//946 1662//947 1677//947 1676//946
f 1662//947 1663//948 1678//948 1677//947
f 1663//948 1664//949 1679//949 1678//948
f 1664//949 1665//950 1680//950 1679//949
f 1664//951 1663//951 1662//951 1661//951 1660//951 1659//951 1658//951 1657//951 1656//951 1655//951 1654//951 1653//951 1652//951 1651//951
f 1666//952 1667//952 1668//952 1669//952 1670//952 1671//952 1672//952 1673//952 1674//952 1675//952 1676//952 1677//952 1678//952 1679//952
v -0.8977 1.0853 0.7363 0.40 0.40 0.40
v -0.8890 1.0836 0.7374 0.40 0.40 0.40
v -0.8821 1.0794 0.7410 0.40 0.40 0.40
v -0.8782 1.0735 0.7463 0.40 0.40 0.40
v -0.8782 1.0670 0.7524 0.40 0.40 0.40
v -0.8821 1.0612 0.7581 0.40 0.40 0.40
v -0.8890 1.0574 0.7621 0.40 0.40 0.40
v -0.8977 1.0562 0.7637 0.40 0.40 0.40
v -0.9064 1.0579 0.7626 0.40 0.40 0.40
v -0.9133 1.0622 0.7590 0.40 0.40 0.40
v -0.9172 1.0681 0.7537 0.40 0.40 0.40
v -0.9172 1.0746 0.7476 0.40 0.40 0.40
v -0.9133 1.0803 0.7419 0.40 0.40 0.40
v -0.9064 1.0842 0.7379 0.40 0.40 0.40
v -0.8977 1.0853 0.7363 0.40 0.40 0.40
v -1.0000 -0.5623 -1.0137 0.40 0.40 0.40
v -0.9913 -0.5640 -1.0126 0.40 0.40 0.40
v -0.9844 -0.5683 -1.0090 0.40 0.40 0.40
v -0.9805 -0.5742 -1.0037 0.40 0.40 0.40
v -0.9805 -0.5807 -0.9976 0.40 0.40 0.40
v -0.9844 -0.5864 -0.9919 0.40 0.40 0.40
v -0.9913 -0.5903 -0.9879 0.40 0.40 0.40
v -1.0000 -0.5915 -0.9863 0.40 0.40 0.40
v -1.0087 -0.5898 -0.9874 0.40 0.40 0.40
v -1.0156 -0.5855 -0.9910 0.40 0.40 0.40
v -1.0195 -0.5796 -0.9963 0.40 0.40 0.40
v -1.0195 -0.5731 -1.0024 0.40 0.40 0.40
v -1.0156 -0.5674 -1.0081 0.40 0.40 0.40
v -1.0087 -0.5635 -1.0121 0.40 0.40 0.40
v -1.0000 -0.5623 -1.0137 0.40 0.40 0.40
vn 0.0000 0.7281 -0.6855
vn 0.4335 0.6433 -0.6311
vn 0.7811 0.4312 -0.4516
vn 0.9740 0.1336 -0.1827
vn 0.9740 -0.1904 0.1224
vn 0.7811 -0.4767 0.4032
vn 0.4335 -0.6686 0.6042
vn 0.0000 -0.7281 0.6855
vn -0.4335 -0.6433 0.6311
vn -0.7811 -0.4312 0.4516
vn -0.9740 -0.1336 0.1827
vn -0.9740 0.1904 -0.1224
vn -0.7811 0.4767 -0.4032
vn -0.4335 0.6686 -0.6042
vn -0.0000 0.7281 -0.6855
vn -0.1023 -1.6477 -1.7500
vn 0.1023 1.6477 1.7500
f 1681//953 1682//954 1697//954 1696//953
f 1682//954 1683//955 1698//955 1697//954
f 1683//955 1684//956 1699//956 1698//955
f 1684//956 1685//957 1700//957 1699//956
f 1685//957 1686//958 1701//958 1700//957
f 1686//958 1687//959 1702//959 1701//958
f 1687//959 1688//960 1703//960 1702//959
f 1688//960 1689//961 1704//961 1703//960
f 1689//961 1690//962 1705//962 1704//961
f 1690//962 1691//963 1706//963 1705//962
f 1691//963 1692//964 1707//964 1706//963
f 1692//964 1693//965 1708//965 1707//964
f 1693//965 1694//966 1709//966 1708//965
f 1694//966 1695//967 1710//967 1709//966
f 1694//968 1693//968 1692//968 1691//968 1690//968 1689//968 1688//968 1687//968 1686//968 1685//968 1684//968 1683//968 1682//968 1681//968
f 1696//969 1697//969 1698//969 1699//969 1700//969 1701//969 1702//969 1703//969 1704//969 1705//969 1706//969 1707//969 1708//969 1709//969
v -0.9179 1.1149 0.7862 0.40 0.40 0.40
v -0.9093 1.1133 0.7874 0.40 0.40 0.40
v -0.9023 1.1091 0.7910 0.40 0.40 0.40
v -0.8984 1.1033 0.7965 0.40 0.40 0.40
v -0.8984 1.0968 0.8026 0.40 0.40 0.40
v -0.9023 1.0911 0.8082 0.40 0.40 0.40
v -0.9093 1.0872 0.8122 0.40 0.40 0.40
v -0.9179 1.0860 0.8138 0.40 0.40 0.40
v -0.9266 1.0876 0.8126 0.40 0.40 0.40
v -0.9336 1.0918 0.8090 0.40 0.40 0.40
v -0.9374 1.0977 0.8035 0.40 0.40 0.40
v -0.9374 1.1041 0.7974 0.40 0.40 0.40
v -0.9336 1.1099 0.7918 0.40 0.40 0.40
v -0.9266 1.1137 0.7878 0.40 0.40 0.40
v -0.9179 1.1149 0.7862 0.40 0.40 0.40
v -1.0000 -0.6030 -1.0138 0.40 0.40 0.40
v -0.9913 -0.6046 -1.0126 0.40 0.40 0.40
v -0.9844 -0.6088 -1.0090 0.40 0.40 0.40
v -0.9805 -0.6147 -1.0035 0.40 0.40 0.40
v -0.9805 -0.6211 -0.9974 0.40 0.40 0.40
v -0.9844 -0.6268 -0.9918 0.40 0.40 0.40
v -0.9913 -0.6307 -0.9878 0.40 0.40 0.40
v -1.0000 -0.6319 -0.9862 0.40 0.40 0.40
v -1.0087 -0.6303 -0.9874 0.40 0.40 0.40
v -1.0156 -0.6261 -0.9910 0.40 0.40 0.40
v -1.0195 -0.6202 -0.9965 0.40 0.40 0.40
v -1.0195 -0.6138 -1.0026 0.40 0.40 0.40
v -1.0156 -0.6081 -1.0082 0.40 0.40 0.40
v -1.0087 -0.6042 -1.0122 0.40 0.40 0.40
v -1.0000 -0.6030 -1.0138 0.40 0.40 0.40
vn 0.0000 0.7234 -0.6904
vn 0.4336 0.6419 -0.6324
vn 0.7814 0.4332 -0.4491
vn 0.9744 0.1388 -0.1769
vn 0.9744 -0.1832 0.1304
vn 0.7814 -0.4688 0.4118
vn 0.4336 -0.6616 0.6117
vn 0.0000 -0.7234 0.6904
vn -0.4336 -0.6419 0.6324
vn -0.7814 -0.4332 0.4491
vn -0.9744 -0.1388 0.1769
vn -0.9744 0.1832 -0.1304
vn -0.7814 0.4688 -0.4118
vn -0.4336 0.6616 -0.6117
vn -0.0000 0.7234 -0.6904
vn -0.0821 -1.7179 -1.8000
vn 0.0821 1.7179 1.8000
f 1711//970 1712//971 1727//971 1726//970
f 1712//971 1713//972 1728//972 1727//971
f 1713//972 1714//973 1729//973 1728//972
f 1714//973 1715//974 1730//974 1729//973
f 1715//974 1716//975 1731//975 1730//974
f 1716//975 1717//976 1732//976 1731//975
f 1717//976 1718//977 1733//977 1732//976
f 1718//977 1719//978 1734//978 1733//977
f 1719//978 1720//979 1735//979 1734//978
f 1720//979 1721//980 1736//980 1735//979
f 1721//980 1722//981 1737//981 1736//980
f 1722//981 1723//982 1738//982 1737//981
f 1723//982 1724//983 1739//983 1738//982
f 1724//983 1725//984 1740//984 1739//983
f 1724//985 1723//985 1722//985 1721//985 1720//985 1719//985 1718//985 1717//985 1716//985 1715//985 1714//985 1713//985 1712//985 1711//985
f 1726//986 1727//986 1728//986 1729//986 1730//986 1731//986 1732//986 1733//986 1734//986 1735//986 1736//986 1737//986 1738//986 1739//986
v -0.9383 1.1445 0.8361 0.40 0.40 0.40
v -0.9296 1.1429 0.8373 0.40 0.40 0.40
v -0.9227 1.1388 0.8411 0.40 0.40 0.40
v -0.9188 1.1330 0.8466 0.40 0.40 0.40
v -0.9188 1.1266 0.8528 0.40 0.40 0.40
v -0.9227 1.1209 0.8584 0.40 0.40 0.40
v -0.9296 1.1170 0.8624 0.40 0.40 0.40
v -0.9383 1.1157 0.8639 0.40 0.40 0.40
v -0.9470 1.1173 0.8627 0.40 0.40 0.40
v -0.9539 1.1214 0.8589 0.40 0.40 0.40
v -0.9578 1.1272 0.8534 0.40 0.40 0.40
v -0.9578 1.1336 0.8472 0.40 0.40 0.40
v -0.9539 1.1393 0.8416 0.40 0.40 0.40
v -0.9470 1.1432 0.8376 0.40 0.40 0.40
v -0.9383 1.1445 0.8361 0.40 0.40 0.40
v -1.0000 -0.6438 -1.0139 0.40 0.40 0.40
v -0.9913 -0.6454 -1.0127 0.40 0.40 0.40
v -0.9844 -0.6495 -1.0089 0.40 0.40 0.40
v -0.9805 -0.6553 -1.0034 0.40 0.40 0.40
v -0.9805 -0.6617 -0.9972 0.40 0.40 0.40
v -0.9844 -0.6674 -0.9916 0.40 0.40 0.40
v -0.9913 -0.6713 -0.9876 0.40 0.40 0.40
v -1.0000 -0.6726 -0.9861 0.40 0.40 0.40
v -1.0087 -0.6710 -0.9873 0.40 0.40 0.40
v -1.0156 -0.6669 -0.9911 0.40 0.40 0.40
v -1.0195 -0.6611 -0.9966 0.40 0.40 0.40
v -1.0195 -0.6547 -1.0028 0.40 0.40 0.40
v -1.0156 -0.6490 -1.0084 0.40 0.40 0.40
v -1.0087 -0.6451 -1.0124 0.40 0.40 0.40
v -1.0000 -0.6438 -1.0139 0.40 0.40 0.40
vn 0.0000 0.7190 -0.6950
vn 0.4338 0.6406 -0.6337
vn 0.7816 0.4353 -0.4468
vn 0.9746 0.1437 -0.1715
vn 0.9746 -0.1762 0.1378
vn 0.7816 -0.4613 0.4199
vn 0.4338 -0.6550 0.6187
vn 0.0000 -0.7190 0.6950
vn -0.4338 -0.6406 0.6337
vn -0.7816 -0.4353 0.4468
vn -0.9746 -0.1437 0.1715
vn -0.9746 0.1762 -0.1378
vn -0.7816 0.4613 -0.4199
vn -0.4338 0.6550 -0.6187
vn -0.0000 0.7190 -0.6950
vn -0.0617 -1.7883 -1.8500
vn 0.0617 1.7883 1.8500
f 1741//987 1742//988 1757//988 1756//987
f 1742//988 1743//989 1758//989 1757//988
f 1743//989 1744//990 1759//990 1758//989
f 1744//990 1745//991 1760//991 1759//990
f 1745//991 1746//992 1761//992 1760//991
f 1746//992 1747//993 1762//993 1761//992
f 1747//993 1748//994 1763//994 1762//993
f 1748//994 1749//995 1764//995 1763//994
f 1749//995 1750//996 1765//996 1764//995
f 1750//996 1751//997 1766//997 1765//996
f 1751//997 1752//998 1767//998 1766//997
f 1752//998 1753//999 1768//999 1767//998
f 1753//999 1754//1000 1769//1000 1768//999
f 1754//1000 1755//1001 1770//1001 1769//1000
f 1754//1002 1753//1002 1752//1002 1751//1002 1750//1002 1749//1002 1748//1002 1747//1002 1746//1002 1745//1002 1744//1002 1743//1002 1742//1002 1741//1002
f 1756//1003 1757//1003 1758//1003 1759//1003 1760//1003 1761//1003 1762//1003 1763//1003 1764//1003 1765//1003 1766//1003 1767//1003 1768//1003 1769//1003
v -0.9588 1.1739 0.8860 0.40 0.40 0.40
v -0.9501 1.1724 0.8873 0.40 0.40 0.40
v -0.9431 1.1683 0.8911 0.40 0.40 0.40
v -0.9393 1.1626 0.8967 0.40 0.40 0.40
v -0.9393 1.1562 0.9029 0.40 0.40 0.40
v -0.9431 1.1505 0.9085 0.40 0.40 0.40
v -0.9501 1.1466 0.9125 0.40 0.40 0.40
v -0.9588 1.1453 0.9140 0.40 0.40 0.40
v -0.9674 1.1468 0.9127 0.40 0.40 0.40
v -0.9744 1.1509 0.9089 0.40 0.40 0.40
v -0.9783 1.1566 0.9033 0.40 0.40 0.40
v -0.9783 1.1630 0.8971 0.40 0.40 0.40
v -0.9744 1.1687 0.8915 0.40 0.40 0.40
v -0.9674 1.1726 0.8875 0.40 0.40 0.40
v -0.9588 1.1739 0.8860 0.40 0.40 0.40
v -1.0000 -0.6849 -1.0140 0.40 0.40 0.40
v -0.9913 -0.6864 -1.0127 0.40 0.40 0.40
v -0.9844 -0.6904 -1.0089 0.40 0.40 0.40
v -0.9805 -0.6962 -1.0033 0.40 0.40 0.40
v -0.9805 -0.7026 -0.9971 0.40 0.40 0.40
v -0.9844 -0.7082 -0.9915 0.40 0.40 0.40
v -0.9913 -0.7121 -0.9875 0.40 0.40 0.40
v -1.0000 -0.7135 -0.9860 0.40 0.40 0.40
v -1.0087 -0.7119 -0.9873 0.40 0.40 0.40
v -1.0156 -0.7079 -0.9911 0.40 0.40 0.40
v -1.0195 -0.7021 -0.9967 0.40 0.40 0.40
v -1.0195 -0.6958 -1.0029 0.40 0.40 0.40
v -1.0156 -0.6901 -1.0085 0.40 0.40 0.40
v -1.0087 -0.6862 -1.0125 0.40 0.40 0.40
v -1.0000 -0.6849 -1.0140 0.40 0.40 0.40
vn 0.0000 0.7148 -0.6993
vn 0.4338 0.6393 -0.6349
vn 0.7817 0.4372 -0.4447
vn 0.9748 0.1485 -0.1664
vn 0.9748 -0.1696 0.1448
vn 0.7817 -0.4542 0.4273
vn 0.4338 -0.6487 0.6252
vn 0.0000 -0.7148 0.6993
vn -0.4338 -0.6393 0.6349
vn -0.7817 -0.4372 0.4447
vn -0.9748 -0.1485 0.1664
vn -0.9748 0.1696 -0.1448
vn -0.7817 0.4542 -0.4273
vn -0.4338 0.6487 -0.6252
vn -0.0000 0.7148 -0.6993
vn -0.0412 -1.8588 -1.9000
vn 0.0412 1.8588 1.9000
f 1771//1004 1772//1005 1787//1005 1786//1004
f 1772//1005 1773//1006 1788//1006 1787//1005
f 1773//1006 1774//1007 1789//1007 1788//1006
f 1774//1007 1775//1008 1790//1008 1789//1007
f 1775//1008 1776//1009 1791//1009 1790//1008
f 1776//1009 1777//1010 1792//1010 1791//1009
f 1777//1010 1778//1011 1793//1011 1792//1010
f 1778//1011 1779//1012 1794//1012 1793//1011
f 1779//1012 1780//1013 1795//1013 1794//1012
f 1780//1013 1781//1014 1796//1014 1795//1013
f 1781//1014 1782//1015 1797//1015 1796//1014
f 1782//1015 1783//1016 1798//1016 1797//1015
f 1783//1016 1784//1017 1799//1017 1798//1016
f 1784//1017 1785//1018 1800//1018 1799//1017
f 1784//1019 1783//1019 1782//1019 1781//1019 1780//1019 1779//1019 1778//1019 1777//1019 1776//1019 1775//1019 1774//1019 1773//1019 1772//1019 1771//1019
f 1786//1020 1787//1020 1788//1020 1789//1020 1790//1020 1791//1020 1792//1020 1793//1020 1794//1020 1795//1020 1796//1020 1797//1020 1798//1020 1799//1020
v -0.9793 1.2032 0.9359 0.40 0.40 0.40
v -0.9707 1.2018 0.9373 0.40 0.40 0.40
v -0.9637 1.1978 0.9411 0.40 0.40 0.40
v -0.9598 1.1921 0.9468 0.40 0.40 0.40
v -0.9598 1.1858 0.9530 0.40 0.40 0.40
v -0.9637 1.1801 0.9587 0.40 0.40 0.40
v -0.9707 1.1762 0.9626 0.40 0.40 0.40
v -0.9793 1.1748 0.9641 0.40 0.40 0.40
v -0.9880 1.1763 0.9627 0.40 0.40 0.40
v -0.9950 1.1802 0.9589 0.40 0.40 0.40
v -0.9988 1.1860 0.9532 0.40 0.40 0.40
v -0.9988 1.1923 0.9470 0.40 0.40 0.40
v -0.9950 1.1980 0.9413 0.40 0.40 0.40
v -0.9880 1.2019 0.9374 0.40 0.40 0.40
v -0.9793 1.2032 0.9359 0.40 0.40 0.40
v -1.0000 -0.7261 -1.0141 0.40 0.40 0.40
v -0.9913 -0.7275 -1.0127 0.40 0.40 0.40
v -0.9844 -0.7315 -1.0089 0.40 0.40 0.40
v -0.9805 -0.7372 -1.0032 0.40 0.40 0.40
v -0.9805 -0.7436 -0.9970 0.40 0.40 0.40
v -0.9844 -0.7493 -0.9913 0.40 0.40 0.40
v -0.9913 -0.7532 -0.9874 0.40 0.40 0.40
v -1.0000 -0.7545 -0.9859 0.40 0.40 0.40
v -1.0087 -0.7531 -0.9873 0.40 0.40 0.40
v -1.0156 -0.7491 -0.9911 0.40 0.40 0.40
v -1.0195 -0.7434 -0.9968 0.40 0.40 0.40
v -1.0195 -0.7370 -1.0030 0.40 0.40 0.40
v -1.0156 -0.7314 -1.0087 0.40 0.40 0.40
v -1.0087 -0.7275 -1.0126 0.40 0.40 0.40
v -1.0000 -0.7261 -1.0141 0.40 0.40 0.40
vn 0.0000 0.7109 -0.7033
vn 0.4339 0.6382 -0.6360
vn 0.7818 0.4391 -0.4427
vn 0.9749 0.1530 -0.1617
vn 0.9749 -0.1633 0.1513
vn 0.7818 -0.4474 0.4343
vn 0.4339 -0.6428 0.6314
vn 0.0000 -0.7109 0.7033
vn -0.4339 -0.6382 0.6360
vn -0.7818 -0.4391 0.4427
vn -0.9749 -0.1530 0.1617
vn -0.9749 0.1633 -0.1513
vn -0.7818 0.4474 -0.4343
vn -0.4339 0.6428 -0.6314
vn -0.0000 0.7109 -0.7033
vn -0.0207 -1.9293 -1.9500
vn 0.0207 1.9293 1.9500
f 1801//1021 1802//1022 1817//1022 1816//1021
f 1802//1022 1803//1023 1818//1023 1817//1022
f 1803//1023 1804//1024 1819//1024 1818//1023
f 1804//1024 1805//1025 1820//1025 1819//1024
f 1805//1025 1806//1026 1821//1026 1820//1025
f 1806//1026 1807//1027 1822//1027 1821//1026
f 1807//1027 1808//1028 1823//1028 1822//1027
f 1808//1028 1809//1029 1824//1029 1823//1028
f 1809//1029 1810//1030 1825//1030 1824//1029
f 1810//1030 1811//1031 1826//1031 1825//1030
f 1811//1031 1812//1032 1827//1032 1826//1031
f 1812//1032 1813//1033 1828//1033 1827//1032
f 1813//1033 1814//1034 1829//1034 1828//1033
f 1814//1034 1815//1035 1830//1035 1829//1034
f 1814//1036 1813//1036 1812//1036 1811//1036 1810//1036 1809//1036 1808//1036 1807//1036 1806//1036 1805//1036 1804//1036 1803//1036 1802//1036 1801//1036
f 1816//1037 1817//1037 1818//1037 1819//1037 1820//1037 1821//1037 1822//1037 1823//1037 1824//1037 1825//1037 1826//1037 1827//1037 1828//1037 1829//1037
v -1.0000 1.2325 0.9859 0.40 0.40 0.40
v -0.9913 1.2311 0.9873 0.40 0.40 0.40
v -0.9844 1.2272 0.9912 0.40 0.40 0.40
v -0.9805 1.2215 0.9969 0.40 0.40 0.40
v -0.9805 1.2152 1.0031 0.40 0.40 0.40
v -0.9844 1.2095 1.0088 0.40 0.40 0.40
v -0.9913 1.2056 1.0127 0.40 0.40 0.40
v -1.0000 1.2042 1.0141 0.40 0.40 0.40
v -1.0087 1.2056 1.0127 0.40 0.40 0.40
v -1.0156 1.2095 1.0088 0.40 0.40 0.40
v -1.0195 1.2152 1.0031 0.40 0.40 0.40
v -1.0195 1.2215 0.9969 0.40 0.40 0.40
v -1.0156 1.2272 0.9912 0.40 0.40 0.40
v -1.0087 1.2311 0.9873 0.40 0.40 0.40
v -1.0000 1.2325 0.9859 0.40 0.40 0.40
v -1.0000 -0.7675 -1.0141 0.40 0.40 0.40
v -0.9913 -0.7689 -1.0127 0.40 0.40 0.40
v -0.9844 -0.7728 -1.0088 0.40 0.40 0.40
v -0.9805 -0.7785 -1.0031 0.40 0.40 0.40
v -0.9805 -0.7848 -0.9969 0.40 0.40 0.40
v -0.9844 -0.7905 -0.9912 0.40 0.40 0.40
v -0.9913 -0.7944 -0.9873 0.40 0.40 0.40
v -1.0000 -0.7958 -0.9859 0.40 0.40 0.40
v -1.0087 -0.7944 -0.9873 0.40 0.40 0.40
v -1.0156 -0.7905 -0.9912 0.40 0.40 0.40
v -1.0195 -0.7848 -0.9969 0.40 0.40 0.40
v -1.0195 -0.7785 -1.0031 0.40 0.40 0.40
v -1.0156 -0.7728 -1.0088 0.40 0.40 0.40
v -1.0087 -0.7689 -1.0127 0.40 0.40 0.40
v -1.0000 -0.7675 -1.0141 0.40 0.40 0.40
vn 0.0000 0.7071 -0.7071
vn 0.4339 0.6371 -0.6371
vn 0.7818 0.4409 -0.4409
vn 0.9749 0.1573 -0.1573
vn 0.9749 -0.1573 0.1573
vn 0.7818 -0.4409 0.4409
vn 0.4339 -0.6371 0.6371
vn 0.0000 -0.7071 0.7071
vn -0.4339 -0.6371 0.6371
vn -0.7818 -0.4409 0.4409
vn -0.9749 -0.1573 0.1573
vn -0.9749 0.1573 -0.1573
vn -0.7818 0.4409 -0.4409
vn -0.4339 0.6371 -0.6371
vn -0.0000 0.7071 -0.7071
vn 0.0000 -2.0000 -2.0000
vn -0.0000 2.0000 2.0000
f 1831//1038 1832//1039 1847//1039 1846//1038
f 1832//1039 1833//1040 1848//1040 1847//1039
f 1833//1040 1834//1041 1849//1041 1848//1040
f 1834//1041 1835//1042 1850//1042 1849//1041
f 1835//1042 1836//1043 1851//1043 1850//1042
f 1836//1043 1837//1044 1852//1044 1851//1043
f 1837//1044 1838//1045 1853//1045 1852//1044
f 1838//1045 1839//1046 1854//1046 1853//1045
f 1839//1046 1840//1047 1855//1047 1854//1046
f 1840//1047 1841//1048 1856//1048 1855//1047
f 1841//1048 1842//1049 1857//1049 1856//1048
f 1842//1049 1843//1050 1858//1050 1857//1049
f 1843//1050 1844//1051 1859//1051 1858//1050
f 1844//1051 1845//1052 1860//1052 1859//1051
f 1844//1053 1843//1053 1842//1053 1841//1053 1840//1053 1839//1053 1838//1053 1837//1053 1836//1053 1835//1053 1834//1053 1833//1053 1832//1053 1831//1053
f 1846//1054 1847//1054 1848//1054 1849//1054 1850//1054 1851//1054 1852//1054 1853//1054 1854//1054 1855//1054 1856//1054 1857//1054 1858//1054 1859//1054
v -0.6259 0.6154 -0.0170 0.40 0.40 0.40
v -0.6226 0.6236 -0.0167 0.40 0.40 0.40
v -0.6178 0.6302 -0.0131 0.40 0.40 0.40
v -0.6126 0.6339 -0.0069 0.40 0.40 0.40
v -0.6079 0.6339 0.0006 0.40 0.40 0.40
v -0.6047 0.6302 0.0081 0.40 0.40 0.40
v -0.6036 0.6236 0.0139 0.40 0.40 0.40
v -0.6048 0.6154 0.0170 0.40 0.40 0.40
v -0.6082 0.6071 0.0167 0.40 0.40 0.40
v -0.6129 0.6005 0.0131 0.40 0.40 0.40
v -0.6181 0.5968 0.0069 0.40 0.40 0.40
v -0.6228 0.5968 -0.0006 0.40 0.40 0.40
v -0.6260 0.6005 -0.0081 0.40 0.40 0.40
v -0.6271 0.6071 -0.0139 0.40 0.40 0.40
v -0.6259 0.6154 -0.0170 0.40 0.40 0.40
v 0.9895 0.0000 -1.0170 0.40 0.40 0.40
v 0.9928 0.0083 -1.0167 0.40 0.40 0.40
v 0.9975 0.0149 -1.0131 0.40 0.40 0.40
v 1.0028 0.0185 -1.0069 0.40 0.40 0.40
v 1.0075 0.0185 -0.9994 0.40 0.40 0.40
v 1.0107 0.0149 -0.9919 0.40 0.40 0.40
v 1.0118 0.0083 -0.9861 0.40 0.40 0.40
v 1.0105 0.0000 -0.9830 0.40 0.40 0.40
v 1.0072 -0.0083 -0.9833 0.40 0.40 0.40
v 1.0025 -0.0149 -0.9869 0.40 0.40 0.40
v 0.9972 -0.0185 -0.9931 0.40 0.40 0.40
v 0.9925 -0.0185 -1.0006 0.40 0.40 0.40
v 0.9893 -0.0149 -1.0081 0.40 0.40 0.40
v 0.9882 -0.0083 -1.0139 0.40 0.40 0.40
v 0.9895 0.0000 -1.0170 0.40 0.40 0.40
vn -0.5264 0.0000 -0.8503
vn -0.3606 0.4128 -0.8364
vn -0.1233 0.7438 -0.6569
vn 0.1383 0.9275 -0.3473
vn 0.3726 0.9275 0.0311
vn 0.5330 0.7438 0.4033
vn 0.5879 0.4128 0.6957
vn 0.5264 0.0000 0.8503
vn 0.3606 -0.4128 0.8364
vn 0.1233 -0.7438 0.6569
vn -0.1383 -0.9275 0.3473
vn -0.3726 -0.9275 -0.0311
vn -0.5330 -0.7438 -0.4033
vn -0.5879 -0.4128 -0.6957
vn -0.5264 -0.0000 -0.8503
vn 1.6154 -0.6154 -1.0000
vn -1.6154 0.6154 1.0000
f 1861//1055 1862//1056 1877//1056 1876//1055
f 1862//1056 1863//1057 1878//1057 1877//1056
f 1863//1057 1864//1058 1879//1058 1878//1057
f 1864//1058 1865//1059 1880//1059 1879//1058
f 1865//1059 1866//1060 1881//1060 1880//1059
f 1866//1060 1867//1061 1882//1061 1881//1060
f 1867//1061 1868//1062 1883//1062 1882//1061
f 1868//1062 1869//1063 1884//1063 1883//1062
f 1869//1063 1870//1064 1885//1064 1884//1063
f 1870//1064 1871//1065 1886//1065 1885//1064
f 1871//1065 1872//1066 1887//1066 1886//1065
f 1872//1066 1873//1067 1888//1067 1887//1066
f 1873//1067 1874//1068 1889//1068 1888//1067
f 1874//1068 1875//1069 1890//1069 1889//1068
f 1874//1070 1873//1070 1872//1070 1871//1070 1870//1070 1869//1070 1868//1070 1867//1070 1866//1070 1865//1070 1864//1070 1863//1070 1862//1070 1861//1070
f 1876//1071 1877//1071 1878//1071 1879//1071 1880//1071 1881//1071 1882//1071 1883//1071 1884//1071 1885//1071 1886//1071 1887//1071 1888//1071 1889//1071
v -0.6432 0.6461 0.0332 0.40 0.40 0.40
v -0.6400 0.6544 0.0335 0.40 0.40 0.40
v -0.6353 0.6611 0.0371 0.40 0.40 0.40
v -0.6301 0.6648 0.0432 0.40 0.40 0.40
v -0.6253 0.6648 0.0507 0.40 0.40 0.40
v -0.6219 0.6611 0.0581 0.40 0.40 0.40
v -0.6205 0.6544 0.0638 0.40 0.40 0.40
v -0.6216 0.6461 0.0668 0.40 0.40 0.40
v -0.6247 0.6378 0.0665 0.40 0.40 0.40
v -0.6294 0.6312 0.0629 0.40 0.40 0.40
v -0.6347 0.6275 0.0568 0.40 0.40 0.40
v -0.6395 0.6275 0.0493 0.40 0.40 0.40
v -0.6429 0.6312 0.0419 0.40 0.40 0.40
v -0.6442 0.6378 0.0362 0.40 0.40 0.40
v -0.6432 0.6461 0.0332 0.40 0.40 0.40
v 0.9892 0.0638 -1.0168 0.40 0.40 0.40
v 0.9923 0.0721 -1.0165 0.40 0.40 0.40
v 0.9970 0.0787 -1.0129 0.40 0.40 0.40
v 1.0023 0.0824 -1.0068 0.40 0.40 0.40
v 1.0071 0.0824 -0.9993 0.40 0.40 0.40
v 1.0105 0.0787 -0.9919 0.40 0.40 0.40
v 1.0118 0.0721 -0.9862 0.40 0.40 0.40
v 1.0108 0.0638 -0.9832 0.40 0.40 0.40
v 1.0077 0.0554 -0.9835 0.40 0.40 0.40
v 1.0030 0.0488 -0.9871 0.40 0.40 0.40
v 0.9977 0.0451 -0.9932 0.40 0.40 0.40
v 0.9929 0.0451 -1.0007 0.40 0.40 0.40
v 0.9895 0.0488 -1.0081 0.40 0.40 0.40
v 0.9882 0.0554 -1.0138 0.40 0.40 0.40
v 0.9892 0.0638 -1.0168 0.40 0.40 0.40
vn -0.5410 0.0000 -0.8410
vn -0.3825 0.4156 -0.8252
vn -0.1483 0.7488 -0.6459
vn 0.1153 0.9338 -0.3387
vn 0.3560 0.9338 0.0356
vn 0.5263 0.7488 0.4028
vn 0.5923 0.4156 0.6903
vn 0.5410 0.0000 0.8410
vn 0.3825 -0.4156 0.8252
vn 0.1483 -0.7488 0.6459
vn -0.1153 -0.9338 0.3387
vn -0.3560 -0.9338 -0.0356
vn -0.5263 -0.7488 -0.4028
vn -0.5923 -0.4156 -0.6903
vn -0.5410 -0.0000 -0.8410
vn 1.6324 -0.5824 -1.0500
vn -1.6324 0.5824 1.0500
f 1891//1072 1892//1073 1907//1073 1906//1072
f 1892//1073 1893//1074 1908//1074 1907//1073
f 1893//1074 1894//1075 1909//1075 1908//1074
f 1894//1075 1895//1076 1910//1076 1909//1075
f 1895//1076 1896//1077 1911//1077 1910//1076
f 1896//1077 1897//1078 1912//1078 1911//1077
f 1897//1078 1898//1079 1913//1079 1912//1078
f 1898//1079 1899//1080 1914//1080 1913//1079
f 1899//1080 1900//1081 1915//1081 1914//1080
f 1900//1081 1901//1082 1916//1082 1915//1081
f 1901//1082 1902//1083 1917//1083 1916//1082
f 1902//1083 1903//1084 1918//1084 1917//1083
f 1903//1084 1904//1085 1919//1085 1918//1084
f 1904//1085 1905//1086 1920//1086 1919//1085
f 1904//1087 1903//1087 1902//1087 1901//1087 1900//1087 1899//1087 1898//1087 1897//1087 1896//1087 1895//1087 1894//1087 1893//1087 1892//1087 1891//1087
f 1906//1088 1907//1088 1908//1088 1909//1088 1910//1088 1911//1088 1912//1088 1913//1088 1914//1088 1915//1088 1916//1088 1917//1088 1918//1088 1919//1088
v -0.6608 0.6769 0.0834 0.40 0.40 0.40
v -0.6578 0.6853 0.0837 0.40 0.40 0.40
v -0.6532 0.6920 0.0873 0.40 0.40 0.40
v -0.6479 0.6957 0.0934 0.40 0.40 0.40
v -0.6429 0.6957 0.1008 0.40 0.40 0.40
v -0.6394 0.6920 0.1081 0.40 0.40 0.40
v -0.6378 0.6853 0.1137 0.40 0.40 0.40
v -0.6387 0.6769 0.1166 0.40 0.40 0.40
v -0.6417 0.6685 0.1163 0.40 0.40 0.40
v -0.6463 0.6618 0.1127 0.40 0.40 0.40
v -0.6516 0.6581 0.1066 0.40 0.40 0.40
v -0.6566 0.6581 0.0992 0.40 0.40 0.40
v -0.6601 0.6618 0.0919 0.40 0.40 0.40
v -0.6617 0.6685 0.0863 0.40 0.40 0.40
v -0.6608 0.6769 0.0834 0.40 0.40 0.40
v 0.9889 0.1271 -1.0166 0.40 0.40 0.40
v 0.9919 0.1355 -1.0163 0.40 0.40 0.40
v 0.9966 0.1422 -1.0127 0.40 0.40 0.40
v 1.0019 0.1459 -1.0066 0.40 0.40 0.40
v 1.0068 0.1459 -0.9992 0.40 0.40 0.40
v 1.0104 0.1422 -0.9919 0.40 0.40 0.40
v 1.0119 0.1355 -0.9863 0.40 0.40 0.40
v 1.0111 0.1271 -0.9834 0.40 0.40 0.40
v 1.0081 0.1188 -0.9837 0.40 0.40 0.40
v 1.0034 0.1121 -0.9873 0.40 0.40 0.40
v 0.9981 0.1084 -0.9934 0.40 0.40 0.40
v 0.9932 0.1084 -1.0008 0.40 0.40 0.40
v 0.9896 0.1121 -1.0081 0.40 0.40 0.40
v 0.9881 0.1188 -1.0137 0.40 0.40 0.40
v 0.9889 0.1271 -1.0166 0.40 0.40 0.40
vn -0.5548 0.0000 -0.8320
vn -0.4034 0.4181 -0.8139
vn -0.1721 0.7534 -0.6346
vn 0.0933 0.9395 -0.3296
vn 0.3402 0.9395 0.0406
vn 0.5197 0.7534 0.4029
vn 0.5963 0.4181 0.6853
vn 0.5548 0.0000 0.8320
vn 0.4034 -0.4181 0.8139
vn 0.1721 -0.7534 0.6346
vn -0.0933 -0.9395 0.3296
vn -0.3402 -0.9395 -0.0406
vn -0.5197 -0.7534 -0.4029
vn -0.5963 -0.4181 -0.6853
vn -0.5548 -0.0000 -0.8320
vn 1.6497 -0.5497 -1.1000
vn -1.6497 0.5497 1.1000
f 1921//1089 1922//1090 1937//1090 1936//1089
f 1922//1090 1923//1091 1938//1091 1937//1090
f 1923//1091 1924//1092 1939//1092 1938//1091
f 1924//1092 1925//1093 1940//1093 1939//1092
f 1925//1093 1926//1094 1941//1094 1940//1093
f 1926//1094 1927//1095 1942//1095 1941//1094
f 1927//1095 1928//1096 1943//1096 1942//1095
f 1928//1096 1929//1097 1944//1097 1943//1096
f 1929//1097 1930//1098 1945//1098 1944//1097
f 1930//1098 1931//1099 1946//1099 1945//1098
f 1931//1099 1932//1100 1947//1100 1946//1099
f 1932//1100 1933//1101 1948//1101 1947//1100
f 1933//1101 1934//1102 1949//1102 1948//1101
f 1934//1102 1935//1103 1950//1103 1949//1102
f 1934//1104 1933//1104 1932//1104 1931//1104 1930//1104 1929//1104 1928//1104 1927//1104 1926//1104 1925//1104 1924//1104 1923//1104 1922//1104 1921//1104
f 1936//1105 1937//1105 1938//1105 1939//1105 1940//1105 1941//1105 1942//1105 1943//1105 1944//1105 1945//1105 1946//1105 1947//1105 1948//1105 1949//1105
v -0.6788 0.7076 0.1335 0.40 0.40 0.40
v -0.6759 0.7160 0.1339 0.40 0.40 0.40
v -0.6713 0.7228 0.1375 0.40 0.40 0.40
v -0.6660 0.7265 0.1436 0.40 0.40 0.40
v -0.6609 0.7265 0.1509 0.40 0.40 0.40
v -0.6572 0.7228 0.1581 0.40 0.40 0.40
v -0.6554 0.7160 0.1636 0.40 0.40 0.40
v -0.6561 0.7076 0.1665 0.40 0.40 0.40
v -0.6590 0.6992 0.1661 0.40 0.40 0.40
v -0.6635 0.6925 0.1625 0.40 0.40 0.40
v -0.6689 0.6887 0.1564 0.40 0.40 0.40
v -0.6739 0.6887 0.1491 0.40 0.40 0.40
v -0.6777 0.6925 0.1419 0.40 0.40 0.40
v -0.6794 0.6992 0.1364 0.40 0.40 0.40
v -0.6788 0.7076 0.1335 0.40 0.40 0.40
v 0.9886 0.1902 -1.0165 0.40 0.40 0.40
v 0.9915 0.1986 -1.0161 0.40 0.40 0.40
v 0.9961 0.2053 -1.0125 0.40 0.40 0.40
v 1.0014 0.2091 -1.0064 0.40 0.40 0.40
v 1.0065 0.2091 -0.9991 0.40 0.40 0.40
v 1.0103 0.2053 -0.9919 0.40 0.40 0.40
v 1.0120 0.1986 -0.9864 0.40 0.40 0.40
v 1.0114 0.1902 -0.9835 0.40 0.40 0.40
v 1.0085 0.1818 -0.9839 0.40 0.40 0.40
v 1.0039 0.1750 -0.9875 0.40 0.40 0.40
v 0.9986 0.1713 -0.9936 0.40 0.40 0.40
v 0.9935 0.1713 -1.0009 0.40 0.40 0.40
v 0.9897 0.1750 -1.0081 0.40 0.40 0.40
v 0.9880 0.1818 -1.0136 0.40 0.40 0.40
v 0.9886 0.1902 -1.0165 0.40 0.40 0.40
vn -0.5677 0.0000 -0.8232
vn -0.4231 0.4204 -0.8026
vn -0.1947 0.7575 -0.6231
vn 0.0723 0.9446 -0.3202
vn 0.3250 0.9446 0.0462
vn 0.5133 0.7575 0.4034
vn 0.5999 0.4204 0.6807
vn 0.5677 0.0000 0.8232
vn 0.4231 -0.4204 0.8026
vn 0.1947 -0.7575 0.6231
vn -0.0723 -0.9446 0.3202
vn -0.3250 -0.9446 -0.0462
vn -0.5133 -0.7575 -0.4034
vn -0.5999 -0.4204 -0.6807
vn -0.5677 -0.0000 -0.8232
vn 1.6674 -0.5174 -1.1500
vn -1.6674 0.5174 1.1500
f 1951//1106 1952//1107 1967//1107 1966//1106
f 1952//1107 1953//1108 1968//1108 1967//1107
f 1953//1108 1954//1109 1969//1109 1968//1108
f 1954//1109 1955//1110 1970//1110 1969//1109
f 1955//1110 1956//1111 1971//1111 1970//1110
f 1956//1111 1957//1112 1972//1112 1971//1111
f 1957//1112 1958//1113 1973//1113 1972//1112
f 1958//1113 1959//1114 1974//1114 1973//1113
f 1959//1114 1960//1115 1975//1115 1974//1114
f 1960//1115 1961//1116 1976//1116 1975//1115
f 1961//1116 1962//1117 1977//1117 1976//1116
f 1962//1117 1963//1118 1978//1118 1977//1117
f 1963//1118 1964//1119 1979//1119 1978//1118
f 1964//1119 1965//1120 1980//1120 1979//1119
f 1964//1121 1963//1121 1962//1121 1961//1121 1960//1121 1959//1121 1958//1121 1957//1121 1956//1121 1955//1121 1954//1121 1953//1121 1952//1121 1951//1121
f 1966//1122 1967//1122 1968//1122 1969//1122 1970//1122 1971//1122 1972//1122 1973//1122 1974//1122 1975//1122 1976//1122 1977//1122 1978//1122 1979//1122
v -0.6970 0.7383 0.1837 0.40 0.40 0.40
v -0.6943 0.7467 0.1842 0.40 0.40 0.40
v -0.6897 0.7535 0.1878 0.40 0.40 0.40
v -0.6844 0.7573 0.1938 0.40 0.40 0.40
v -0.6792 0.7573 0.2010 0.40 0.40 0.40
v -0.6753 0.7535 0.2081 0.40 0.40 0.40
v -0.6734 0.7467 0.2135 0.40 0.40 0.40
v -0.6738 0.7383 0.2163 0.40 0.40 0.40
v -0.6766 0.7298 0.2158 0.40 0.40 0.40
v -0.6811 0.7231 0.2122 0.40 0.40 0.40
v -0.6865 0.7193 0.2062 0.40 0.40 0.40
v -0.6916 0.7193 0.1990 0.40 0.40 0.40
v -0.6956 0.7231 0.1919 0.40 0.40 0.40
v -0.6975 0.7298 0.1865 0.40 0.40 0.40
v -0.6970 0.7383 0.1837 0.40 0.40 0.40
v 0.9884 0.2529 -1.0163 0.40 0.40 0.40
v 0.9912 0.2613 -1.0158 0.40 0.40 0.40
v 0.9957 0.2681 -1.0122 0.40 0.40 0.40
v 1.0010 0.2718 -1.0062 0.40 0.40 0.40
v 1.0062 0.2718 -0.9990 0.40 0.40 0.40
v 1.0101 0.2681 -0.9919 0.40 0.40 0.40
v 1.0121 0.2613 -0.9865 0.40 0.40 0.40
v 1.0116 0.2529 -0.9837 0.40 0.40 0.40
v 1.0088 0.2444 -0.9842 0.40 0.40 0.40
v 1.0043 0.2376 -0.9878 0.40 0.40 0.40
v 0.9990 0.2339 -0.9938 0.40 0.40 0.40
v 0.9938 0.2339 -1.0010 0.40 0.40 0.40
v 0.9899 0.2376 -1.0081 0.40 0.40 0.40
v 0.9879 0.2444 -1.0135 0.40 0.40 0.40
v 0.9884 0.2529 -1.0163 0.40 0.40 0.40
vn -0.5800 0.0000 -0.8146
vn -0.4418 0.4224 -0.7914
vn -0.2161 0.7612 -0.6115
vn 0.0523 0.9492 -0.3104
vn 0.3105 0.9492 0.0521
vn 0.5071 0.7612 0.4043
vn 0.6033 0.4224 0.6765
vn 0.5800 0.0000 0.8146
vn 0.4418 -0.4224 0.7914
vn 0.2161 -0.7612 0.6115
vn -0.0523 -0.9492 0.3104
vn -0.3105 -0.9492 -0.0521
vn -0.5071 -0.7612 -0.4043
vn -0.6033 -0.4224 -0.6765
vn -0.5800 -0.0000 -0.8146
vn 1.6854 -0.4854 -1.2000
vn -1.6854 0.4854 1.2000
f 1981//1123 1982//1124 1997//1124 1996//1123
f 1982//1124 1983//1125 1998//1125 1997//1124
f 1983//1125 1984//1126 1999//1126 1998//1125
f 1984//1126 1985//1127 2000//1127 1999//1126
f 1985//1127 1986//1128 2001//1128 2000//1127
f 1986//1128 1987//1129 2002//1129 2001//1128
f 1987//1129 1988//1130 2003//1130 2002//1129
f 1988//1130 1989//1131 2004//1131 2003//1130
f 1989//1131 1990//1132 2005//1132 2004//1131
f 1990//1132 1991//1133 2006//1133 2005//1132
f 1991//1133 1992//1134 2007//1134 2006//1133
f 1992//1134 1993//1135 2008//1135 2007//1134
f 1993//1135 1994//1136 2009//1136 2008//1135
f 1994//1136 1995//1137 2010//1137 2009//1136
f 1994//1138 1993//1138 1992//1138 1991//1138 1990//1138 1989//1138 1988//1138 1987//1138 1986//1138 1985//1138 1984//1138 1983//1138 1982//1138 1981//1138
f 1996//1139 1997//1139 1998//1139 1999//1139 2000//1139 2001//1139 2002//1139 2003//1139 2004//1139 2005//1139 2006//1139 2007//1139 2008//1139 2009//1139
v -0.7155 0.7689 0.2339 0.40 0.40 0.40
v -0.7129 0.7774 0.2344 0.40 0.40 0.40
v -0.7084 0.7842 0.2380 0.40 0.40 0.40
v -0.7030 0.7880 0.2440 0.40 0.40 0.40
v -0.6978 0.7880 0.2512 0.40 0.40 0.40
v -0.6937 0.7842 0.2581 0.40 0.40 0.40
v -0.6916 0.7774 0.2635 0.40 0.40 0.40
v -0.6919 0.7689 0.2661 0.40 0.40 0.40
v -0.6945 0.7604 0.2656 0.40 0.40 0.40
v -0.6990 0.7536 0.2620 0.40 0.40 0.40
v -0.7044 0.7498 0.2560 0.40 0.40 0.40
v -0.7096 0.7498 0.2488 0.40 0.40 0.40
v -0.7137 0.7536 0.2419 0.40 0.40 0.40
v -0.7158 0.7604 0.2365 0.40 0.40 0.40
v -0.7155 0.7689 0.2339 0.40 0.40 0.40
v 0.9882 0.3152 -1.0161 0.40 0.40 0.40
v 0.9908 0.3237 -1.0156 0.40 0.40 0.40
v 0.9953 0.3305 -1.0120 0.40 0.40 0.40
v 1.0007 0.3343 -1.0060 0.40 0.40 0.40
v 1.0059 0.3343 -0.9988 0.40 0.40 0.40
v 1.0100 0.3305 -0.9919 0.40 0.40 0.40
v 1.0121 0.3237 -0.9865 0.40 0.40 0.40
v 1.0118 0.3152 -0.9839 0.40 0.40 0.40
v 1.0092 0.3067 -0.9844 0.40 0.40 0.40
v 1.0047 0.2999 -0.9880 0.40 0.40 0.40
v 0.9993 0.2961 -0.9940 0.40 0.40 0.40
v 0.9941 0.2961 -1.0012 0.40 0.40 0.40
v 0.9900 0.2999 -1.0081 0.40 0.40 0.40
v 0.9879 0.3067 -1.0135 0.40 0.40 0.40
v 0.9882 0.3152 -1.0161 0.40 0.40 0.40
vn -0.5916 0.0000 -0.8063
vn -0.4595 0.4242 -0.7803
vn -0.2365 0.7644 -0.5998
vn 0.0334 0.9532 -0.3005
vn 0.2966 0.9532 0.0583
vn 0.5012 0.7644 0.4056
vn 0.6064 0.4242 0.6725
vn 0.5916 0.0000 0.8063
vn 0.4595 -0.4242 0.7803
vn 0.2365 -0.7644 0.5998
vn -0.0334 -0.9532 0.3005
vn -0.2966 -0.9532 -0.0583
vn -0.5012 -0.7644 -0.4056
vn -0.6064 -0.4242 -0.6725
vn -0.5916 -0.0000 -0.8063
vn 1.7037 -0.4537 -1.2500
vn -1.7037 0.4537 1.2500
f 2011//1140 2012//1141 2027//1141 2026//1140
f 2012//1141 2013//1142 2028//1142 2027//1141
f 2013//1142 2014//1143 2029//1143 2028//1142
f 2014//1143 2015//1144 2030//1144 2029//1143
f 2015//1144 2016//1145 2031//1145 2030//1144
f 2016//1145 2017//1146 2032//1146 2031//1145
f 2017//1146 2018//1147 2033//1147 2032//1146
f 2018//1147 2019//1148 2034//1148 2033//1147
f 2019//1148 2020//1149 2035//1149 2034//1148
f 2020//1149 2021//1150 2036//1150 2035//1149
f 2021//1150 2022//1151 2037//1151 2036//1150
f 2022//1151 2023//1152 2038//1152 2037//1151
f 2023//1152 2024//1153 2039//1153 2038//1152
f 2024//1153 2025//1154 2040//1154 2039//1153
f 2024//1155 2023//1155 2022//1155 2021//1155 2020//1155 2019//1155 2018//1155 2017//1155 2016//1155 2015//1155 2014//1155 2013//1155 2012//1155 2011//1155
f 2026//1156 2027//1156 2028//1156 2029//1156 2030//1156 2031//1156 2032//1156 2033//1156 2034//1156 2035//1156 2036//1156 2037//1156 2038//1156 2039//1156
v -0.7343 0.7995 0.2840 0.40 0.40 0.40
v -0.7317 0.8080 0.2846 0.40 0.40 0.40
v -0.7273 0.8148 0.2882 0.40 0.40 0.40
v -0.7219 0.8186 0.2942 0.40 0.40 0.40
v -0.7165 0.8186 0.3013 0.40 0.40 0.40
v -0.7123 0.8148 0.3081 0.40 0.40 0.40
v -0.7100 0.8080 0.3134 0.40 0.40 0.40
v -0.7102 0.7995 0.3160 0.40 0.40 0.40
v -0.7127 0.7909 0.3154 0.40 0.40 0.40
v -0.7171 0.7841 0.3118 0.40 0.40 0.40
v -0.7225 0.7803 0.3058 0.40 0.40 0.40
v -0.7279 0.7803 0.2987 0.40 0.40 0.40
v -0.7321 0.7841 0.2919 0.40 0.40 0.40
v -0.7344 0.7909 0.2866 0.40 0.40 0.40
v -0.7343 0.7995 0.2840 0.40 0.40 0.40
v 0.9880 0.3772 -1.0160 0.40 0.40 0.40
v 0.9905 0.3858 -1.0154 0.40 0.40 0.40
v 0.9949 0.3926 -1.0118 0.40 0.40 0.40
v 1.0003 0.3964 -1.0058 0.40 0.40 0.40
v 1.0057 0.3964 -0.9987 0.40 0.40 0.40
v 1.0099 0.3926 -0.9919 0.40 0.40 0.40
v 1.0122 0.3858 -0.9866 0.40 0.40 0.40
v 1.0120 0.3772 -0.9840 0.40 0.40 0.40
v 1.0095 0.3687 -0.9846 0.40 0.40 0.40
v 1.0051 0.3619 -0.9882 0.40 0.40 0.40
v 0.9997 0.3581 -0.9942 0.40 0.40 0.40
v 0.9943 0.3581 -1.0013 0.40 0.40 0.40
v 0.9901 0.3619 -1.0081 0.40 0.40 0.40
v 0.9878 0.3687 -1.0134 0.40 0.40 0.40
v 0.9880 0.3772 -1.0160 0.40 0.40 0.40
vn -0.6025 0.0000 -0.7981
vn -0.4763 0.4258 -0.7693
vn -0.2558 0.7673 -0.5881
vn 0.0154 0.9568 -0.2904
vn 0.2835 0.9568 0.0648
vn 0.4955 0.7673 0.4072
vn 0.6093 0.4258 0.6689
vn 0.6025 0.0000 0.7981
vn 0.4763 -0.4258 0.7693
vn 0.2558 -0.7673 0.5881
vn -0.0154 -0.9568 0.2904
vn -0.2835 -0.9568 -0.0648
vn -0.4955 -0.7673 -0.4072
vn -0.6093 -0.4258 -0.6689
vn -0.6025 -0.0000 -0.7981
vn 1.7222 -0.4222 -1.3000
vn -1.7222 0.4222 1.3000
f 2041//1157 2042//1158 2057//1158 2056//1157
f 2042//1158 2043//1159 2058//1159 2057//1158
f 2043//1159 2044//1160 2059//1160 2058//1159
f 2044//1160 2045//1161 2060//1161 2059//1160
f 2045//1161 2046//1162 2061//1162 2060//1161
f 2046//1162 2047//1163 2062//1163 2061//1162
f 2047//1163 2048//1164 2063//1164 2062//1163
f 2048//1164 2049//1165 2064//1165 2063//1164
f 2049//1165 2050//1166 2065//1166 2064//1165
f 2050//1166 2051//1167 2066//1167 2065//1166
f 2051//1167 2052//1168 2067//1168 2066//1167
f 2052//1168 2053//1169 2068//1169 2067//1168
f 2053//1169 2054//1170 2069//1170 2068//1169
f 2054//1170 2055//1171 2070//1171 2069//1170
f 2054//1172 2053//1172 2052//1172 2051//1172 2050//1172 2049//1172 2048//1172 2047//1172 2046//1172 2045//1172 2044//1172 2043//1172 2042//1172 2041//1172
f 2056//1173 2057//1173 2058//1173 2059//1173 2060//1173 2061//1173 2062//1173 2063//1173 2064//1173 2065//1173 2066//1173 2067//1173 2068//1173 2069//1173
v -0.7532 0.8299 0.3342 0.40 0.40 0.40
v -0.7508 0.8385 0.3348 0.40 0.40 0.40
v -0.7464 0.8453 0.3385 0.40 0.40 0.40
v -0.7410 0.8491 0.3444 0.40 0.40 0.40
v -0.7355 0.8491 0.3514 0.40 0.40 0.40
v -0.7312 0.8453 0.3582 0.40 0.40 0.40
v -0.7287 0.8385 0.3633 0.40 0.40 0.40
v -0.7287 0.8299 0.3658 0.40 0.40 0.40
v -0.7311 0.8214 0.3652 0.40 0.40 0.40
v -0.7355 0.8145 0.3615 0.40 0.40 0.40
v -0.7409 0.8107 0.3556 0.40 0.40 0.40
v -0.7464 0.8107 0.3486 0.40 0.40 0.40
v -0.7508 0.8145 0.3418 0.40 0.40 0.40
v -0.7532 0.8214 0.3367 0.40 0.40 0.40
v -0.7532 0.8299 0.3342 0.40 0.40 0.40
v 0.9877 0.4390 -1.0158 0.40 0.40 0.40
v 0.9902 0.4475 -1.0152 0.40 0.40 0.40
v 0.9945 0.4544 -1.0115 0.40 0.40 0.40
v 1.0000 0.4582 -1.0056 0.40 0.40 0.40
v 1.0054 0.4582 -0.9986 0.40 0.40 0.40
v 1.0098 0.4544 -0.9918 0.40 0.40 0.40
v 1.0122 0.4475 -0.9867 0.40 0.40 0.40
v 1.0123 0.4390 -0.9842 0.40 0.40 0.40
v 1.0098 0.4304 -0.9848 0.40 0.40 0.40
v 1.0055 0.4236 -0.9885 0.40 0.40 0.40
v 1.0000 0.4198 -0.9944 0.40 0.40 0.40
v 0.9946 0.4198 -1.0014 0.40 0.40 0.40
v 0.9902 0.4236 -1.0082 0.40 0.40 0.40
v 0.9878 0.4304 -1.0133 0.40 0.40 0.40
v 0.9877 0.4390 -1.0158 0.40 0.40 0.40
vn -0.6128 0.0000 -0.7902
vn -0.4922 0.4272 -0.7584
vn -0.2741 0.7698 -0.5764
vn -0.0017 0.9599 -0.2802
vn 0.2710 0.9599 0.0715
vn 0.4900 0.7698 0.4090
vn 0.6120 0.4272 0.6655
vn 0.6128 0.0000 0.7902
vn 0.4922 -0.4272 0.7584
vn 0.2741 -0.7698 0.5764
vn 0.0017 -0.9599 0.2802
vn -0.2710 -0.9599 -0.0715
vn -0.4900 -0.7698 -0.4090
vn -0.6120 -0.4272 -0.6655
vn -0.6128 -0.0000 -0.7902
vn 1.7410 -0.3910 -1.3500
vn -1.7410 0.3910 1.3500
f 2071//1174 2072//1175 2087//1175 2086//1174
f 2072//1175 2073//1176 2088//1176 2087//1175
f 2073//1176 2074//1177 2089//1177 2088//1176
f 2074//1177 2075//1178 2090//1178 2089//1177
f 2075//1178 2076//1179 2091//1179 2090//1178
f 2076//1179 2077//1180 2092//1180 2091//1179
f 2077//1180 2078//1181 2093//1181 2092//1180
f 2078//1181 2079//1182 2094//1182 2093//1181
f 2079//1182 2080//1183 2095//1183 2094//1182
f 2080//1183 2081//1184 2096//1184 2095//1183
f 2081//1184 2082//1185 2097//1185 2096//1184
f 2082//1185 2083//1186 2098//1186 2097//1185
f 2083//1186 2084//1187 2099//1187 2098//1186
f 2084//1187 2085//1188 2100//1188 2099//1187
f 2084//1189 2083//1189 2082//1189 2081//1189 2080//1189 2079//1189 2078//1189 2077//1189 2076//1189 2075//1189 2074//1189 2073//1189 2072//1189 2071//1189
f 2086//1190 2087//1190 2088//1190 2089//1190 2090//1190 2091//1190 2092//1190 2093//1190 2094//1190 2095//1190 2096//1190 2097//1190 2098//1190 2099//1190
v -0.7724 0.8603 0.3843 0.40 0.40 0.40
v -0.7701 0.8689 0.3850 0.40 0.40 0.40
v -0.7658 0.8758 0.3887 0.40 0.40 0.40
v -0.7603 0.8796 0.3946 0.40 0.40 0.40
v -0.7548 0.8796 0.4016 0.40 0.40 0.40
v -0.7502 0.8758 0.4082 0.40 0.40 0.40
v -0.7476 0.8689 0.4132 0.40 0.40 0.40
v -0.7475 0.8603 0.4157 0.40 0.40 0.40
v -0.7498 0.8518 0.4150 0.40 0.40 0.40
v -0.7541 0.8449 0.4113 0.40 0.40 0.40
v -0.7596 0.8411 0.4054 0.40 0.40 0.40
v -0.7651 0.8411 0.3984 0.40 0.40 0.40
v -0.7696 0.8449 0.3918 0.40 0.40 0.40
v -0.7722 0.8518 0.3868 0.40 0.40 0.40
v -0.7724 0.8603 0.3843 0.40 0.40 0.40
v 0.9875 0.5004 -1.0157 0.40 0.40 0.40
v 0.9899 0.5090 -1.0150 0.40 0.40 0.40
v 0.9942 0.5158 -1.0113 0.40 0.40 0.40
v 0.9996 0.5197 -1.0054 0.40 0.40 0.40
v 1.0052 0.5197 -0.9984 0.40 0.40 0.40
v 1.0097 0.5158 -0.9918 0.40 0.40 0.40
v 1.0123 0.5090 -0.9868 0.40 0.40 0.40
v 1.0125 0.5004 -0.9843 0.40 0.40 0.40
v 1.0101 0.4918 -0.9850 0.40 0.40 0.40
v 1.0058 0.4850 -0.9887 0.40 0.40 0.40
v 1.0004 0.4812 -0.9946 0.40 0.40 0.40
v 0.9948 0.4812 -1.0016 0.40 0.40 0.40
v 0.9903 0.4850 -1.0082 0.40 0.40 0.40
v 0.9877 0.4918 -1.0132 0.40 0.40 0.40
v 0.9875 0.5004 -1.0157 0.40 0.40 0.40
vn -0.6225 0.0000 -0.7826
vn -0.5072 0.4284 -0.7478
vn -0.2914 0.7720 -0.5649
vn -0.0179 0.9627 -0.2701
vn 0.2591 0.9627 0.0782
vn 0.4848 0.7720 0.4110
vn 0.6146 0.4284 0.6624
vn 0.6225 0.0000 0.7826
vn 0.5072 -0.4284 0.7478
vn 0.2914 -0.7720 0.5649
vn 0.0179 -0.9627 0.2701
vn -0.2591 -0.9627 -0.0782
vn -0.4848 -0.7720 -0.4110
vn -0.6146 -0.4284 -0.6624
vn -0.6225 -0.0000 -0.7826
vn 1.7599 -0.3599 -1.4000
vn -1.7599 0.3599 1.4000
f 2101//1191 2102//1192 2117//1192 2116//1191
f 2102//1192 2103//1193 2118//1193 2117//1192
f 2103//1193 2104//1194 2119//1194 2118//1193
f 2104//1194 2105//1195 2120//1195 2119//1194
f 2105//1195 2106//1196 2121//1196 2120//1195
f 2106//1196 2107//1197 2122//1197 2121//1196
f 2107//1197 2108//1198 2123//1198 2122//1197
f 2108//1198 2109//1199 2124//1199 2123//1198
f 2109//1199 2110//1200 2125//1200 2124//1199
f 2110//1200 2111//1201 2126//1201 2125//1200
f 2111//1201 2112//1202 2127//1202 2126//1201
f 2112//1202 2113//1203 2128//1203 2127//1202
f 2113//1203 2114//1204 2129//1204 2128//1203
f 2114//1204 2115//1205 2130//1205 2129//1204
f 2114//1206 2113//1206 2112//1206 2111//1206 2110//1206 2109//1206 2108//1206 2107//1206 2106//1206 2105//1206 2104//1206 2103//1206 2102//1206 2101//1206
f 2116//1207 2117//1207 2118//1207 2119//1207 2120//1207 2121//1207 2122//1207 2123//1207 2124//1207 2125//1207 2126//1207 2127//1207 2128//1207 2129//1207
v -0.7917 0.8907 0.4345 0.40 0.40 0.40
v -0.7895 0.8993 0.4353 0.40 0.40 0.40
v -0.7853 0.9062 0.4389 0.40 0.40 0.40
v -0.7798 0.9100 0.4448 0.40 0.40 0.40
v -0.7742 0.9100 0.4517 0.40 0.40 0.40
v -0.7695 0.9062 0.4583 0.40 0.40 0.40
v -0.7668 0.8993 0.4632 0.40 0.40 0.40
v -0.7665 0.8907 0.4655 0.40 0.40 0.40
v -0.7687 0.8821 0.4647 0.40 0.40 0.40
v -0.7730 0.8752 0.4611 0.40 0.40 0.40
v -0.7784 0.8714 0.4552 0.40 0.40 0.40
v -0.7841 0.8714 0.4483 0.40 0.40 0.40
v -0.7887 0.8752 0.4417 0.40 0.40 0.40
v -0.7915 0.8821 0.4368 0.40 0.40 0.40
v -0.7917 0.8907 0.4345 0.40 0.40 0.40
v 0.9874 0.5616 -1.0155 0.40 0.40 0.40
v 0.9896 0.5702 -1.0147 0.40 0.40 0.40
v 0.9938 0.5770 -1.0111 0.40 0.40 0.40
v 0.9993 0.5809 -1.0052 0.40 0.40 0.40
v 1.0050 0.5809 -0.9983 0.40 0.40 0.40
v 1.0096 0.5770 -0.9917 0.40 0.40 0.40
v 1.0123 0.5702 -0.9868 0.40 0.40 0.40
v 1.0126 0.5616 -0.9845 0.40 0.40 0.40
v 1.0104 0.5530 -0.9853 0.40 0.40 0.40
v 1.0062 0.5461 -0.9889 0.40 0.40 0.40
v 1.0007 0.5423 -0.9948 0.40 0.40 0.40
v 0.9950 0.5423 -1.0017 0.40 0.40 0.40
v 0.9904 0.5461 -1.0083 0.40 0.40 0.40
v 0.9877 0.5530 -1.0132 0.40 0.40 0.40
v 0.9874 0.5616 -1.0155 0.40 0.40 0.40
vn -0.6318 0.0000 -0.7752
vn -0.5215 0.4295 -0.7373
vn -0.3079 0.7739 -0.5534
vn -0.0333 0.9651 -0.2599
vn 0.2479 0.9651 0.0851
vn 0.4799 0.7739 0.4132
vn 0.6169 0.4295 0.6595
vn 0.6318 0.0000 0.7752
vn 0.5215 -0.4295 0.7373
vn 0.3079 -0.7739 0.5534
vn 0.0333 -0.9651 0.2599
vn -0.2479 -0.9651 -0.0851
vn -0.4799 -0.7739 -0.4132
vn -0.6169 -0.4295 -0.6595
vn -0.6318 -0.0000 -0.7752
vn 1.7791 -0.3291 -1.4500
vn -1.7791 0.3291 1.4500
f 2131//1208 2132//1209 2147//1209 2146//1208
f 2132//1209 2133//1210 2148//1210 2147//1209
f 2133//1210 2134//1211 2149//1211 2148//1210
f 2134//1211 2135//1212 2150//1212 2149//1211
f 2135//1212 2136//1213 2151//1213 2150//1212
f 2136//1213 2137//1214 2152//1214 2151//1213
f 2137//1214 2138//1215 2153//1215 2152//1214
f 2138//1215 2139//1216 2154//1216 2153//1215
f 2139//1216 2140//1217 2155//1217 2154//1216
f 2140//1217 2141//1218 2156//1218 2155//1217
f 2141//1218 2142//1219 2157//1219 2156//1218
f 2142//1219 2143//1220 2158//1220 2157//1219
f 2143//1220 2144//1221 2159//1221 2158//1220
f 2144//1221 2145//1222 2160//1222 2159//1221
f 2144//1223 2143//1223 2142//1223 2141//1223 2140//1223 2139//1223 2138//1223 2137//1223 2136//1223 2135//1223 2134//1223 2133//1223 2132//1223 2131//1223
f 2146//1224 2147//1224 2148//1224 2149//1224 2150//1224 2151//1224 2152//1224 2153//1224 2154//1224 2155//1224 2156//1224 2157//1224 2158//1224 2159//1224
v -0.8113 0.9209 0.4846 0.40 0.40 0.40
v -0.8092 0.9295 0.4855 0.40 0.40 0.40
v -0.8049 0.9364 0.4892 0.40 0.40 0.40
v -0.7994 0.9403 0.4950 0.40 0.40 0.40
v -0.7937 0.9403 0.5018 0.40 0.40 0.40
v -0.7890 0.9364 0.5083 0.40 0.40 0.40
v -0.7861 0.9295 0.5131 0.40 0.40 0.40
v -0.7857 0.9209 0.5154 0.40 0.40 0.40
v -0.7878 0.9123 0.5145 0.40 0.40 0.40
v -0.7920 0.9054 0.5108 0.40 0.40 0.40
v -0.7975 0.9016 0.5050 0.40 0.40 0.40
v -0.8032 0.9016 0.4982 0.40 0.40 0.40
v -0.8080 0.9054 0.4917 0.40 0.40 0.40
v -0.8109 0.9123 0.4869 0.40 0.40 0.40
v -0.8113 0.9209 0.4846 0.40 0.40 0.40
v 0.9872 0.6224 -1.0154 0.40 0.40 0.40
v 0.9893 0.6310 -1.0145 0.40 0.40 0.40
v 0.9935 0.6379 -1.0108 0.40 0.40 0.40
v 0.9990 0.6418 -1.0050 0.40 0.40 0.40
v 1.0047 0.6418 -0.9982 0.40 0.40 0.40
v 1.0095 0.6379 -0.9917 0.40 0.40 0.40
v 1.0124 0.6310 -0.9869 0.40 0.40 0.40
v 1.0128 0.6224 -0.9846 0.40 0.40 0.40
v 1.0107 0.6138 -0.9855 0.40 0.40 0.40
v 1.0065 0.6069 -0.9892 0.40 0.40 0.40
v 1.0010 0.6031 -0.9950 0.40 0.40 0.40
v 0.9953 0.6031 -1.0018 0.40 0.40 0.40
v 0.9905 0.6069 -1.0083 0.40 0.40 0.40
v 0.9876 0.6138 -1.0131 0.40 0.40 0.40
v 0.9872 0.6224 -1.0154 0.40 0.40 0.40
vn -0.6405 0.0000 -0.7680
vn -0.5349 0.4304 -0.7270
vn -0.3234 0.7756 -0.5421
vn -0.0479 0.9671 -0.2498
vn 0.2372 0.9671 0.0919
vn 0.4753 0.7756 0.4155
vn 0.6192 0.4304 0.6568
vn 0.6405 0.0000 0.7680
vn 0.5349 -0.4304 0.7270
vn 0.3234 -0.7756 0.5421
vn 0.0479 -0.9671 0.2498
vn -0.2372 -0.9671 -0.0919
vn -0.4753 -0.7756 -0.4155
vn -0.6192 -0.4304 -0.6568
vn -0.6405 -0.0000 -0.7680
vn 1.7985 -0.2985 -1.5000
vn -1.7985 0.2985 1.5000
f 2161//1225 2162//1226 2177//1226 2176//1225
f 2162//1226 2163//1227 2178//1227 2177//1226
f 2163//1227 2164//1228 2179//1228 2178//1227
f 2164//1228 2165//1229 2180//1229 2179//1228
f 2165//1229 2166//1230 2181//1230 2180//1229
f 2166//1230 2167//1231 2182//1231 2181//1230
f 2167//1231 2168//1232 2183//1232 2182//1231
f 2168//1232 2169//1233 2184//1233 2183//1232
f 2169//1233 2170//1234 2185//1234 2184//1233
f 2170//1234 2171//1235 2186//1235 2185//1234
f 2171//1235 2172//1236 2187//1236 2186//1235
f 2172//1236 2173//1237 2188//1237 2187//1236
f 2173//1237 2174//1238 2189//1238 2188//1237
f 2174//1238 2175//1239 2190//1239 2189//1238
f 2174//1240 2173//1240 2172//1240 2171//1240 2170//1240 2169//1240 2168//1240 2167//1240 2166//1240 2165//1240 2164//1240 2163//1240 2162//1240 2161//1240
f 2176//1241 2177//1241 2178//1241 2179//1241 2180//1241 2181//1241 2182//1241 2183//1241 2184//1241 2185//1241 2186//1241 2187//1241 2188//1241 2189//1241
v -0.8310 0.9511 0.5348 0.40 0.40 0.40
v -0.8290 0.9597 0.5357 0.40 0.40 0.40
v -0.8248 0.9666 0.5394 0.40 0.40 0.40
v -0.8192 0.9704 0.5452 0.40 0.40 0.40
v -0.8135 0.9704 0.5520 0.40 0.40 0.40
v -0.8086 0.9666 0.5584 0.40 0.40 0.40
v -0.8056 0.9597 0.5631 0.40 0.40 0.40
v -0.8050 0.9511 0.5652 0.40 0.40 0.40
v -0.8071 0.9424 0.5643 0.40 0.40 0.40
v -0.8113 0.9355 0.5606 0.40 0.40 0.40
v -0.8168 0.9317 0.5548 0.40 0.40 0.40
v -0.8226 0.9317 0.5480 0.40 0.40 0.40
v -0.8274 0.9355 0.5416 0.40 0.40 0.40
v -0.8304 0.9424 0.5369 0.40 0.40 0.40
v -0.8310 0.9511 0.5348 0.40 0.40 0.40
v 0.9870 0.6831 -1.0152 0.40 0.40 0.40
v 0.9890 0.6917 -1.0143 0.40 0.40 0.40
v 0.9932 0.6986 -1.0106 0.40 0.40 0.40
v 0.9988 0.7024 -1.0048 0.40 0.40 0.40
v 1.0045 0.7024 -0.9980 0.40 0.40 0.40
v 1.0094 0.6986 -0.9916 0.40 0.40 0.40
v 1.0124 0.6917 -0.9869 0.40 0.40 0.40
v 1.0130 0.6831 -0.9848 0.40 0.40 0.40
v 1.0110 0.6744 -0.9857 0.40 0.40 0.40
v 1.0068 0.6675 -0.9894 0.40 0.40 0.40
v 1.0012 0.6637 -0.9952 0.40 0.40 0.40
v 0.9955 0.6637 -1.0020 0.40 0.40 0.40
v 0.9906 0.6675 -1.0084 0.40 0.40 0.40
v 0.9876 0.6744 -1.0131 0.40 0.40 0.40
v 0.9870 0.6831 -1.0152 0.40 0.40 0.40
vn -0.6488 0.0000 -0.7610
vn -0.5477 0.4312 -0.7170
vn -0.3382 0.7770 -0.5310
vn -0.0617 0.9689 -0.2398
vn 0.2271 0.9689 0.0988
vn 0.4708 0.7770 0.4179
vn 0.6213 0.4312 0.6542
vn 0.6488 0.0000 0.7610
vn 0.5477 -0.4312 0.7170
vn 0.3382 -0.7770 0.5310
vn 0.0617 -0.9689 0.2398
vn -0.2271 -0.9689 -0.0988
vn -0.4708 -0.7770 -0.4179
vn -0.6213 -0.4312 -0.6542
vn -0.6488 -0.0000 -0.7610
vn 1.8180 -0.2680 -1.5500
vn -1.8180 0.2680 1.5500
f 2191//1242 2192//1243 2207//1243 2206//1242
f 2192//1243 2193//1244 2208//1244 2207//1243
f 2193//1244 2194//1245 2209//1245 2208//1244
f 2194//1245 2195//1246 2210//1246 2209//1245
f 2195//1246 2196//1247 2211//1247 2210//1246
f 2196//1247 2197//1248 2212//1248 2211//1247
f 2197//1248 2198//1249 2213//1249 2212//1248
f 2198//1249 2199//1250 2214//1250 2213//1249
f 2199//1250 2200//1251 2215//1251 2214//1250
f 2200//1251 2201//1252 2216//1252 2215//1251
f 2201//1252 2202//1253 2217//1253 2216//1252
f 2202//1253 2203//1254 2218//1254 2217//1253
f 2203//1254 2204//1255 2219//1255 2218//1254
f 2204//1255 2205//1256 2220//1256 2219//1255
f 2204//1257 2203//1257 2202//1257 2201//1257 2200//1257 2199//1257 2198//1257 2197//1257 2196//1257 2195//1257 2194//1257 2193//1257 2192//1257 2191//1257
f 2206//1258 2207//1258 2208//1258 2209//1258 2210//1258 2211//1258 2212//1258 2213//1258 2214//1258 2215//1258 2216//1258 2217//1258 2218//1258 2219//1258
v -0.8508 0.9811 0.5849 0.40 0.40 0.40
v -0.8489 0.9898 0.5859 0.40 0.40 0.40
v -0.8448 0.9967 0.5896 0.40 0.40 0.40
v -0.8392 1.0005 0.5954 0.40 0.40 0.40
v -0.8334 1.0005 0.6021 0.40 0.40 0.40
v -0.8284 0.9967 0.6084 0.40 0.40 0.40
v -0.8252 0.9898 0.6130 0.40 0.40 0.40
v -0.8246 0.9811 0.6151 0.40 0.40 0.40
v -0.8265 0.9725 0.6141 0.40 0.40 0.40
v -0.8307 0.9656 0.6104 0.40 0.40 0.40
v -0.8362 0.9617 0.6046 0.40 0.40 0.40
v -0.8421 0.9617 0.5979 0.40 0.40 0.40
v -0.8470 0.9656 0.5916 0.40 0.40 0.40
v -0.8502 0.9725 0.5870 0.40 0.40 0.40
v -0.8508 0.9811 0.5849 0.40 0.40 0.40
v 0.9869 0.7434 -1.0151 0.40 0.40 0.40
v 0.9888 0.7521 -1.0141 0.40 0.40 0.40
v 0.9930 0.7590 -1.0104 0.40 0.40 0.40
v 0.9985 0.7628 -1.0046 0.40 0.40 0.40
v 1.0044 0.7628 -0.9979 0.40 0.40 0.40
v 1.0093 0.7590 -0.9916 0.40 0.40 0.40
v 1.0125 0.7521 -0.9870 0.40 0.40 0.40
v 1.0131 0.7434 -0.9849 0.40 0.40 0.40
v 1.0112 0.7348 -0.9859 0.40 0.40 0.40
v 1.0070 0.7279 -0.9896 0.40 0.40 0.40
v 1.0015 0.7240 -0.9954 0.40 0.40 0.40
v 0.9956 0.7240 -1.0021 0.40 0.40 0.40
v 0.9907 0.7279 -1.0084 0.40 0.40 0.40
v 0.9875 0.7348 -1.0130 0.40 0.40 0.40
v 0.9869 0.7434 -1.0151 0.40 0.40 0.40
vn -0.6566 0.0000 -0.7542
vn -0.5598 0.4318 -0.7072
vn -0.3522 0.7781 -0.5201
vn -0.0747 0.9703 -0.2300
vn 0.2175 0.9703 0.1057
vn 0.4667 0.7781 0.4204
vn 0.6234 0.4318 0.6518
vn 0.6566 0.0000 0.7542
vn 0.5598 -0.4318 0.7072
vn 0.3522 -0.7781 0.5201
vn 0.0747 -0.9703 0.2300
vn -0.2175 -0.9703 -0.1057
vn -0.4667 -0.7781 -0.4204
vn -0.6234 -0.4318 -0.6518
vn -0.6566 -0.0000 -0.7542
vn 1.8377 -0.2377 -1.6000
vn -1.8377 0.2377 1.6000
f 2221//1259 2222//1260 2237//1260 2236//1259
f 2222//1260 2223//1261 2238//1261 2237//1260
f 2223//1261 2224//1262 2239//1262 2238//1261
f 2224//1262 2225//1263 2240//1263 2239//1262
f 2225//1263 2226//1264 2241//1264 2240//1263
f 2226//1264 2227//1265 2242//1265 2241//1264
f 2227//1265 2228//1266 2243//1266 2242//1265
f 2228//1266 2229//1267 2244//1267 2243//1266
f 2229//1267 2230//1268 2245//1268 2244//1267
f 2230//1268 2231//1269 2246//1269 2245//1268
f 2231//1269 2232//1270 2247//1270 2246//1269
f 2232//1270 2233//1271 2248//1271 2247//1270
f 2233//1271 2234//1272 2249//1272 2248//1271
f 2234//1272 2235//1273 2250//1273 2249//1272
f 2234//1274 2233//1274 2232//1274 2231//1274 2230//1274 2229//1274 2228//1274 2227//1274 2226//1274 2225//1274 2224//1274 2223//1274 2222//1274 2221//1274
f 2236//1275 2237//1275 2238//1275 2239//1275 2240//1275 2241//1275 2242//1275 2243//1275 2244//1275 2245//1275 2246//1275 2247//1275 2248//1275 2249//1275
v -0.8708 1.0111 0.6350 0.40 0.40 0.40
v -0.8690 1.0198 0.6360 0.40 0.40 0.40
v -0.8649 1.0267 0.6398 0.40 0.40 0.40
v -0.8593 1.0305 0.6456 0.40 0.40 0.40
v -0.8534 1.0305 0.6522 0.40 0.40 0.40
v -0.8483 1.0267 0.6585 0.40 0.40 0.40
v -0.8451 1.0198 0.6630 0.40 0.40 0.40
v -0.8443 1.0111 0.6650 0.40 0.40 0.40
v -0.8461 1.0025 0.6640 0.40 0.40 0.40
v -0.8503 0.9955 0.6602 0.40 0.40 0.40
v -0.8558 0.9917 0.6544 0.40 0.40 0.40
v -0.8617 0.9917 0.6478 0.40 0.40 0.40
v -0.8668 0.9955 0.6415 0.40 0.40 0.40
v -0.8701 1.0025 0.6370 0.40 0.40 0.40
v -0.8708 1.0111 0.6350 0.40 0.40 0.40
v 0.9867 0.8035 -1.0150 0.40 0.40 0.40
v 0.9886 0.8122 -1.0140 0.40 0.40 0.40
v 0.9927 0.8191 -1.0102 0.40 0.40 0.40
v 0.9983 0.8230 -1.0044 0.40 0.40 0.40
v 1.0042 0.8230 -0.9978 0.40 0.40 0.40
v 1.0093 0.8191 -0.9915 0.40 0.40 0.40
v 1.0125 0.8122 -0.9870 0.40 0.40 0.40
v 1.0133 0.8035 -0.9850 0.40 0.40 0.40
v 1.0114 0.7949 -0.9860 0.40 0.40 0.40
v 1.0073 0.7880 -0.9898 0.40 0.40 0.40
v 1.0017 0.7841 -0.9956 0.40 0.40 0.40
v 0.9958 0.7841 -1.0022 0.40 0.40 0.40
v 0.9907 0.7880 -1.0085 0.40 0.40 0.40
v 0.9875 0.7949 -1.0130 0.40 0.40 0.40
v 0.9867 0.8035 -1.0150 0.40 0.40 0.40
vn -0.6641 0.0000 -0.7476
vn -0.5713 0.4324 -0.6976
vn -0.3654 0.7791 -0.5094
vn -0.0871 0.9715 -0.2203
vn 0.2085 0.9715 0.1125
vn 0.4627 0.7791 0.4229
vn 0.6253 0.4324 0.6496
vn 0.6641 0.0000 0.7476
vn 0.5713 -0.4324 0.6976
vn 0.3654 -0.7791 0.5094
vn 0.0871 -0.9715 0.2203
vn -0.2085 -0.9715 -0.1125
vn -0.4627 -0.7791 -0.4229
vn -0.6253 -0.4324 -0.6496
vn -0.6641 -0.0000 -0.7476
vn 1.8576 -0.2076 -1.6500
vn -1.8576 0.2076 1.6500
f 2251//1276 2252//1277 2267//1277 2266//1276
f 2252//1277 2253//1278 2268//1278 2267//1277
f 2253//1278 2254//1279 2269//1279 2268//1278
f 2254//1279 2255//1280 2270//1280 2269//1279
f 2255//1280 2256//1281 2271//1281 2270//1280
f 2256//1281 2257//1282 2272//1282 2271//1281
f 2257//1282 2258//1283 2273//1283 2272//1282
f 2258//1283 2259//1284 2274//1284 2273//1283
f 2259//1284 2260//1285 2275//1285 2274//1284
f 2260//1285 2261//1286 2276//1286 2275//1285
f 2261//1286 2262//1287 2277//1287 2276//1286
f 2262//1287 2263//1288 2278//1288 2277//1287
f 2263//1288 2264//1289 2279//1289 2278//1288
f 2264//1289 2265//1290 2280//1290 2279//1289
f 2264//1291 2263//1291 2262//1291 2261//1291 2260//1291 2259//1291 2258//1291 2257//1291 2256//1291 2255//1291 2254//1291 2253//1291 2252//1291 2251//1291
f 2266//1292 2267//1292 2268//1292 2269//1292 2270//1292 2271//1292 2272//1292 2273//1292 2274//1292 2275//1292 2276//1292 2277//1292 2278//1292 2279//1292
v -0.8910 1.0410 0.6852 0.40 0.40 0.40
v -0.8892 1.0496 0.6862 0.40 0.40 0.40
v -0.8851 1.0566 0.6900 0.40 0.40 0.40
v -0.8795 1.0604 0.6958 0.40 0.40 0.40
v -0.8736 1.0604 0.7024 0.40 0.40 0.40
v -0.8684 1.0566 0.7085 0.40 0.40 0.40
v -0.8650 1.0496 0.7130 0.40 0.40 0.40
v -0.8641 1.0410 0.7148 0.40 0.40 0.40
v -0.8659 1.0323 0.7138 0.40 0.40 0.40
v -0.8700 1.0254 0.7100 0.40 0.40 0.40
v -0.8756 1.0215 0.7042 0.40 0.40 0.40
v -0.8816 1.0215 0.6976 0.40 0.40 0.40
v -0.8867 1.0254 0.6915 0.40 0.40 0.40
v -0.8901 1.0323 0.6870 0.40 0.40 0.40
v -0.8910 1.0410 0.6852 0.40 0.40 0.40
v 0.9866 0.8634 -1.0148 0.40 0.40 0.40
v 0.9884 0.8721 -1.0138 0.40 0.40 0.40
v 0.9924 0.8790 -1.0100 0.40 0.40 0.40
v 0.9980 0.8829 -1.0042 0.40 0.40 0.40
v 1.0040 0.8829 -0.9976 0.40 0.40 0.40
v 1.0092 0.8790 -0.9915 0.40 0.40 0.40
v 1.0125 0.8721 -0.9870 0.40 0.40 0.40
v 1.0134 0.8634 -0.9852 0.40 0.40 0.40
v 1.0116 0.8548 -0.9862 0.40 0.40 0.40
v 1.0076 0.8478 -0.9900 0.40 0.40 0.40
v 1.0020 0.8440 -0.9958 0.40 0.40 0.40
v 0.9960 0.8440 -1.0024 0.40 0.40 0.40
v 0.9908 0.8478 -1.0085 0.40 0.40 0.40
v 0.9875 0.8548 -1.0130 0.40 0.40 0.40
v 0.9866 0.8634 -1.0148 0.40 0.40 0.40
vn -0.6712 0.0000 -0.7413
vn -0.5822 0.4328 -0.6882
vn -0.3779 0.7799 -0.4989
vn -0.0988 0.9725 -0.2107
vn 0.1999 0.9725 0.1192
vn 0.4590 0.7799 0.4255
vn 0.6272 0.4328 0.6475
vn 0.6712 0.0000 0.7413
vn 0.5822 -0.4328 0.6882
vn 0.3779 -0.7799 0.4989
vn 0.0988 -0.9725 0.2107
vn -0.1999 -0.9725 -0.1192
vn -0.4590 -0.7799 -0.4255
vn -0.6272 -0.4328 -0.6475
vn -0.6712 -0.0000 -0.7413
vn 1.8776 -0.1776 -1.7000
vn -1.8776 0.1776 1.7000
f 2281//1293 2282//1294 2297//1294 2296//1293
f 2282//1294 2283//1295 2298//1295 2297//1294
f 2283//1295 2284//1296 2299//1296 2298//1295
f 2284//1296 2285//1297 2300//1297 2299//1296
f 2285//1297 2286//1298 2301//1298 2300//1297
f 2286//1298 2287//1299 2302//1299 2301//1298
f 2287//1299 2288//1300 2303//1300 2302//1299
f 2288//1300 2289//1301 2304//1301 2303//1300
f 2289//1301 2290//1302 2305//1302 2304//1301
f 2290//1302 2291//1303 2306//1303 2305//1302
f 2291//1303 2292//1304 2307//1304 2306//1303
f 2292//1304 2293//1305 2308//1305 2307//1304
f 2293//1305 2294//1306 2309//1306 2308//1305
f 2294//1306 2295//1307 2310//1307 2309//1306
f 2294//1308 2293//1308 2292//1308 2291//1308 2290//1308 2289//1308 2288//1308 2287//1308 2286//1308 2285//1308 2284//1308 2283//1308 2282//1308 2281//1308
f 2296//1309 2297//1309 2298//1309 2299//1309 2300//1309 2301//1309 2302//1309 2303//1309 2304//1309 2305//1309 2306//1309 2307//1309 2308//1309 2309//1309
v -0.9112 1.0708 0.7353 0.40 0.40 0.40
v -0.9095 1.0794 0.7364 0.40 0.40 0.40
v -0.9055 1.0864 0.7402 0.40 0.40 0.40
v -0.8999 1.0902 0.7460 0.40 0.40 0.40
v -0.8938 1.0902 0.7525 0.40 0.40 0.40
v -0.8886 1.0864 0.7586 0.40 0.40 0.40
v -0.8851 1.0794 0.7629 0.40 0.40 0.40
v -0.8841 1.0708 0.7647 0.40 0.40 0.40
v -0.8858 1.0621 0.7636 0.40 0.40 0.40
v -0.8899 1.0552 0.7598 0.40 0.40 0.40
v -0.8955 1.0513 0.7540 0.40 0.40 0.40
v -0.9015 1.0513 0.7475 0.40 0.40 0.40
v -0.9068 1.0552 0.7414 0.40 0.40 0.40
v -0.9103 1.0621 0.7371 0.40 0.40 0.40
v -0.9112 1.0708 0.7353 0.40 0.40 0.40
v 0.9864 0.9231 -1.0147 0.40 0.40 0.40
v 0.9881 0.9318 -1.0136 0.40 0.40 0.40
v 0.9922 0.9387 -1.0098 0.40 0.40 0.40
v 0.9978 0.9426 -1.0040 0.40 0.40 0.40
v 1.0038 0.9426 -0.9975 0.40 0.40 0.40
v 1.0091 0.9387 -0.9914 0.40 0.40 0.40
v 1.0126 0.9318 -0.9871 0.40 0.40 0.40
v 1.0136 0.9231 -0.9853 0.40 0.40 0.40
v 1.0119 0.9144 -0.9864 0.40 0.40 0.40
v 1.0078 0.9075 -0.9902 0.40 0.40 0.40
v 1.0022 0.9036 -0.9960 0.40 0.40 0.40
v 0.9962 0.9036 -1.0025 0.40 0.40 0.40
v 0.9909 0.9075 -1.0086 0.40 0.40 0.40
v 0.9874 0.9144 -1.0129 0.40 0.40 0.40
v 0.9864 0.9231 -1.0147 0.40 0.40 0.40
vn -0.6779 0.0000 -0.7351
vn -0.5926 0.4332 -0.6791
vn -0.3898 0.7806 -0.4886
vn -0.1099 0.9733 -0.2013
vn 0.1918 0.9733 0.1258
vn 0.4555 0.7806 0.4281
vn 0.6290 0.4332 0.6455
vn 0.6779 0.0000 0.7351
vn 0.5926 -0.4332 0.6791
vn 0.3898 -0.7806 0.4886
vn 0.1099 -0.9733 0.2013
vn -0.1918 -0.9733 -0.1258
vn -0.4555 -0.7806 -0.4281
vn -0.6290 -0.4332 -0.6455
vn -0.6779 -0.0000 -0.7351
vn 1.8977 -0.1477 -1.7500
vn -1.8977 0.1477 1.7500
f 2311//1310 2312//1311 2327//1311 2326//1310
f 2312//1311 2313//1312 2328//1312 2327//1311
f 2313//1312 2314//1313 2329//1313 2328//1312
f 2314//1313 2315//1314 2330//1314 2329//1313
f 2315//1314 2316//1315 2331//1315 2330//1314
f 2316//1315 2317//1316 2332//1316 2331//1315
f 2317//1316 2318//1317 2333//1317 2332//1316
f 2318//1317 2319//1318 2334//1318 2333//1317
f 2319//1318 2320//1319 2335//1319 2334//1318
f 2320//1319 2321//1320 2336//1320 2335//1319
f 2321//1320 2322//1321 2337//1321 2336//1320
f 2322//1321 2323//1322 2338//1322 2337//1321
f 2323//1322 2324//1323 2339//1323 2338//1322
f 2324//1323 2325//1324 2340//1324 2339//1323
f 2324//1325 2323//1325 2322//1325 2321//1325 2320//1325 2319//1325 2318//1325 2317//1325 2316//1325 2315//1325 2314//1325 2313//1325 2312//1325 2311//1325
f 2326//1326 2327//1326 2328//1326 2329//1326 2330//1326 2331//1326 2332//1326 2333//1326 2334//1326 2335//1326 2336//1326 2337//1326 2338//1326 2339//1326
v -0.9316 1.1005 0.7854 0.40 0.40 0.40
v -0.9300 1.1091 0.7866 0.40 0.40 0.40
v -0.9260 1.1161 0.7904 0.40 0.40 0.40
v -0.9203 1.1200 0.7962 0.40 0.40 0.40
v -0.9142 1.1200 0.8026 0.40 0.40 0.40
v -0.9089 1.1161 0.8086 0.40 0.40 0.40
v -0.9053 1.1091 0.8129 0.40 0.40 0.40
v -0.9042 1.1005 0.8146 0.40 0.40 0.40
v -0.9059 1.0918 0.8134 0.40 0.40 0.40
v -0.9099 1.0849 0.8096 0.40 0.40 0.40
v -0.9155 1.0810 0.8038 0.40 0.40 0.40
v -0.9216 1.0810 0.7974 0.40 0.40 0.40
v -0.9270 1.0849 0.7914 0.40 0.40 0.40
v -0.9305 1.0918 0.7871 0.40 0.40 0.40
v -0.9316 1.1005 0.7854 0.40 0.40 0.40
v 0.9863 0.9825 -1.0146 0.40 0.40 0.40
v 0.9880 0.9912 -1.0134 0.40 0.40 0.40
v 0.9920 0.9982 -1.0096 0.40 0.40 0.40
v 0.9976 1.0020 -1.0038 0.40 0.40 0.40
v 1.0037 1.0020 -0.9974 0.40 0.40 0.40
v 1.0090 0.9982 -0.9914 0.40 0.40 0.40
v 1.0126 0.9912 -0.9871 0.40 0.40 0.40
v 1.0137 0.9825 -0.9854 0.40 0.40 0.40
v 1.0120 0.9739 -0.9866 0.40 0.40 0.40
v 1.0080 0.9669 -0.9904 0.40 0.40 0.40
v 1.0024 0.9631 -0.9962 0.40 0.40 0.40
v 0.9963 0.9631 -1.0026 0.40 0.40 0.40
v 0.9910 0.9669 -1.0086 0.40 0.40 0.40
v 0.9874 0.9739 -1.0129 0.40 0.40 0.40
v 0.9863 0.9825 -1.0146 0.40 0.40 0.40
vn -0.6843 0.0000 -0.7292
vn -0.6024 0.4334 -0.6703
vn -0.4011 0.7810 -0.4786
vn -0.1204 0.9739 -0.1921
vn 0.1841 0.9739 0.1324
vn 0.4522 0.7810 0.4307
vn 0.6307 0.4334 0.6437
vn 0.6843 0.0000 0.7292
vn 0.6024 -0.4334 0.6703
vn 0.4011 -0.7810 0.4786
vn 0.1204 -0.9739 0.1921
vn -0.1841 -0.9739 -0.1324
vn -0.4522 -0.7810 -0.4307
vn -0.6307 -0.4334 -0.6437
vn -0.6843 -0.0000 -0.7292
vn 1.9179 -0.1179 -1.8000
vn -1.9179 0.1179 1.8000
f 2341//1327 2342//1328 2357//1328 2356//1327
f 2342//1328 2343//1329 2358//1329 2357//1328
f 2343//1329 2344//1330 2359//1330 2358//1329
f 2344//1330 2345//1331 2360//1331 2359//1330
f 2345//1331 2346//1332 2361//1332 2360//1331
f 2346//1332 2347//1333 2362//1333 2361//1332
f 2347//1333 2348//1334 2363//1334 2362//1333
f 2348//1334 2349//1335 2364//1335 2363//1334
f 2349//1335 2350//1336 2365//1336 2364//1335
f 2350//1336 2351//1337 2366//1337 2365//1336
f 2351//1337 2352//1338 2367//1338 2366//1337
f 2352//1338 2353//1339 2368//1339 2367//1338
f 2353//1339 2354//1340 2369//1340 2368//1339
f 2354//1340 2355//1341 2370//1341 2369//1340
f 2354//1342 2353//1342 2352//1342 2351//1342 2350//1342 2349//1342 2348//1342 2347//1342 2346//1342 2345//1342 2344//1342 2343//1342 2342//1342 2341//1342
f 2356//1343 2357//1343 2358//1343 2359//1343 2360//1343 2361//1343 2362//1343 2363//1343 2364//1343 2365//1343 2366//1343 2367//1343 2368//1343 2369//1343
v -0.9521 1.1301 0.8355 0.40 0.40 0.40
v -0.9505 1.1388 0.8368 0.40 0.40 0.40
v -0.9465 1.1457 0.8406 0.40 0.40 0.40
v -0.9409 1.1496 0.8463 0.40 0.40 0.40
v -0.9348 1.1496 0.8528 0.40 0.40 0.40
v -0.9293 1.1457 0.8587 0.40 0.40 0.40
v -0.9256 1.1388 0.8628 0.40 0.40 0.40
v -0.9245 1.1301 0.8645 0.40 0.40 0.40
v -0.9261 1.1214 0.8632 0.40 0.40 0.40
v -0.9301 1.1145 0.8594 0.40 0.40 0.40
v -0.9357 1.1106 0.8537 0.40 0.40 0.40
v -0.9418 1.1106 0.8472 0.40 0.40 0.40
v -0.9473 1.1145 0.8413 0.40 0.40 0.40
v -0.9509 1.1214 0.8372 0.40 0.40 0.40
v -0.9521 1.1301 0.8355 0.40 0.40 0.40
v 0.9862 1.0418 -1.0145 0.40 0.40 0.40
v 0.9878 1.0505 -1.0132 0.40 0.40 0.40
v 0.9918 1.0574 -1.0094 0.40 0.40 0.40
v 0.9974 1.0613 -1.0037 0.40 0.40 0.40
v 1.0035 1.0613 -0.9972 0.40 0.40 0.40
v 1.0090 1.0574 -0.9913 0.40 0.40 0.40
v 1.0126 1.0505 -0.9872 0.40 0.40 0.40
v 1.0138 1.0418 -0.9855 0.40 0.40 0.40
v 1.0122 1.0331 -0.9868 0.40 0.40 0.40
v 1.0082 1.0262 -0.9906 0.40 0.40 0.40
v 1.0026 1.0223 -0.9963 0.40 0.40 0.40
v 0.9965 1.0223 -1.0028 0.40 0.40 0.40
v 0.9910 1.0262 -1.0087 0.40 0.40 0.40
v 0.9874 1.0331 -1.0128 0.40 0.40 0.40
v 0.9862 1.0418 -1.0145 0.40 0.40 0.40
vn -0.6904 0.0000 -0.7234
vn -0.6117 0.4336 -0.6616
vn -0.4119 0.7814 -0.4688
vn -0.1304 0.9744 -0.1831
vn 0.1769 0.9744 0.1388
vn 0.4491 0.7814 0.4332
vn 0.6324 0.4336 0.6419
vn 0.6904 0.0000 0.7234
vn 0.6117 -0.4336 0.6616
vn 0.4119 -0.7814 0.4688
vn 0.1304 -0.9744 0.1831
vn -0.1769 -0.9744 -0.1388
vn -0.4491 -0.7814 -0.4332
vn -0.6324 -0.4336 -0.6419
vn -0.6904 -0.0000 -0.7234
vn 1.9383 -0.0883 -1.8500
vn -1.9383 0.0883 1.8500
f 2371//1344 2372//1345 2387//1345 2386//1344
f 2372//1345 2373//1346 2388//1346 2387//1345
f 2373//1346 2374//1347 2389//1347 2388//1346
f 2374//1347 2375//1348 2390//1348 2389//1347
f 2375//1348 2376//1349 2391//1349 2390//1348
f 2376//1349 2377//1350 2392//1350 2391//1349
f 2377//1350 2378//1351 2393//1351 2392//1350
f 2378//1351 2379//1352 2394//1352 2393//1351
f 2379//1352 2380//1353 2395//1353 2394//1352
f 2380//1353 2381//1354 2396//1354 2395//1353
f 2381//1354 2382//1355 2397//1355 2396//1354
f 2382//1355 2383//1356 2398//1356 2397//1355
f 2383//1356 2384//1357 2399//1357 2398//1356
f 2384//1357 2385//1358 2400//1358 2399//1357
f 2384//1359 2383//1359 2382//1359 2381//1359 2380//1359 2379//1359 2378//1359 2377//1359 2376//1359 2375//1359 2374//1359 2373//1359 2372//1359 2371//1359
f 2386//1360 2387//1360 2388//1360 2389//1360 2390//1360 2391//1360 2392//1360 2393//1360 2394//1360 2395//1360 2396//1360 2397//1360 2398//1360 2399//1360
v -0.9727 1.1596 0.8856 0.40 0.40 0.40
v -0.9712 1.1683 0.8869 0.40 0.40 0.40
v -0.9672 1.1752 0.8908 0.40 0.40 0.40
v -0.9616 1.1791 0.8965 0.40 0.40 0.40
v -0.9554 1.1791 0.9029 0.40 0.40 0.40
v -0.9498 1.1752 0.9087 0.40 0.40 0.40
v -0.9461 1.1683 0.9128 0.40 0.40 0.40
v -0.9448 1.1596 0.9144 0.40 0.40 0.40
v -0.9464 1.1509 0.9131 0.40 0.40 0.40
v -0.9503 1.1440 0.9092 0.40 0.40 0.40
v -0.9560 1.1401 0.9035 0.40 0.40 0.40
v -0.9622 1.1401 0.8971 0.40 0.40 0.40
v -0.9677 1.1440 0.8913 0.40 0.40 0.40
v -0.9714 1.1509 0.8872 0.40 0.40 0.40
v -0.9727 1.1596 0.8856 0.40 0.40 0.40
v 0.9861 1.1008 -1.0144 0.40 0.40 0.40
v 0.9876 1.1095 -1.0131 0.40 0.40 0.40
v 0.9916 1.1165 -1.0092 0.40 0.40 0.40
v 0.9972 1.1203 -1.0035 0.40 0.40 0.40
v 1.0034 1.1203 -0.9971 0.40 0.40 0.40
v 1.0089 1.1165 -0.9913 0.40 0.40 0.40
v 1.0127 1.1095 -0.9872 0.40 0.40 0.40
v 1.0139 1.1008 -0.9856 0.40 0.40 0.40
v 1.0124 1.0922 -0.9869 0.40 0.40 0.40
v 1.0084 1.0852 -0.9908 0.40 0.40 0.40
v 1.0028 1.0813 -0.9965 0.40 0.40 0.40
v 0.9966 1.0813 -1.0029 0.40 0.40 0.40
v 0.9911 1.0852 -1.0087 0.40 0.40 0.40
v 0.9873 1.0922 -1.0128 0.40 0.40 0.40
v 0.9861 1.1008 -1.0144 0.40 0.40 0.40
vn -0.6963 0.0000 -0.7178
vn -0.6206 0.4338 -0.6532
vn -0.4220 0.7817 -0.4593
vn -0.1399 0.9747 -0.1743
vn 0.1700 0.9747 0.1451
vn 0.4462 0.7817 0.4358
vn 0.6340 0.4338 0.6402
vn 0.6963 0.0000 0.7178
vn 0.6206 -0.4338 0.6532
vn 0.4220 -0.7817 0.4593
vn 0.1399 -0.9747 0.1743
vn -0.1700 -0.9747 -0.1451
vn -0.4462 -0.7817 -0.4358
vn -0.6340 -0.4338 -0.6402
vn -0.6963 -0.0000 -0.7178
vn 1.9588 -0.0588 -1.9000
vn -1.9588 0.0588 1.9000
f 2401//1361 2402//1362 2417//1362 2416//1361
f 2402//1362 2403//1363 2418//1363 2417//1362
f 2403//1363 2404//1364 2419//1364 2418//1363
f 2404//1364 2405//1365 2420//1365 2419//1364
f 2405//1365 2406//1366 2421//1366 2420//1365
f 2406//1366 2407//1367 2422//1367 2421//1366
f 2407//1367 2408//1368 2423//1368 2422//1367
f 2408//1368 2409//1369 2424//1369 2423//1368
f 2409//1369 2410//1370 2425//1370 2424//1369
f 2410//1370 2411//1371 2426//1371 2425//1370
f 2411//1371 2412//1372 2427//1372 2426//1371
f 2412//1372 2413//1373 2428//1373 2427//1372
f 2413//1373 2414//1374 2429//1374 2428//1373
f 2414//1374 2415//1375 2430//1375 2429//1374
f 2414//1376 2413//1376 2412//1376 2411//1376 2410//1376 2409//1376 2408//1376 2407//1376 2406//1376 2405//1376 2404//1376 2403//1376 2402//1376 2401//1376
f 2416//1377 2417//1377 2418//1377 2419//1377 2420//1377 2421//1377 2422//1377 2423//1377 2424//1377 2425//1377 2426//1377 2427//1377 2428//1377 2429//1377
v -0.9934 1.1890 0.9358 0.40 0.40 0.40
v -0.9919 1.1977 0.9371 0.40 0.40 0.40
v -0.9880 1.2047 0.9410 0.40 0.40 0.40
v -0.9823 1.2085 0.9467 0.40 0.40 0.40
v -0.9761 1.2085 0.9530 0.40 0.40 0.40
v -0.9705 1.2047 0.9588 0.40 0.40 0.40
v -0.9666 1.1977 0.9628 0.40 0.40 0.40
v -0.9653 1.1890 0.9642 0.40 0.40 0.40
v -0.9668 1.1803 0.9629 0.40 0.40 0.40
v -0.9707 1.1734 0.9590 0.40 0.40 0.40
v -0.9764 1.1695 0.9533 0.40 0.40 0.40
v -0.9826 1.1695 0.9470 0.40 0.40 0.40
v -0.9882 1.1734 0.9412 0.40 0.40 0.40
v -0.9920 1.1803 0.9372 0.40 0.40 0.40
v -0.9934 1.1890 0.9358 0.40 0.40 0.40
v 0.9860 1.1597 -1.0142 0.40 0.40 0.40
v 0.9874 1.1684 -1.0129 0.40 0.40 0.40
v 0.9914 1.1753 -1.0090 0.40 0.40 0.40
v 0.9970 1.1792 -1.0033 0.40 0.40 0.40
v 1.0033 1.1792 -0.9970 0.40 0.40 0.40
v 1.0089 1.1753 -0.9912 0.40 0.40 0.40
v 1.0127 1.1684 -0.9872 0.40 0.40 0.40
v 1.0140 1.1597 -0.9858 0.40 0.40 0.40
v 1.0126 1.1510 -0.9871 0.40 0.40 0.40
v 1.0086 1.1441 -0.9910 0.40 0.40 0.40
v 1.0030 1.1402 -0.9967 0.40 0.40 0.40
v 0.9967 1.1402 -1.0030 0.40 0.40 0.40
v 0.9911 1.1441 -1.0088 0.40 0.40 0.40
v 0.9873 1.1510 -1.0128 0.40 0.40 0.40
v 0.9860 1.1597 -1.0142 0.40 0.40 0.40
vn -0.7018 0.0000 -0.7124
vn -0.6290 0.4339 -0.6450
vn -0.4317 0.7818 -0.4499
vn -0.1488 0.9749 -0.1657
vn 0.1635 0.9749 0.1513
vn 0.4435 0.7818 0.4384
vn 0.6356 0.4339 0.6386
vn 0.7018 0.0000 0.7124
vn 0.6290 -0.4339 0.6450
vn 0.4317 -0.7818 0.4499
vn 0.1488 -0.9749 0.1657
vn -0.1635 -0.9749 -0.1513
vn -0.4435 -0.7818 -0.4384
vn -0.6356 -0.4339 -0.6386
vn -0.7018 -0.0000 -0.7124
vn 1.9793 -0.0293 -1.9500
vn -1.9793 0.0293 1.9500
f 2431//1378 2432//1379 2447//1379 2446//1378
f 2432//1379 2433//1380 2448//1380 2447//1379
f 2433//1380 2434//1381 2449//1381 2448//1380
f 2434//1381 2435//1382 2450//1382 2449//1381
f 2435//1382 2436//1383 2451//1383 2450//1382
f 2436//1383 2437//1384 2452//1384 2451//1383
f 2437//1384 2438//1385 2453//1385 2452//1384
f 2438//1385 2439//1386 2454//1386 2453//1385
f 2439//1386 2440//1387 2455//1387 2454//1386
f 2440//1387 2441//1388 2456//1388 2455//1387
f 2441//1388 2442//1389 2457//1389 2456//1388
f 2442//1389 2443//1390 2458//1390 2457//1389
f 2443//1390 2444//1391 2459//1391 2458//1390
f 2444//1391 2445//1392 2460//1392 2459//1391
f 2444//1393 2443//1393 2442//1393 2441//1393 2440//1393 2439//1393 2438//1393 2437//1393 2436//1393 2435//1393 2434//1393 2433//1393 2432//1393 2431//1393
f 2446//1394 2447//1394 2448//1394 2449//1394 2450//1394 2451//1394 2452//1394 2453//1394 2454//1394 2455//1394 2456//1394 2457//1394 2458//1394 2459//1394
v -1.0141 1.2184 0.9859 0.40 0.40 0.40
v -1.0127 1.2270 0.9873 0.40 0.40 0.40
v -1.0088 1.2340 0.9912 0.40 0.40 0.40
v -1.0031 1.2379 0.9969 0.40 0.40 0.40
v -0.9969 1.2379 1.0031 0.40 0.40 0.40
v -0.9912 1.2340 1.0088 0.40 0.40 0.40
v -0.9873 1.2270 1.0127 0.40 0.40 0.40
v -0.9859 1.2184 1.0141 0.40 0.40 0.40
v -0.9873 1.2097 1.0127 0.40 0.40 0.40
v -0.9912 1.2027 1.0088 0.40 0.40 0.40
v -0.9969 1.1989 1.0031 0.40 0.40 0.40
v -1.0031 1.1989 0.9969 0.40 0.40 0.40
v -1.0088 1.2027 0.9912 0.40 0.40 0.40
v -1.0127 1.2097 0.9873 0.40 0.40 0.40
v -1.0141 1.2184 0.9859 0.40 0.40 0.40
v 0.9859 1.2184 -1.0141 0.40 0.40 0.40
v 0.9873 1.2270 -1.0127 0.40 0.40 0.40
v 0.9912 1.2340 -1.0088 0.40 0.40 0.40
v 0.9969 1.2379 -1.0031 0.40 0.40 0.40
v 1.0031 1.2379 -0.9969 0.40 0.40 0.40
v 1.0088 1.2340 -0.9912 0.40 0.40 0.40
v 1.0127 1.2270 -0.9873 0.40 0.40 0.40
v 1.0141 1.2184 -0.9859 0.40 0.40 0.40
v 1.0127 1.2097 -0.9873 0.40 0.40 0.40
v 1.0088 1.2027 -0.9912 0.40 0.40 0.40
v 1.0031 1.1989 -0.9969 0.40 0.40 0.40
v 0.9969 1.1989 -1.0031 0.40 0.40 0.40
v 0.9912 1.2027 -1.0088 0.40 0.40 0.40
v 0.9873 1.2097 -1.0127 0.40 0.40 0.40
v 0.9859 1.2184 -1.0141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 2.0000 -0.0000 -2.0000
vn -2.0000 0.0000 2.0000
f 2461//1395 2462//1396 2477//1396 2476//1395
f 2462//1396 2463//1397 2478//1397 2477//1396
f 2463//1397 2464//1398 2479//1398 2478//1397
f 2464//1398 2465//1399 2480//1399 2479//1398
f 2465//1399 2466//1400 2481//1400 2480//1399
f 2466//1400 2467//1401 2482//1401 2481//1400
f 2467//1401 2468//1402 2483//1402 2482//1401
f 2468//1402 2469//1403 2484//1403 2483//1402
f 2469//1403 2470//1404 2485//1404 2484//1403
f 2470//1404 2471//1405 2486//1405 2485//1404
f 2471//1405 2472//1406 2487//1406 2486//1405
f 2472//1406 2473//1407 2488//1407 2487//1406
f 2473//1407 2474//1408 2489//1408 2488//1407
f 2474//1408 2475//1409 2490//1409 2489//1408
f 2474//1410 2473//1410 2472//1410 2471//1410 2470//1410 2469//1410 2468//1410 2467//1410 2466//1410 2465//1410 2464//1410 2463//1410 2462//1410 2461//1410
f 2476//1411 2477//1411 2478//1411 2479//1411 2480//1411 2481//1411 2482//1411 2483//1411 2484//1411 2485//1411 2486//1411 2487//1411 2488//1411 2489//1411
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6071 -0.6293 0.0117 0.40 0.40 0.40
v -0.6005 -0.6234 0.0107 0.40 0.40 0.40
v -0.5968 -0.6160 0.0075 0.40 0.40 0.40
v -0.5968 -0.6084 0.0028 0.40 0.40 0.40
v -0.6005 -0.6022 -0.0024 0.40 0.40 0.40
v -0.6071 -0.5986 -0.0071 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6236 -0.6014 -0.0117 0.40 0.40 0.40
v -0.6302 -0.6073 -0.0107 0.40 0.40 0.40
v -0.6339 -0.6148 -0.0075 0.40 0.40 0.40
v -0.6339 -0.6223 -0.0028 0.40 0.40 0.40
v -0.6302 -0.6285 0.0024 0.40 0.40 0.40
v -0.6236 -0.6321 0.0071 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -1.0000 -0.0170 1.0105 0.40 0.40 0.40
v -0.9918 -0.0139 1.0117 0.40 0.40 0.40
v -0.9851 -0.0081 1.0107 0.40 0.40 0.40
v -0.9815 -0.0006 1.0075 0.40 0.40 0.40
v -0.9815 0.0070 1.0028 0.40 0.40 0.40
v -0.9851 0.0132 0.9976 0.40 0.40 0.40
v -0.9918 0.0168 0.9929 0.40 0.40 0.40
v -1.0000 0.0170 0.9895 0.40 0.40 0.40
v -1.0082 0.0139 0.9883 0.40 0.40 0.40
v -1.0149 0.0081 0.9893 0.40 0.40 0.40
v -1.0185 0.0006 0.9925 0.40 0.40 0.40
v -1.0185 -0.0070 0.9972 0.40 0.40 0.40
v -1.0149 -0.0132 1.0024 0.40 0.40 0.40
v -1.0082 -0.0168 1.0071 0.40 0.40 0.40
v -1.0000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4123 -0.6965 0.5872
vn 0.7430 -0.4034 0.5340
vn 0.9265 -0.0305 0.3751
vn 0.9265 0.3486 0.1419
vn 0.7430 0.6586 -0.1195
vn 0.4123 0.8381 -0.3572
vn 0.0000 0.8517 -0.5241
vn -0.4123 0.6965 -0.5872
vn -0.7430 0.4034 -0.5340
vn -0.9265 0.0305 -0.3751
vn -0.9265 -0.3486 -0.1419
vn -0.7430 -0.6586 0.1195
vn -0.4123 -0.8381 0.3572
vn -0.0000 -0.8517 0.5241
vn -0.3846 0.6154 1.0000
vn 0.3846 -0.6154 -1.0000
f 2491//1412 2492//1413 2507//1413 2506//1412
f 2492//1413 2493//1414 2508//1414 2507//1413
f 2493//1414 2494//1415 2509//1415 2508//1414
f 2494//1415 2495//1416 2510//1416 2509//1415
f 2495//1416 2496//1417 2511//1417 2510//1416
f 2496//1417 2497//1418 2512//1418 2511//1417
f 2497//1418 2498//1419 2513//1419 2512//1418
f 2498//1419 2499//1420 2514//1420 2513//1419
f 2499//1420 2500//1421 2515//1421 2514//1420
f 2500//1421 2501//1422 2516//1422 2515//1421
f 2501//1422 2502//1423 2517//1423 2516//1422
f 2502//1423 2503//1424 2518//1424 2517//1423
f 2503//1424 2504//1425 2519//1425 2518//1424
f 2504//1425 2505//1426 2520//1426 2519//1425
f 2504//1427 2503//1427 2502//1427 2501//1427 2500//1427 2499//1427 2498//1427 2497//1427 2496//1427 2495//1427 2494//1427 2493//1427 2492//1427 2491//1427
f 2506//1428 2507//1428 2508//1428 2509//1428 2510//1428 2511//1428 2512//1428 2513//1428 2514//1428 2515//1428 2516//1428 2517//1428 2518//1428 2519//1428
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6070 -0.6295 0.0115 0.40 0.40 0.40
v -0.6003 -0.6237 0.0102 0.40 0.40 0.40
v -0.5966 -0.6164 0.0069 0.40 0.40 0.40
v -0.5966 -0.6088 0.0022 0.40 0.40 0.40
v -0.6003 -0.6025 -0.0029 0.40 0.40 0.40
v -0.6070 -0.5988 -0.0074 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6237 -0.6013 -0.0115 0.40 0.40 0.40
v -0.6304 -0.6070 -0.0102 0.40 0.40 0.40
v -0.6341 -0.6144 -0.0069 0.40 0.40 0.40
v -0.6341 -0.6220 -0.0022 0.40 0.40 0.40
v -0.6304 -0.6282 0.0029 0.40 0.40 0.40
v -0.6237 -0.6320 0.0074 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.9500 -0.0170 1.0105 0.40 0.40 0.40
v -0.9417 -0.0141 1.0115 0.40 0.40 0.40
v -0.9350 -0.0084 1.0102 0.40 0.40 0.40
v -0.9312 -0.0010 1.0069 0.40 0.40 0.40
v -0.9312 0.0066 1.0022 0.40 0.40 0.40
v -0.9350 0.0129 0.9971 0.40 0.40 0.40
v -0.9417 0.0166 0.9926 0.40 0.40 0.40
v -0.9500 0.0170 0.9895 0.40 0.40 0.40
v -0.9583 0.0141 0.9885 0.40 0.40 0.40
v -0.9650 0.0084 0.9898 0.40 0.40 0.40
v -0.9688 0.0010 0.9931 0.40 0.40 0.40
v -0.9688 -0.0066 0.9978 0.40 0.40 0.40
v -0.9650 -0.0129 1.0029 0.40 0.40 0.40
v -0.9583 -0.0166 1.0074 0.40 0.40 0.40
v -0.9500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4173 -0.7050 0.5735
vn 0.7519 -0.4187 0.5093
vn 0.9376 -0.0495 0.3442
vn 0.9376 0.3296 0.1110
vn 0.7519 0.6433 -0.1443
vn 0.4173 0.8296 -0.3709
vn 0.0000 0.8517 -0.5241
vn -0.4173 0.7050 -0.5735
vn -0.7519 0.4187 -0.5093
vn -0.9376 0.0495 -0.3442
vn -0.9376 -0.3296 -0.1110
vn -0.7519 -0.6433 0.1443
vn -0.4173 -0.8296 0.3709
vn -0.0000 -0.8517 0.5241
vn -0.3346 0.6154 1.0000
vn 0.3346 -0.6154 -1.0000
f 2521//1429 2522//1430 2537//1430 2536//1429
f 2522//1430 2523//1431 2538//1431 2537//1430
f 2523//1431 2524//1432 2539//1432 2538//1431
f 2524//1432 2525//1433 2540//1433 2539//1432
f 2525//1433 2526//1434 2541//1434 2540//1433
f 2526//1434 2527//1435 2542//1435 2541//1434
f 2527//1435 2528//1436 2543//1436 2542//1435
f 2528//1436 2529//1437 2544//1437 2543//1436
f 2529//1437 2530//1438 2545//1438 2544//1437
f 2530//1438 2531//1439 2546//1439 2545//1438
f 2531//1439 2532//1440 2547//1440 2546//1439
f 2532//1440 2533//1441 2548//1441 2547//1440
f 2533//1441 2534//1442 2549//1442 2548//1441
f 2534//1442 2535//1443 2550//1443 2549//1442
f 2534//1444 2533//1444 2532//1444 2531//1444 2530//1444 2529//1444 2528//1444 2527//1444 2526//1444 2525//1444 2524//1444 2523//1444 2522//1444 2521//1444
f 2536//1445 2537//1445 2538//1445 2539//1445 2540//1445 2541//1445 2542//1445 2543//1445 2544//1445 2545//1445 2546//1445 2547//1445 2548//1445 2549//1445
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6069 -0.6296 0.0112 0.40 0.40 0.40
v -0.6002 -0.6241 0.0097 0.40 0.40 0.40
v -0.5964 -0.6168 0.0062 0.40 0.40 0.40
v -0.5964 -0.6092 0.0016 0.40 0.40 0.40
v -0.6002 -0.6028 -0.0034 0.40 0.40 0.40
v -0.6069 -0.5990 -0.0077 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6238 -0.6011 -0.0112 0.40 0.40 0.40
v -0.6306 -0.6067 -0.0097 0.40 0.40 0.40
v -0.6343 -0.6140 -0.0062 0.40 0.40 0.40
v -0.6343 -0.6216 -0.0016 0.40 0.40 0.40
v -0.6306 -0.6279 0.0034 0.40 0.40 0.40
v -0.6238 -0.6318 0.0077 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.9000 -0.0170 1.0105 0.40 0.40 0.40
v -0.8916 -0.0143 1.0112 0.40 0.40 0.40
v -0.8848 -0.0087 1.0097 0.40 0.40 0.40
v -0.8811 -0.0014 1.0062 0.40 0.40 0.40
v -0.8811 0.0062 1.0016 0.40 0.40 0.40
v -0.8848 0.0126 0.9966 0.40 0.40 0.40
v -0.8916 0.0164 0.9923 0.40 0.40 0.40
v -0.9000 0.0170 0.9895 0.40 0.40 0.40
v -0.9084 0.0143 0.9888 0.40 0.40 0.40
v -0.9152 0.0087 0.9903 0.40 0.40 0.40
v -0.9189 0.0014 0.9938 0.40 0.40 0.40
v -0.9189 -0.0062 0.9984 0.40 0.40 0.40
v -0.9152 -0.0126 1.0034 0.40 0.40 0.40
v -0.9084 -0.0164 1.0077 0.40 0.40 0.40
v -0.9000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4217 -0.7138 0.5592
vn 0.7598 -0.4345 0.4836
vn 0.9475 -0.0691 0.3122
vn 0.9475 0.3099 0.0790
vn 0.7598 0.6275 -0.1699
vn 0.4217 0.8209 -0.3851
vn 0.0000 0.8517 -0.5241
vn -0.4217 0.7138 -0.5592
vn -0.7598 0.4345 -0.4836
vn -0.9475 0.0691 -0.3122
vn -0.9475 -0.3099 -0.0790
vn -0.7598 -0.6275 0.1699
vn -0.4217 -0.8209 0.3851
vn -0.0000 -0.8517 0.5241
vn -0.2846 0.6154 1.0000
vn 0.2846 -0.6154 -1.0000
f 2551//1446 2552//1447 2567//1447 2566//1446
f 2552//1447 2553//1448 2568//1448 2567//1447
f 2553//1448 2554//1449 2569//1449 2568//1448
f 2554//1449 2555//1450 2570//1450 2569//1449
f 2555//1450 2556//1451 2571//1451 2570//1450
f 2556//1451 2557//1452 2572//1452 2571//1451
f 2557//1452 2558//1453 2573//1453 2572//1452
f 2558//1453 2559//1454 2574//1454 2573//1453
f 2559//1454 2560//1455 2575//1455 2574//1454
f 2560//1455 2561//1456 2576//1456 2575//1455
f 2561//1456 2562//1457 2577//1457 2576//1456
f 2562//1457 2563//1458 2578//1458 2577//1457
f 2563//1458 2564//1459 2579//1459 2578//1458
f 2564//1459 2565//1460 2580//1460 2579//1459
f 2564//1461 2563//1461 2562//1461 2561//1461 2560//1461 2559//1461 2558//1461 2557//1461 2556//1461 2555//1461 2554//1461 2553//1461 2552//1461 2551//1461
f 2566//1462 2567//1462 2568//1462 2569//1462 2570//1462 2571//1462 2572//1462 2573//1462 2574//1462 2575//1462 2576//1462 2577//1462 2578//1462 2579//1462
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6069 -0.6298 0.0109 0.40 0.40 0.40
v -0.6000 -0.6244 0.0091 0.40 0.40 0.40
v -0.5962 -0.6172 0.0056 0.40 0.40 0.40
v -0.5962 -0.6096 0.0009 0.40 0.40 0.40
v -0.6000 -0.6031 -0.0039 0.40 0.40 0.40
v -0.6069 -0.5991 -0.0080 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6239 -0.6009 -0.0109 0.40 0.40 0.40
v -0.6307 -0.6064 -0.0091 0.40 0.40 0.40
v -0.6345 -0.6136 -0.0056 0.40 0.40 0.40
v -0.6345 -0.6212 -0.0009 0.40 0.40 0.40
v -0.6307 -0.6276 0.0039 0.40 0.40 0.40
v -0.6239 -0.6316 0.0080 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.8500 -0.0170 1.0105 0.40 0.40 0.40
v -0.8415 -0.0145 1.0109 0.40 0.40 0.40
v -0.8347 -0.0090 1.0091 0.40 0.40 0.40
v -0.8309 -0.0018 1.0056 0.40 0.40 0.40
v -0.8309 0.0058 1.0009 0.40 0.40 0.40
v -0.8347 0.0122 0.9961 0.40 0.40 0.40
v -0.8415 0.0162 0.9920 0.40 0.40 0.40
v -0.8500 0.0170 0.9895 0.40 0.40 0.40
v -0.8585 0.0145 0.9891 0.40 0.40 0.40
v -0.8653 0.0090 0.9909 0.40 0.40 0.40
v -0.8691 0.0018 0.9944 0.40 0.40 0.40
v -0.8691 -0.0058 0.9991 0.40 0.40 0.40
v -0.8653 -0.0122 1.0039 0.40 0.40 0.40
v -0.8585 -0.0162 1.0080 0.40 0.40 0.40
v -0.8500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4255 -0.7228 0.5446
vn 0.7667 -0.4507 0.4572
vn 0.9560 -0.0894 0.2793
vn 0.9560 0.2896 0.0461
vn 0.7667 0.6113 -0.1963
vn 0.4255 0.8119 -0.3998
vn 0.0000 0.8517 -0.5241
vn -0.4255 0.7228 -0.5446
vn -0.7667 0.4507 -0.4572
vn -0.9560 0.0894 -0.2793
vn -0.9560 -0.2896 -0.0461
vn -0.7667 -0.6113 0.1963
vn -0.4255 -0.8119 0.3998
vn -0.0000 -0.8517 0.5241
vn -0.2346 0.6154 1.0000
vn 0.2346 -0.6154 -1.0000
f 2581//1463 2582//1464 2597//1464 2596//1463
f 2582//1464 2583//1465 2598//1465 2597//1464
f 2583//1465 2584//1466 2599//1466 2598//1465
f 2584//1466 2585//1467 2600//1467 2599//1466
f 2585//1467 2586//1468 2601//1468 2600//1467
f 2586//1468 2587//1469 2602//1469 2601//1468
f 2587//1469 2588//1470 2603//1470 2602//1469
f 2588//1470 2589//1471 2604//1471 2603//1470
f 2589//1471 2590//1472 2605//1472 2604//1471
f 2590//1472 2591//1473 2606//1473 2605//1472
f 2591//1473 2592//1474 2607//1474 2606//1473
f 2592//1474 2593//1475 2608//1475 2607//1474
f 2593//1475 2594//1476 2609//1476 2608//1475
f 2594//1476 2595//1477 2610//1477 2609//1476
f 2594//1478 2593//1478 2592//1478 2591//1478 2590//1478 2589//1478 2588//1478 2587//1478 2586//1478 2585//1478 2584//1478 2583//1478 2582//1478 2581//1478
f 2596//1479 2597//1479 2598//1479 2599//1479 2600//1479 2601//1479 2602//1479 2603//1479 2604//1479 2605//1479 2606//1479 2607//1479 2608//1479 2609//1479
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6068 -0.6300 0.0106 0.40 0.40 0.40
v -0.5999 -0.6247 0.0086 0.40 0.40 0.40
v -0.5961 -0.6176 0.0049 0.40 0.40 0.40
v -0.5961 -0.6100 0.0002 0.40 0.40 0.40
v -0.5999 -0.6035 -0.0045 0.40 0.40 0.40
v -0.6068 -0.5993 -0.0083 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6239 -0.6007 -0.0106 0.40 0.40 0.40
v -0.6308 -0.6060 -0.0086 0.40 0.40 0.40
v -0.6346 -0.6132 -0.0049 0.40 0.40 0.40
v -0.6346 -0.6207 -0.0002 0.40 0.40 0.40
v -0.6308 -0.6273 0.0045 0.40 0.40 0.40
v -0.6239 -0.6314 0.0083 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.8000 -0.0170 1.0105 0.40 0.40 0.40
v -0.7914 -0.0146 1.0106 0.40 0.40 0.40
v -0.7846 -0.0093 1.0086 0.40 0.40 0.40
v -0.7807 -0.0022 1.0049 0.40 0.40 0.40
v -0.7807 0.0054 1.0002 0.40 0.40 0.40
v -0.7846 0.0119 0.9955 0.40 0.40 0.40
v -0.7914 0.0161 0.9917 0.40 0.40 0.40
v -0.8000 0.0170 0.9895 0.40 0.40 0.40
v -0.8086 0.0146 0.9894 0.40 0.40 0.40
v -0.8154 0.0093 0.9914 0.40 0.40 0.40
v -0.8193 0.0022 0.9951 0.40 0.40 0.40
v -0.8193 -0.0054 0.9998 0.40 0.40 0.40
v -0.8154 -0.0119 1.0045 0.40 0.40 0.40
v -0.8086 -0.0161 1.0083 0.40 0.40 0.40
v -0.8000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4286 -0.7320 0.5296
vn 0.7723 -0.4674 0.4302
vn 0.9631 -0.1101 0.2456
vn 0.9631 0.2689 0.0124
vn 0.7723 0.5947 -0.2233
vn 0.4286 0.8026 -0.4148
vn 0.0000 0.8517 -0.5241
vn -0.4286 0.7320 -0.5296
vn -0.7723 0.4674 -0.4302
vn -0.9631 0.1101 -0.2456
vn -0.9631 -0.2689 -0.0124
vn -0.7723 -0.5947 0.2233
vn -0.4286 -0.8026 0.4148
vn -0.0000 -0.8517 0.5241
vn -0.1846 0.6154 1.0000
vn 0.1846 -0.6154 -1.0000
f 2611//1480 2612//1481 2627//1481 2626//1480
f 2612//1481 2613//1482 2628//1482 2627//1481
f 2613//1482 2614//1483 2629//1483 2628//1482
f 2614//1483 2615//1484 2630//1484 2629//1483
f 2615//1484 2616//1485 2631//1485 2630//1484
f 2616//1485 2617//1486 2632//1486 2631//1485
f 2617//1486 2618//1487 2633//1487 2632//1486
f 2618//1487 2619//1488 2634//1488 2633//1487
f 2619//1488 2620//1489 2635//1489 2634//1488
f 2620//1489 2621//1490 2636//1490 2635//1489
f 2621//1490 2622//1491 2637//1491 2636//1490
f 2622//1491 2623//1492 2638//1492 2637//1491
f 2623//1492 2624//1493 2639//1493 2638//1492
f 2624//1493 2625//1494 2640//1494 2639//1493
f 2624//1495 2623//1495 2622//1495 2621//1495 2620//1495 2619//1495 2618//1495 2617//1495 2616//1495 2615//1495 2614//1495 2613//1495 2612//1495 2611//1495
f 2626//1496 2627//1496 2628//1496 2629//1496 2630//1496 2631//1496 2632//1496 2633//1496 2634//1496 2635//1496 2636//1496 2637//1496 2638//1496 2639//1496
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6067 -0.6302 0.0103 0.40 0.40 0.40
v -0.5998 -0.6251 0.0081 0.40 0.40 0.40
v -0.5960 -0.6180 0.0042 0.40 0.40 0.40
v -0.5960 -0.6104 -0.0004 0.40 0.40 0.40
v -0.5998 -0.6038 -0.0050 0.40 0.40 0.40
v -0.6067 -0.5995 -0.0086 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6240 -0.6005 -0.0103 0.40 0.40 0.40
v -0.6309 -0.6057 -0.0081 0.40 0.40 0.40
v -0.6347 -0.6127 -0.0042 0.40 0.40 0.40
v -0.6347 -0.6203 0.0004 0.40 0.40 0.40
v -0.6309 -0.6269 0.0050 0.40 0.40 0.40
v -0.6240 -0.6312 0.0086 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.7500 -0.0170 1.0105 0.40 0.40 0.40
v -0.7414 -0.0148 1.0103 0.40 0.40 0.40
v -0.7345 -0.0097 1.0081 0.40 0.40 0.40
v -0.7306 -0.0026 1.0042 0.40 0.40 0.40
v -0.7306 0.0050 0.9996 0.40 0.40 0.40
v -0.7345 0.0116 0.9950 0.40 0.40 0.40
v -0.7414 0.0159 0.9914 0.40 0.40 0.40
v -0.7500 0.0170 0.9895 0.40 0.40 0.40
v -0.7586 0.0148 0.9897 0.40 0.40 0.40
v -0.7655 0.0097 0.9919 0.40 0.40 0.40
v -0.7694 0.0026 0.9958 0.40 0.40 0.40
v -0.7694 -0.0050 1.0004 0.40 0.40 0.40
v -0.7655 -0.0116 1.0050 0.40 0.40 0.40
v -0.7586 -0.0159 1.0086 0.40 0.40 0.40
v -0.7500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4311 -0.7414 0.5143
vn 0.7767 -0.4843 0.4026
vn 0.9686 -0.1313 0.2112
vn 0.9686 0.2477 -0.0220
vn 0.7767 0.5777 -0.2509
vn 0.4311 0.7932 -0.4301
vn 0.0000 0.8517 -0.5241
vn -0.4311 0.7414 -0.5143
vn -0.7767 0.4843 -0.4026
vn -0.9686 0.1313 -0.2112
vn -0.9686 -0.2477 0.0220
vn -0.7767 -0.5777 0.2509
vn -0.4311 -0.7932 0.4301
vn -0.0000 -0.8517 0.5241
vn -0.1346 0.6154 1.0000
vn 0.1346 -0.6154 -1.0000
f 2641//1497 2642//1498 2657//1498 2656//1497
f 2642//1498 2643//1499 2658//1499 2657//1498
f 2643//1499 2644//1500 2659//1500 2658//1499
f 2644//1500 2645//1501 2660//1501 2659//1500
f 2645//1501 2646//1502 2661//1502 2660//1501
f 2646//1502 2647//1503 2662//1503 2661//1502
f 2647//1503 2648//1504 2663//1504 2662//1503
f 2648//1504 2649//1505 2664//1505 2663//1504
f 2649//1505 2650//1506 2665//1506 2664//1505
f 2650//1506 2651//1507 2666//1507 2665//1506
f 2651//1507 2652//1508 2667//1508 2666//1507
f 2652//1508 2653//1509 2668//1509 2667//1508
f 2653//1509 2654//1510 2669//1510 2668//1509
f 2654//1510 2655//1511 2670//1511 2669//1510
f 2654//1512 2653//1512 2652//1512 2651//1512 2650//1512 2649//1512 2648//1512 2647//1512 2646//1512 2645//1512 2644//1512 2643//1512 2642//1512 2641//1512
f 2656//1513 2657//1513 2658//1513 2659//1513 2660//1513 2661//1513 2662//1513 2663//1513 2664//1513 2665//1513 2666//1513 2667//1513 2668//1513 2669//1513
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6067 -0.6304 0.0100 0.40 0.40 0.40
v -0.5998 -0.6254 0.0075 0.40 0.40 0.40
v -0.5959 -0.6184 0.0035 0.40 0.40 0.40
v -0.5959 -0.6108 -0.0011 0.40 0.40 0.40
v -0.5998 -0.6042 -0.0056 0.40 0.40 0.40
v -0.6067 -0.5997 -0.0089 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6240 -0.6004 -0.0100 0.40 0.40 0.40
v -0.6310 -0.6053 -0.0075 0.40 0.40 0.40
v -0.6348 -0.6123 -0.0035 0.40 0.40 0.40
v -0.6348 -0.6199 0.0011 0.40 0.40 0.40
v -0.6310 -0.6266 0.0056 0.40 0.40 0.40
v -0.6240 -0.6310 0.0089 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.7000 -0.0170 1.0105 0.40 0.40 0.40
v -0.6913 -0.0150 1.0100 0.40 0.40 0.40
v -0.6844 -0.0100 1.0075 0.40 0.40 0.40
v -0.6806 -0.0031 1.0035 0.40 0.40 0.40
v -0.6806 0.0045 0.9989 0.40 0.40 0.40
v -0.6844 0.0112 0.9944 0.40 0.40 0.40
v -0.6913 0.0157 0.9911 0.40 0.40 0.40
v -0.7000 0.0170 0.9895 0.40 0.40 0.40
v -0.7087 0.0150 0.9900 0.40 0.40 0.40
v -0.7156 0.0100 0.9925 0.40 0.40 0.40
v -0.7194 0.0031 0.9965 0.40 0.40 0.40
v -0.7194 -0.0045 1.0011 0.40 0.40 0.40
v -0.7156 -0.0112 1.0056 0.40 0.40 0.40
v -0.7087 -0.0157 1.0089 0.40 0.40 0.40
v -0.7000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4328 -0.7510 0.4988
vn 0.7798 -0.5015 0.3746
vn 0.9724 -0.1528 0.1763
vn 0.9724 0.2262 -0.0569
vn 0.7798 0.5605 -0.2789
vn 0.4328 0.7837 -0.4456
vn 0.0000 0.8517 -0.5241
vn -0.4328 0.7510 -0.4988
vn -0.7798 0.5015 -0.3746
vn -0.9724 0.1528 -0.1763
vn -0.9724 -0.2262 0.0569
vn -0.7798 -0.5605 0.2789
vn -0.4328 -0.7837 0.4456
vn -0.0000 -0.8517 0.5241
vn -0.0846 0.6154 1.0000
vn 0.0846 -0.6154 -1.0000
f 2671//1514 2672//1515 2687//1515 2686//1514
f 2672//1515 2673//1516 2688//1516 2687//1515
f 2673//1516 2674//1517 2689//1517 2688//1516
f 2674//1517 2675//1518 2690//1518 2689//1517
f 2675//1518 2676//1519 2691//1519 2690//1518
f 2676//1519 2677//1520 2692//1520 2691//1519
f 2677//1520 2678//1521 2693//1521 2692//1520
f 2678//1521 2679//1522 2694//1522 2693//1521
f 2679//1522 2680//1523 2695//1523 2694//1522
f 2680//1523 2681//1524 2696//1524 2695//1523
f 2681//1524 2682//1525 2697//1525 2696//1524
f 2682//1525 2683//1526 2698//1526 2697//1525
f 2683//1526 2684//1527 2699//1527 2698//1526
f 2684//1527 2685//1528 2700//1528 2699//1527
f 2684//1529 2683//1529 2682//1529 2681//1529 2680//1529 2679//1529 2678//1529 2677//1529 2676//1529 2675//1529 2674//1529 2673//1529 2672//1529 2671//1529
f 2686//1530 2687//1530 2688//1530 2689//1530 2690//1530 2691//1530 2692//1530 2693//1530 2694//1530 2695//1530 2696//1530 2697//1530 2698//1530 2699//1530
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6067 -0.6306 0.0097 0.40 0.40 0.40
v -0.5997 -0.6257 0.0069 0.40 0.40 0.40
v -0.5959 -0.6189 0.0028 0.40 0.40 0.40
v -0.5959 -0.6113 -0.0018 0.40 0.40 0.40
v -0.5997 -0.6045 -0.0061 0.40 0.40 0.40
v -0.6067 -0.5999 -0.0092 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6240 -0.6002 -0.0097 0.40 0.40 0.40
v -0.6310 -0.6050 -0.0069 0.40 0.40 0.40
v -0.6349 -0.6119 -0.0028 0.40 0.40 0.40
v -0.6349 -0.6195 0.0018 0.40 0.40 0.40
v -0.6310 -0.6262 0.0061 0.40 0.40 0.40
v -0.6240 -0.6309 0.0092 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6500 -0.0170 1.0105 0.40 0.40 0.40
v -0.6413 -0.0152 1.0097 0.40 0.40 0.40
v -0.6344 -0.0104 1.0069 0.40 0.40 0.40
v -0.6305 -0.0035 1.0028 0.40 0.40 0.40
v -0.6305 0.0041 0.9982 0.40 0.40 0.40
v -0.6344 0.0109 0.9939 0.40 0.40 0.40
v -0.6413 0.0155 0.9908 0.40 0.40 0.40
v -0.6500 0.0170 0.9895 0.40 0.40 0.40
v -0.6587 0.0152 0.9903 0.40 0.40 0.40
v -0.6656 0.0104 0.9931 0.40 0.40 0.40
v -0.6695 0.0035 0.9972 0.40 0.40 0.40
v -0.6695 -0.0041 1.0018 0.40 0.40 0.40
v -0.6656 -0.0109 1.0061 0.40 0.40 0.40
v -0.6587 -0.0155 1.0092 0.40 0.40 0.40
v -0.6500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4337 -0.7606 0.4831
vn 0.7815 -0.5189 0.3464
vn 0.9745 -0.1744 0.1411
vn 0.9745 0.2046 -0.0921
vn 0.7815 0.5431 -0.3071
vn 0.4337 0.7740 -0.4613
vn 0.0000 0.8517 -0.5241
vn -0.4337 0.7606 -0.4831
vn -0.7815 0.5189 -0.3464
vn -0.9745 0.1744 -0.1411
vn -0.9745 -0.2046 0.0921
vn -0.7815 -0.5431 0.3071
vn -0.4337 -0.7740 0.4613
vn -0.0000 -0.8517 0.5241
vn -0.0346 0.6154 1.0000
vn 0.0346 -0.6154 -1.0000
f 2701//1531 2702//1532 2717//1532 2716//1531
f 2702//1532 2703//1533 2718//1533 2717//1532
f 2703//1533 2704//1534 2719//1534 2718//1533
f 2704//1534 2705//1535 2720//1535 2719//1534
f 2705//1535 2706//1536 2721//1536 2720//1535
f 2706//1536 2707//1537 2722//1537 2721//1536
f 2707//1537 2708//1538 2723//1538 2722//1537
f 2708//1538 2709//1539 2724//1539 2723//1538
f 2709//1539 2710//1540 2725//1540 2724//1539
f 2710//1540 2711//1541 2726//1541 2725//1540
f 2711//1541 2712//1542 2727//1542 2726//1541
f 2712//1542 2713//1543 2728//1543 2727//1542
f 2713//1543 2714//1544 2729//1544 2728//1543
f 2714//1544 2715//1545 2730//1545 2729//1544
f 2714//1546 2713//1546 2712//1546 2711//1546 2710//1546 2709//1546 2708//1546 2707//1546 2706//1546 2705//1546 2704//1546 2703//1546 2702//1546 2701//1546
f 2716//1547 2717//1547 2718//1547 2719//1547 2720//1547 2721//1547 2722//1547 2723//1547 2724//1547 2725//1547 2726//1547 2727//1547 2728//1547 2729//1547
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6067 -0.6308 0.0093 0.40 0.40 0.40
v -0.5997 -0.6261 0.0064 0.40 0.40 0.40
v -0.5959 -0.6193 0.0021 0.40 0.40 0.40
v -0.5959 -0.6117 -0.0025 0.40 0.40 0.40
v -0.5997 -0.6049 -0.0067 0.40 0.40 0.40
v -0.6067 -0.6001 -0.0095 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6240 -0.6000 -0.0093 0.40 0.40 0.40
v -0.6310 -0.6046 -0.0064 0.40 0.40 0.40
v -0.6349 -0.6114 -0.0021 0.40 0.40 0.40
v -0.6349 -0.6190 0.0025 0.40 0.40 0.40
v -0.6310 -0.6259 0.0067 0.40 0.40 0.40
v -0.6240 -0.6307 0.0095 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6000 -0.0170 1.0105 0.40 0.40 0.40
v -0.5913 -0.0154 1.0093 0.40 0.40 0.40
v -0.5844 -0.0107 1.0064 0.40 0.40 0.40
v -0.5805 -0.0039 1.0021 0.40 0.40 0.40
v -0.5805 0.0037 0.9975 0.40 0.40 0.40
v -0.5844 0.0105 0.9933 0.40 0.40 0.40
v -0.5913 0.0153 0.9905 0.40 0.40 0.40
v -0.6000 0.0170 0.9895 0.40 0.40 0.40
v -0.6087 0.0154 0.9907 0.40 0.40 0.40
v -0.6156 0.0107 0.9936 0.40 0.40 0.40
v -0.6195 0.0039 0.9979 0.40 0.40 0.40
v -0.6195 -0.0037 1.0025 0.40 0.40 0.40
v -0.6156 -0.0105 1.0067 0.40 0.40 0.40
v -0.6087 -0.0153 1.0095 0.40 0.40 0.40
v -0.6000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4338 -0.7703 0.4674
vn 0.7818 -0.5364 0.3180
vn 0.9748 -0.1962 0.1058
vn 0.9748 0.1828 -0.1275
vn 0.7818 0.5256 -0.3355
vn 0.4338 0.7643 -0.4770
vn 0.0000 0.8517 -0.5241
vn -0.4338 0.7703 -0.4674
vn -0.7818 0.5364 -0.3180
vn -0.9748 0.1962 -0.1058
vn -0.9748 -0.1828 0.1275
vn -0.7818 -0.5256 0.3355
vn -0.4338 -0.7643 0.4770
vn -0.0000 -0.8517 0.5241
vn 0.0154 0.6154 1.0000
vn -0.0154 -0.6154 -1.0000
f 2731//1548 2732//1549 2747//1549 2746//1548
f 2732//1549 2733//1550 2748//1550 2747//1549
f 2733//1550 2734//1551 2749//1551 2748//1550
f 2734//1551 2735//1552 2750//1552 2749//1551
f 2735//1552 2736//1553 2751//1553 2750//1552
f 2736//1553 2737//1554 2752//1554 2751//1553
f 2737//1554 2738//1555 2753//1555 2752//1554
f 2738//1555 2739//1556 2754//1556 2753//1555
f 2739//1556 2740//1557 2755//1557 2754//1556
f 2740//1557 2741//1558 2756//1558 2755//1557
f 2741//1558 2742//1559 2757//1559 2756//1558
f 2742//1559 2743//1560 2758//1560 2757//1559
f 2743//1560 2744//1561 2759//1561 2758//1560
f 2744//1561 2745//1562 2760//1562 2759//1561
f 2744//1563 2743//1563 2742//1563 2741//1563 2740//1563 2739//1563 2738//1563 2737//1563 2736//1563 2735//1563 2734//1563 2733//1563 2732//1563 2731//1563
f 2746//1564 2747//1564 2748//1564 2749//1564 2750//1564 2751//1564 2752//1564 2753//1564 2754//1564 2755//1564 2756//1564 2757//1564 2758//1564 2759//1564
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6067 -0.6310 0.0090 0.40 0.40 0.40
v -0.5998 -0.6264 0.0058 0.40 0.40 0.40
v -0.5959 -0.6197 0.0014 0.40 0.40 0.40
v -0.5959 -0.6121 -0.0033 0.40 0.40 0.40
v -0.5998 -0.6052 -0.0073 0.40 0.40 0.40
v -0.6067 -0.6003 -0.0099 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6240 -0.5998 -0.0090 0.40 0.40 0.40
v -0.6310 -0.6043 -0.0058 0.40 0.40 0.40
v -0.6348 -0.6110 -0.0014 0.40 0.40 0.40
v -0.6348 -0.6186 0.0033 0.40 0.40 0.40
v -0.6310 -0.6255 0.0073 0.40 0.40 0.40
v -0.6240 -0.6305 0.0099 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.5500 -0.0170 1.0105 0.40 0.40 0.40
v -0.5413 -0.0156 1.0090 0.40 0.40 0.40
v -0.5344 -0.0111 1.0058 0.40 0.40 0.40
v -0.5305 -0.0044 1.0014 0.40 0.40 0.40
v -0.5305 0.0032 0.9967 0.40 0.40 0.40
v -0.5344 0.0102 0.9927 0.40 0.40 0.40
v -0.5413 0.0151 0.9901 0.40 0.40 0.40
v -0.5500 0.0170 0.9895 0.40 0.40 0.40
v -0.5587 0.0156 0.9910 0.40 0.40 0.40
v -0.5656 0.0111 0.9942 0.40 0.40 0.40
v -0.5695 0.0044 0.9986 0.40 0.40 0.40
v -0.5695 -0.0032 1.0033 0.40 0.40 0.40
v -0.5656 -0.0102 1.0073 0.40 0.40 0.40
v -0.5587 -0.0151 1.0099 0.40 0.40 0.40
v -0.5500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4332 -0.7800 0.4516
vn 0.7806 -0.5538 0.2898
vn 0.9734 -0.2179 0.0705
vn 0.9734 0.1611 -0.1628
vn 0.7806 0.5082 -0.3638
vn 0.4332 0.7547 -0.4927
vn 0.0000 0.8517 -0.5241
vn -0.4332 0.7800 -0.4516
vn -0.7806 0.5538 -0.2898
vn -0.9734 0.2179 -0.0705
vn -0.9734 -0.1611 0.1628
vn -0.7806 -0.5082 0.3638
vn -0.4332 -0.7547 0.4927
vn -0.0000 -0.8517 0.5241
vn 0.0654 0.6154 1.0000
vn -0.0654 -0.6154 -1.0000
f 2761//1565 2762//1566 2777//1566 2776//1565
f 2762//1566 2763//1567 2778//1567 2777//1566
f 2763//1567 2764//1568 2779//1568 2778//1567
f 2764//1568 2765//1569 2780//1569 2779//1568
f 2765//1569 2766//1570 2781//1570 2780//1569
f 2766//1570 2767//1571 2782//1571 2781//1570
f 2767//1571 2768//1572 2783//1572 2782//1571
f 2768//1572 2769//1573 2784//1573 2783//1572
f 2769//1573 2770//1574 2785//1574 2784//1573
f 2770//1574 2771//1575 2786//1575 2785//1574
f 2771//1575 2772//1576 2787//1576 2786//1575
f 2772//1576 2773//1577 2788//1577 2787//1576
f 2773//1577 2774//1578 2789//1578 2788//1577
f 2774//1578 2775//1579 2790//1579 2789//1578
f 2774//1580 2773//1580 2772//1580 2771//1580 2770//1580 2769//1580 2768//1580 2767//1580 2766//1580 2765//1580 2764//1580 2763//1580 2762//1580 2761//1580
f 2776//1581 2777//1581 2778//1581 2779//1581 2780//1581 2781//1581 2782//1581 2783//1581 2784//1581 2785//1581 2786//1581 2787//1581 2788//1581 2789//1581
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6067 -0.6312 0.0087 0.40 0.40 0.40
v -0.5998 -0.6268 0.0052 0.40 0.40 0.40
v -0.5960 -0.6202 0.0007 0.40 0.40 0.40
v -0.5960 -0.6126 -0.0040 0.40 0.40 0.40
v -0.5998 -0.6056 -0.0078 0.40 0.40 0.40
v -0.6067 -0.6005 -0.0102 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6240 -0.5996 -0.0087 0.40 0.40 0.40
v -0.6309 -0.6039 -0.0052 0.40 0.40 0.40
v -0.6348 -0.6106 -0.0007 0.40 0.40 0.40
v -0.6348 -0.6182 0.0040 0.40 0.40 0.40
v -0.6309 -0.6252 0.0078 0.40 0.40 0.40
v -0.6240 -0.6303 0.0102 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.5000 -0.0170 1.0105 0.40 0.40 0.40
v -0.4914 -0.0158 1.0087 0.40 0.40 0.40
v -0.4844 -0.0114 1.0052 0.40 0.40 0.40
v -0.4806 -0.0048 1.0007 0.40 0.40 0.40
v -0.4806 0.0028 0.9960 0.40 0.40 0.40
v -0.4844 0.0098 0.9922 0.40 0.40 0.40
v -0.4914 0.0149 0.9898 0.40 0.40 0.40
v -0.5000 0.0170 0.9895 0.40 0.40 0.40
v -0.5086 0.0158 0.9913 0.40 0.40 0.40
v -0.5156 0.0114 0.9948 0.40 0.40 0.40
v -0.5194 0.0048 0.9993 0.40 0.40 0.40
v -0.5194 -0.0028 1.0040 0.40 0.40 0.40
v -0.5156 -0.0098 1.0078 0.40 0.40 0.40
v -0.5086 -0.0149 1.0102 0.40 0.40 0.40
v -0.5000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4318 -0.7896 0.4361
vn 0.7781 -0.5711 0.2617
vn 0.9703 -0.2395 0.0354
vn 0.9703 0.1395 -0.1978
vn 0.7781 0.4909 -0.3919
vn 0.4318 0.7451 -0.5083
vn 0.0000 0.8517 -0.5241
vn -0.4318 0.7896 -0.4361
vn -0.7781 0.5711 -0.2617
vn -0.9703 0.2395 -0.0354
vn -0.9703 -0.1395 0.1978
vn -0.7781 -0.4909 0.3919
vn -0.4318 -0.7451 0.5083
vn -0.0000 -0.8517 0.5241
vn 0.1154 0.6154 1.0000
vn -0.1154 -0.6154 -1.0000
f 2791//1582 2792//1583 2807//1583 2806//1582
f 2792//1583 2793//1584 2808//1584 2807//1583
f 2793//1584 2794//1585 2809//1585 2808//1584
f 2794//1585 2795//1586 2810//1586 2809//1585
f 2795//1586 2796//1587 2811//1587 2810//1586
f 2796//1587 2797//1588 2812//1588 2811//1587
f 2797//1588 2798//1589 2813//1589 2812//1588
f 2798//1589 2799//1590 2814//1590 2813//1589
f 2799//1590 2800//1591 2815//1591 2814//1590
f 2800//1591 2801//1592 2816//1592 2815//1591
f 2801//1592 2802//1593 2817//1593 2816//1592
f 2802//1593 2803//1594 2818//1594 2817//1593
f 2803//1594 2804//1595 2819//1595 2818//1594
f 2804//1595 2805//1596 2820//1596 2819//1595
f 2804//1597 2803//1597 2802//1597 2801//1597 2800//1597 2799//1597 2798//1597 2797//1597 2796//1597 2795//1597 2794//1597 2793//1597 2792//1597 2791//1597
f 2806//1598 2807//1598 2808//1598 2809//1598 2810//1598 2811//1598 2812//1598 2813//1598 2814//1598 2815//1598 2816//1598 2817//1598 2818//1598 2819//1598
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6068 -0.6314 0.0084 0.40 0.40 0.40
v -0.5999 -0.6271 0.0047 0.40 0.40 0.40
v -0.5961 -0.6206 0.0000 0.40 0.40 0.40
v -0.5961 -0.6130 -0.0046 0.40 0.40 0.40
v -0.5999 -0.6059 -0.0084 0.40 0.40 0.40
v -0.6068 -0.6007 -0.0105 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6240 -0.5994 -0.0084 0.40 0.40 0.40
v -0.6309 -0.6036 -0.0047 0.40 0.40 0.40
v -0.6347 -0.6102 -0.0000 0.40 0.40 0.40
v -0.6347 -0.6177 0.0046 0.40 0.40 0.40
v -0.6309 -0.6248 0.0084 0.40 0.40 0.40
v -0.6240 -0.6301 0.0105 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.4500 -0.0170 1.0105 0.40 0.40 0.40
v -0.4414 -0.0160 1.0084 0.40 0.40 0.40
v -0.4345 -0.0118 1.0047 0.40 0.40 0.40
v -0.4307 -0.0052 1.0000 0.40 0.40 0.40
v -0.4307 0.0024 0.9954 0.40 0.40 0.40
v -0.4345 0.0095 0.9916 0.40 0.40 0.40
v -0.4414 0.0147 0.9895 0.40 0.40 0.40
v -0.4500 0.0170 0.9895 0.40 0.40 0.40
v -0.4586 0.0160 0.9916 0.40 0.40 0.40
v -0.4655 0.0118 0.9953 0.40 0.40 0.40
v -0.4693 0.0052 1.0000 0.40 0.40 0.40
v -0.4693 -0.0024 1.0046 0.40 0.40 0.40
v -0.4655 -0.0095 1.0084 0.40 0.40 0.40
v -0.4586 -0.0147 1.0105 0.40 0.40 0.40
v -0.4500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4296 -0.7990 0.4207
vn 0.7742 -0.5881 0.2339
vn 0.9654 -0.2608 0.0008
vn 0.9654 0.1183 -0.2324
vn 0.7742 0.4739 -0.4196
vn 0.4296 0.7356 -0.5237
vn 0.0000 0.8517 -0.5241
vn -0.4296 0.7990 -0.4207
vn -0.7742 0.5881 -0.2339
vn -0.9654 0.2608 -0.0008
vn -0.9654 -0.1183 0.2324
vn -0.7742 -0.4739 0.4196
vn -0.4296 -0.7356 0.5237
vn -0.0000 -0.8517 0.5241
vn 0.1654 0.6154 1.0000
vn -0.1654 -0.6154 -1.0000
f 2821//1599 2822//1600 2837//1600 2836//1599
f 2822//1600 2823//1601 2838//1601 2837//1600
f 2823//1601 2824//1602 2839//1602 2838//1601
f 2824//1602 2825//1603 2840//1603 2839//1602
f 2825//1603 2826//1604 2841//1604 2840//1603
f 2826//1604 2827//1605 2842//1605 2841//1604
f 2827//1605 2828//1606 2843//1606 2842//1605
f 2828//1606 2829//1607 2844//1607 2843//1606
f 2829//1607 2830//1608 2845//1608 2844//1607
f 2830//1608 2831//1609 2846//1609 2845//1608
f 2831//1609 2832//1610 2847//1610 2846//1609
f 2832//1610 2833//1611 2848//1611 2847//1610
f 2833//1611 2834//1612 2849//1612 2848//1611
f 2834//1612 2835//1613 2850//1613 2849//1612
f 2834//1614 2833//1614 2832//1614 2831//1614 2830//1614 2829//1614 2828//1614 2827//1614 2826//1614 2825//1614 2824//1614 2823//1614 2822//1614 2821//1614
f 2836//1615 2837//1615 2838//1615 2839//1615 2840//1615 2841//1615 2842//1615 2843//1615 2844//1615 2845//1615 2846//1615 2847//1615 2848//1615 2849//1615
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6068 -0.6315 0.0081 0.40 0.40 0.40
v -0.6000 -0.6275 0.0041 0.40 0.40 0.40
v -0.5962 -0.6210 -0.0007 0.40 0.40 0.40
v -0.5962 -0.6134 -0.0053 0.40 0.40 0.40
v -0.6000 -0.6062 -0.0089 0.40 0.40 0.40
v -0.6068 -0.6008 -0.0108 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6239 -0.5992 -0.0081 0.40 0.40 0.40
v -0.6307 -0.6033 -0.0041 0.40 0.40 0.40
v -0.6345 -0.6097 0.0007 0.40 0.40 0.40
v -0.6345 -0.6173 0.0053 0.40 0.40 0.40
v -0.6307 -0.6245 0.0089 0.40 0.40 0.40
v -0.6239 -0.6299 0.0108 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.4000 -0.0170 1.0105 0.40 0.40 0.40
v -0.3915 -0.0162 1.0081 0.40 0.40 0.40
v -0.3846 -0.0121 1.0041 0.40 0.40 0.40
v -0.3808 -0.0056 0.9993 0.40 0.40 0.40
v -0.3808 0.0019 0.9947 0.40 0.40 0.40
v -0.3846 0.0091 0.9911 0.40 0.40 0.40
v -0.3915 0.0145 0.9892 0.40 0.40 0.40
v -0.4000 0.0170 0.9895 0.40 0.40 0.40
v -0.4085 0.0162 0.9919 0.40 0.40 0.40
v -0.4154 0.0121 0.9959 0.40 0.40 0.40
v -0.4192 0.0056 1.0007 0.40 0.40 0.40
v -0.4192 -0.0019 1.0053 0.40 0.40 0.40
v -0.4154 -0.0091 1.0089 0.40 0.40 0.40
v -0.4085 -0.0145 1.0108 0.40 0.40 0.40
v -0.4000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4268 -0.8083 0.4055
vn 0.7690 -0.6049 0.2066
vn 0.9589 -0.2817 -0.0332
vn 0.9589 0.0973 -0.2664
vn 0.7690 0.4571 -0.4469
vn 0.4268 0.7263 -0.5389
vn 0.0000 0.8517 -0.5241
vn -0.4268 0.8083 -0.4055
vn -0.7690 0.6049 -0.2066
vn -0.9589 0.2817 0.0332
vn -0.9589 -0.0973 0.2664
vn -0.7690 -0.4571 0.4469
vn -0.4268 -0.7263 0.5389
vn -0.0000 -0.8517 0.5241
vn 0.2154 0.6154 1.0000
vn -0.2154 -0.6154 -1.0000
f 2851//1616 2852//1617 2867//1617 2866//1616
f 2852//1617 2853//1618 2868//1618 2867//1617
f 2853//1618 2854//1619 2869//1619 2868//1618
f 2854//1619 2855//1620 2870//1620 2869//1619
f 2855//1620 2856//1621 2871//1621 2870//1620
f 2856//1621 2857//1622 2872//1622 2871//1621
f 2857//1622 2858//1623 2873//1623 2872//1622
f 2858//1623 2859//1624 2874//1624 2873//1623
f 2859//1624 2860//1625 2875//1625 2874//1624
f 2860//1625 2861//1626 2876//1626 2875//1625
f 2861//1626 2862//1627 2877//1627 2876//1626
f 2862//1627 2863//1628 2878//1628 2877//1627
f 2863//1628 2864//1629 2879//1629 2878//1628
f 2864//1629 2865//1630 2880//1630 2879//1629
f 2864//1631 2863//1631 2862//1631 2861//1631 2860//1631 2859//1631 2858//1631 2857//1631 2856//1631 2855//1631 2854//1631 2853//1631 2852//1631 2851//1631
f 2866//1632 2867//1632 2868//1632 2869//1632 2870//1632 2871//1632 2872//1632 2873//1632 2874//1632 2875//1632 2876//1632 2877//1632 2878//1632 2879//1632
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6069 -0.6317 0.0078 0.40 0.40 0.40
v -0.6001 -0.6278 0.0036 0.40 0.40 0.40
v -0.5964 -0.6214 -0.0013 0.40 0.40 0.40
v -0.5964 -0.6138 -0.0060 0.40 0.40 0.40
v -0.6001 -0.6066 -0.0095 0.40 0.40 0.40
v -0.6069 -0.6010 -0.0111 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6238 -0.5990 -0.0078 0.40 0.40 0.40
v -0.6306 -0.6029 -0.0036 0.40 0.40 0.40
v -0.6344 -0.6093 0.0013 0.40 0.40 0.40
v -0.6344 -0.6169 0.0060 0.40 0.40 0.40
v -0.6306 -0.6242 0.0095 0.40 0.40 0.40
v -0.6238 -0.6297 0.0111 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.3500 -0.0170 1.0105 0.40 0.40 0.40
v -0.3415 -0.0163 1.0078 0.40 0.40 0.40
v -0.3347 -0.0124 1.0036 0.40 0.40 0.40
v -0.3310 -0.0060 0.9987 0.40 0.40 0.40
v -0.3310 0.0015 0.9940 0.40 0.40 0.40
v -0.3347 0.0088 0.9905 0.40 0.40 0.40
v -0.3415 0.0143 0.9889 0.40 0.40 0.40
v -0.3500 0.0170 0.9895 0.40 0.40 0.40
v -0.3585 0.0163 0.9922 0.40 0.40 0.40
v -0.3653 0.0124 0.9964 0.40 0.40 0.40
v -0.3690 0.0060 1.0013 0.40 0.40 0.40
v -0.3690 -0.0015 1.0060 0.40 0.40 0.40
v -0.3653 -0.0088 1.0095 0.40 0.40 0.40
v -0.3585 -0.0143 1.0111 0.40 0.40 0.40
v -0.3500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4232 -0.8175 0.3907
vn 0.7626 -0.6213 0.1800
vn 0.9509 -0.3021 -0.0664
vn 0.9509 0.0769 -0.2997
vn 0.7626 0.4407 -0.4735
vn 0.4232 0.7172 -0.5536
vn 0.0000 0.8517 -0.5241
vn -0.4232 0.8175 -0.3907
vn -0.7626 0.6213 -0.1800
vn -0.9509 0.3021 0.0664
vn -0.9509 -0.0769 0.2997
vn -0.7626 -0.4407 0.4735
vn -0.4232 -0.7172 0.5536
vn -0.0000 -0.8517 0.5241
vn 0.2654 0.6154 1.0000
vn -0.2654 -0.6154 -1.0000
f 2881//1633 2882//1634 2897//1634 2896//1633
f 2882//1634 2883//1635 2898//1635 2897//1634
f 2883//1635 2884//1636 2899//1636 2898//1635
f 2884//1636 2885//1637 2900//1637 2899//1636
f 2885//1637 2886//1638 2901//1638 2900//1637
f 2886//1638 2887//1639 2902//1639 2901//1638
f 2887//1639 2888//1640 2903//1640 2902//1639
f 2888//1640 2889//1641 2904//1641 2903//1640
f 2889//1641 2890//1642 2905//1642 2904//1641
f 2890//1642 2891//1643 2906//1643 2905//1642
f 2891//1643 2892//1644 2907//1644 2906//1643
f 2892//1644 2893//1645 2908//1645 2907//1644
f 2893//1645 2894//1646 2909//1646 2908//1645
f 2894//1646 2895//1647 2910//1647 2909//1646
f 2894//1648 2893//1648 2892//1648 2891//1648 2890//1648 2889//1648 2888//1648 2887//1648 2886//1648 2885//1648 2884//1648 2883//1648 2882//1648 2881//1648
f 2896//1649 2897//1649 2898//1649 2899//1649 2900//1649 2901//1649 2902//1649 2903//1649 2904//1649 2905//1649 2906//1649 2907//1649 2908//1649 2909//1649
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6070 -0.6319 0.0075 0.40 0.40 0.40
v -0.6003 -0.6281 0.0031 0.40 0.40 0.40
v -0.5965 -0.6218 -0.0020 0.40 0.40 0.40
v -0.5965 -0.6142 -0.0066 0.40 0.40 0.40
v -0.6003 -0.6069 -0.0100 0.40 0.40 0.40
v -0.6070 -0.6012 -0.0114 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6238 -0.5988 -0.0075 0.40 0.40 0.40
v -0.6305 -0.6026 -0.0031 0.40 0.40 0.40
v -0.6342 -0.6089 0.0020 0.40 0.40 0.40
v -0.6342 -0.6165 0.0066 0.40 0.40 0.40
v -0.6305 -0.6239 0.0100 0.40 0.40 0.40
v -0.6238 -0.6295 0.0114 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.3000 -0.0170 1.0105 0.40 0.40 0.40
v -0.2916 -0.0165 1.0075 0.40 0.40 0.40
v -0.2849 -0.0127 1.0031 0.40 0.40 0.40
v -0.2812 -0.0064 0.9980 0.40 0.40 0.40
v -0.2812 0.0011 0.9934 0.40 0.40 0.40
v -0.2849 0.0085 0.9900 0.40 0.40 0.40
v -0.2916 0.0142 0.9886 0.40 0.40 0.40
v -0.3000 0.0170 0.9895 0.40 0.40 0.40
v -0.3084 0.0165 0.9925 0.40 0.40 0.40
v -0.3151 0.0127 0.9969 0.40 0.40 0.40
v -0.3188 0.0064 1.0020 0.40 0.40 0.40
v -0.3188 -0.0011 1.0066 0.40 0.40 0.40
v -0.3151 -0.0085 1.0100 0.40 0.40 0.40
v -0.3084 -0.0142 1.0114 0.40 0.40 0.40
v -0.3000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4190 -0.8263 0.3763
vn 0.7551 -0.6373 0.1540
vn 0.9416 -0.3221 -0.0988
vn 0.9416 0.0570 -0.3320
vn 0.7551 0.4247 -0.4995
vn 0.4190 0.7083 -0.5680
vn 0.0000 0.8517 -0.5241
vn -0.4190 0.8263 -0.3763
vn -0.7551 0.6373 -0.1540
vn -0.9416 0.3221 0.0988
vn -0.9416 -0.0570 0.3320
vn -0.7551 -0.4247 0.4995
vn -0.4190 -0.7083 0.5680
vn -0.0000 -0.8517 0.5241
vn 0.3154 0.6154 1.0000
vn -0.3154 -0.6154 -1.0000
f 2911//1650 2912//1651 2927//1651 2926//1650
f 2912//1651 2913//1652 2928//1652 2927//1651
f 2913//1652 2914//1653 2929//1653 2928//1652
f 2914//1653 2915//1654 2930//1654 2929//1653
f 2915//1654 2916//1655 2931//1655 2930//1654
f 2916//1655 2917//1656 2932//1656 2931//1655
f 2917//1656 2918//1657 2933//1657 2932//1656
f 2918//1657 2919//1658 2934//1658 2933//1657
f 2919//1658 2920//1659 2935//1659 2934//1658
f 2920//1659 2921//1660 2936//1660 2935//1659
f 2921//1660 2922//1661 2937//1661 2936//1660
f 2922//1661 2923//1662 2938//1662 2937//1661
f 2923//1662 2924//1663 2939//1663 2938//1662
f 2924//1663 2925//1664 2940//1664 2939//1663
f 2924//1665 2923//1665 2922//1665 2921//1665 2920//1665 2919//1665 2918//1665 2917//1665 2916//1665 2915//1665 2914//1665 2913//1665 2912//1665 2911//1665
f 2926//1666 2927//1666 2928//1666 2929//1666 2930//1666 2931//1666 2932//1666 2933//1666 2934//1666 2935//1666 2936//1666 2937//1666 2938//1666 2939//1666
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6071 -0.6321 0.0072 0.40 0.40 0.40
v -0.6004 -0.6284 0.0026 0.40 0.40 0.40
v -0.5968 -0.6222 -0.0026 0.40 0.40 0.40
v -0.5968 -0.6146 -0.0073 0.40 0.40 0.40
v -0.6004 -0.6072 -0.0105 0.40 0.40 0.40
v -0.6071 -0.6014 -0.0116 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6237 -0.5987 -0.0072 0.40 0.40 0.40
v -0.6303 -0.6023 -0.0026 0.40 0.40 0.40
v -0.6340 -0.6085 0.0026 0.40 0.40 0.40
v -0.6340 -0.6161 0.0073 0.40 0.40 0.40
v -0.6303 -0.6236 0.0105 0.40 0.40 0.40
v -0.6237 -0.6294 0.0116 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.2500 -0.0170 1.0105 0.40 0.40 0.40
v -0.2417 -0.0167 1.0072 0.40 0.40 0.40
v -0.2351 -0.0131 1.0026 0.40 0.40 0.40
v -0.2314 -0.0068 0.9974 0.40 0.40 0.40
v -0.2314 0.0008 0.9927 0.40 0.40 0.40
v -0.2351 0.0082 0.9895 0.40 0.40 0.40
v -0.2417 0.0140 0.9884 0.40 0.40 0.40
v -0.2500 0.0170 0.9895 0.40 0.40 0.40
v -0.2583 0.0167 0.9928 0.40 0.40 0.40
v -0.2649 0.0131 0.9974 0.40 0.40 0.40
v -0.2686 0.0068 1.0026 0.40 0.40 0.40
v -0.2686 -0.0008 1.0073 0.40 0.40 0.40
v -0.2649 -0.0082 1.0105 0.40 0.40 0.40
v -0.2583 -0.0140 1.0116 0.40 0.40 0.40
v -0.2500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4143 -0.8349 0.3624
vn 0.7465 -0.6527 0.1289
vn 0.9309 -0.3413 -0.1301
vn 0.9309 0.0377 -0.3633
vn 0.7465 0.4093 -0.5246
vn 0.4143 0.6998 -0.5820
vn 0.0000 0.8517 -0.5241
vn -0.4143 0.8349 -0.3624
vn -0.7465 0.6527 -0.1289
vn -0.9309 0.3413 0.1301
vn -0.9309 -0.0377 0.3633
vn -0.7465 -0.4093 0.5246
vn -0.4143 -0.6998 0.5820
vn -0.0000 -0.8517 0.5241
vn 0.3654 0.6154 1.0000
vn -0.3654 -0.6154 -1.0000
f 2941//1667 2942//1668 2957//1668 2956//1667
f 2942//1668 2943//1669 2958//1669 2957//1668
f 2943//1669 2944//1670 2959//1670 2958//1669
f 2944//1670 2945//1671 2960//1671 2959//1670
f 2945//1671 2946//1672 2961//1672 2960//1671
f 2946//1672 2947//1673 2962//1673 2961//1672
f 2947//1673 2948//1674 2963//1674 2962//1673
f 2948//1674 2949//1675 2964//1675 2963//1674
f 2949//1675 2950//1676 2965//1676 2964//1675
f 2950//1676 2951//1677 2966//1677 2965//1676
f 2951//1677 2952//1678 2967//1678 2966//1677
f 2952//1678 2953//1679 2968//1679 2967//1678
f 2953//1679 2954//1680 2969//1680 2968//1679
f 2954//1680 2955//1681 2970//1681 2969//1680
f 2954//1682 2953//1682 2952//1682 2951//1682 2950//1682 2949//1682 2948//1682 2947//1682 2946//1682 2945//1682 2944//1682 2943//1682 2942//1682 2941//1682
f 2956//1683 2957//1683 2958//1683 2959//1683 2960//1683 2961//1683 2962//1683 2963//1683 2964//1683 2965//1683 2966//1683 2967//1683 2968//1683 2969//1683
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6072 -0.6322 0.0070 0.40 0.40 0.40
v -0.6006 -0.6287 0.0021 0.40 0.40 0.40
v -0.5970 -0.6226 -0.0032 0.40 0.40 0.40
v -0.5970 -0.6150 -0.0079 0.40 0.40 0.40
v -0.6006 -0.6075 -0.0110 0.40 0.40 0.40
v -0.6072 -0.6015 -0.0119 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6236 -0.5985 -0.0070 0.40 0.40 0.40
v -0.6301 -0.6020 -0.0021 0.40 0.40 0.40
v -0.6338 -0.6082 0.0032 0.40 0.40 0.40
v -0.6338 -0.6158 0.0079 0.40 0.40 0.40
v -0.6301 -0.6233 0.0110 0.40 0.40 0.40
v -0.6236 -0.6292 0.0119 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.2000 -0.0170 1.0105 0.40 0.40 0.40
v -0.1918 -0.0169 1.0070 0.40 0.40 0.40
v -0.1853 -0.0134 1.0021 0.40 0.40 0.40
v -0.1816 -0.0072 0.9968 0.40 0.40 0.40
v -0.1816 0.0004 0.9921 0.40 0.40 0.40
v -0.1853 0.0079 0.9890 0.40 0.40 0.40
v -0.1918 0.0138 0.9881 0.40 0.40 0.40
v -0.2000 0.0170 0.9895 0.40 0.40 0.40
v -0.2082 0.0169 0.9930 0.40 0.40 0.40
v -0.2147 0.0134 0.9979 0.40 0.40 0.40
v -0.2184 0.0072 1.0032 0.40 0.40 0.40
v -0.2184 -0.0004 1.0079 0.40 0.40 0.40
v -0.2147 -0.0079 1.0110 0.40 0.40 0.40
v -0.2082 -0.0138 1.0119 0.40 0.40 0.40
v -0.2000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4090 -0.8432 0.3490
vn 0.7371 -0.6677 0.1047
vn 0.9191 -0.3599 -0.1603
vn 0.9191 0.0191 -0.3935
vn 0.7371 0.3944 -0.5488
vn 0.4090 0.6915 -0.5954
vn 0.0000 0.8517 -0.5241
vn -0.4090 0.8432 -0.3490
vn -0.7371 0.6677 -0.1047
vn -0.9191 0.3599 0.1603
vn -0.9191 -0.0191 0.3935
vn -0.7371 -0.3944 0.5488
vn -0.4090 -0.6915 0.5954
vn -0.0000 -0.8517 0.5241
vn 0.4154 0.6154 1.0000
vn -0.4154 -0.6154 -1.0000
f 2971//1684 2972//1685 2987//1685 2986//1684
f 2972//1685 2973//1686 2988//1686 2987//1685
f 2973//1686 2974//1687 2989//1687 2988//1686
f 2974//1687 2975//1688 2990//1688 2989//1687
f 2975//1688 2976//1689 2991//1689 2990//1688
f 2976//1689 2977//1690 2992//1690 2991//1689
f 2977//1690 2978//1691 2993//1691 2992//1690
f 2978//1691 2979//1692 2994//1692 2993//1691
f 2979//1692 2980//1693 2995//1693 2994//1692
f 2980//1693 2981//1694 2996//1694 2995//1693
f 2981//1694 2982//1695 2997//1695 2996//1694
f 2982//1695 2983//1696 2998//1696 2997//1695
f 2983//1696 2984//1697 2999//1697 2998//1696
f 2984//1697 2985//1698 3000//1698 2999//1697
f 2984//1699 2983//1699 2982//1699 2981//1699 2980//1699 2979//1699 2978//1699 2977//1699 2976//1699 2975//1699 2974//1699 2973//1699 2972//1699 2971//1699
f 2986//1700 2987//1700 2988//1700 2989//1700 2990//1700 2991//1700 2992//1700 2993//1700 2994//1700 2995//1700 2996//1700 2997//1700 2998//1700 2999//1700
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6073 -0.6324 0.0067 0.40 0.40 0.40
v -0.6008 -0.6290 0.0016 0.40 0.40 0.40
v -0.5972 -0.6229 -0.0038 0.40 0.40 0.40
v -0.5972 -0.6153 -0.0085 0.40 0.40 0.40
v -0.6008 -0.6078 -0.0114 0.40 0.40 0.40
v -0.6073 -0.6017 -0.0122 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6234 -0.5983 -0.0067 0.40 0.40 0.40
v -0.6299 -0.6017 -0.0016 0.40 0.40 0.40
v -0.6335 -0.6078 0.0038 0.40 0.40 0.40
v -0.6335 -0.6154 0.0085 0.40 0.40 0.40
v -0.6299 -0.6230 0.0114 0.40 0.40 0.40
v -0.6234 -0.6290 0.0122 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.1500 -0.0170 1.0105 0.40 0.40 0.40
v -0.1419 -0.0170 1.0067 0.40 0.40 0.40
v -0.1355 -0.0136 1.0016 0.40 0.40 0.40
v -0.1319 -0.0076 0.9962 0.40 0.40 0.40
v -0.1319 0.0000 0.9915 0.40 0.40 0.40
v -0.1355 0.0076 0.9886 0.40 0.40 0.40
v -0.1419 0.0137 0.9878 0.40 0.40 0.40
v -0.1500 0.0170 0.9895 0.40 0.40 0.40
v -0.1581 0.0170 0.9933 0.40 0.40 0.40
v -0.1645 0.0136 0.9984 0.40 0.40 0.40
v -0.1681 0.0076 1.0038 0.40 0.40 0.40
v -0.1681 -0.0000 1.0085 0.40 0.40 0.40
v -0.1645 -0.0076 1.0114 0.40 0.40 0.40
v -0.1581 -0.0137 1.0122 0.40 0.40 0.40
v -0.1500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4034 -0.8511 0.3360
vn 0.7268 -0.6820 0.0814
vn 0.9063 -0.3778 -0.1893
vn 0.9063 0.0013 -0.4226
vn 0.7268 0.3800 -0.5721
vn 0.4034 0.6835 -0.6083
vn 0.0000 0.8517 -0.5241
vn -0.4034 0.8511 -0.3360
vn -0.7268 0.6820 -0.0814
vn -0.9063 0.3778 0.1893
vn -0.9063 -0.0013 0.4226
vn -0.7268 -0.3800 0.5721
vn -0.4034 -0.6835 0.6083
vn -0.0000 -0.8517 0.5241
vn 0.4654 0.6154 1.0000
vn -0.4654 -0.6154 -1.0000
f 3001//1701 3002//1702 3017//1702 3016//1701
f 3002//1702 3003//1703 3018//1703 3017//1702
f 3003//1703 3004//1704 3019//1704 3018//1703
f 3004//1704 3005//1705 3020//1705 3019//1704
f 3005//1705 3006//1706 3021//1706 3020//1705
f 3006//1706 3007//1707 3022//1707 3021//1706
f 3007//1707 3008//1708 3023//1708 3022//1707
f 3008//1708 3009//1709 3024//1709 3023//1708
f 3009//1709 3010//1710 3025//1710 3024//1709
f 3010//1710 3011//1711 3026//1711 3025//1710
f 3011//1711 3012//1712 3027//1712 3026//1711
f 3012//1712 3013//1713 3028//1713 3027//1712
f 3013//1713 3014//1714 3029//1714 3028//1713
f 3014//1714 3015//1715 3030//1715 3029//1714
f 3014//1716 3013//1716 3012//1716 3011//1716 3010//1716 3009//1716 3008//1716 3007//1716 3006//1716 3005//1716 3004//1716 3003//1716 3002//1716 3001//1716
f 3016//1717 3017//1717 3018//1717 3019//1717 3020//1717 3021//1717 3022//1717 3023//1717 3024//1717 3025//1717 3026//1717 3027//1717 3028//1717 3029//1717
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6074 -0.6325 0.0065 0.40 0.40 0.40
v -0.6011 -0.6293 0.0012 0.40 0.40 0.40
v -0.5975 -0.6233 -0.0043 0.40 0.40 0.40
v -0.5975 -0.6157 -0.0090 0.40 0.40 0.40
v -0.6011 -0.6080 -0.0119 0.40 0.40 0.40
v -0.6074 -0.6019 -0.0124 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6233 -0.5982 -0.0065 0.40 0.40 0.40
v -0.6297 -0.6015 -0.0012 0.40 0.40 0.40
v -0.6332 -0.6075 0.0043 0.40 0.40 0.40
v -0.6332 -0.6151 0.0090 0.40 0.40 0.40
v -0.6297 -0.6227 0.0119 0.40 0.40 0.40
v -0.6233 -0.6289 0.0124 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.1000 -0.0170 1.0105 0.40 0.40 0.40
v -0.0921 -0.0172 1.0065 0.40 0.40 0.40
v -0.0857 -0.0139 1.0012 0.40 0.40 0.40
v -0.0821 -0.0079 0.9957 0.40 0.40 0.40
v -0.0821 -0.0003 0.9910 0.40 0.40 0.40
v -0.0857 0.0073 0.9881 0.40 0.40 0.40
v -0.0921 0.0135 0.9876 0.40 0.40 0.40
v -0.1000 0.0170 0.9895 0.40 0.40 0.40
v -0.1079 0.0172 0.9935 0.40 0.40 0.40
v -0.1143 0.0139 0.9988 0.40 0.40 0.40
v -0.1179 0.0079 1.0043 0.40 0.40 0.40
v -0.1179 0.0003 1.0090 0.40 0.40 0.40
v -0.1143 -0.0073 1.0119 0.40 0.40 0.40
v -0.1079 -0.0135 1.0124 0.40 0.40 0.40
v -0.1000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.3973 -0.8587 0.3237
vn 0.7159 -0.6957 0.0591
vn 0.8927 -0.3949 -0.2171
vn 0.8927 -0.0158 -0.4503
vn 0.7159 0.3663 -0.5944
vn 0.3973 0.6759 -0.6207
vn 0.0000 0.8517 -0.5241
vn -0.3973 0.8587 -0.3237
vn -0.7159 0.6957 -0.0591
vn -0.8927 0.3949 0.2171
vn -0.8927 0.0158 0.4503
vn -0.7159 -0.3663 0.5944
vn -0.3973 -0.6759 0.6207
vn -0.0000 -0.8517 0.5241
vn 0.5154 0.6154 1.0000
vn -0.5154 -0.6154 -1.0000
f 3031//1718 3032//1719 3047//1719 3046//1718
f 3032//1719 3033//1720 3048//1720 3047//1719
f 3033//1720 3034//1721 3049//1721 3048//1720
f 3034//1721 3035//1722 3050//1722 3049//1721
f 3035//1722 3036//1723 3051//1723 3050//1722
f 3036//1723 3037//1724 3052//1724 3051//1723
f 3037//1724 3038//1725 3053//1725 3052//1724
f 3038//1725 3039//1726 3054//1726 3053//1725
f 3039//1726 3040//1727 3055//1727 3054//1726
f 3040//1727 3041//1728 3056//1728 3055//1727
f 3041//1728 3042//1729 3057//1729 3056//1728
f 3042//1729 3043//1730 3058//1730 3057//1729
f 3043//1730 3044//1731 3059//1731 3058//1730
f 3044//1731 3045//1732 3060//1732 3059//1731
f 3044//1733 3043//1733 3042//1733 3041//1733 3040//1733 3039//1733 3038//1733 3037//1733 3036//1733 3035//1733 3034//1733 3033//1733 3032//1733 3031//1733
f 3046//1734 3047//1734 3048//1734 3049//1734 3050//1734 3051//1734 3052//1734 3053//1734 3054//1734 3055//1734 3056//1734 3057//1734 3058//1734 3059//1734
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6076 -0.6327 0.0062 0.40 0.40 0.40
v -0.6013 -0.6295 0.0008 0.40 0.40 0.40
v -0.5978 -0.6236 -0.0049 0.40 0.40 0.40
v -0.5978 -0.6160 -0.0095 0.40 0.40 0.40
v -0.6013 -0.6083 -0.0123 0.40 0.40 0.40
v -0.6076 -0.6020 -0.0126 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6232 -0.5981 -0.0062 0.40 0.40 0.40
v -0.6295 -0.6012 -0.0008 0.40 0.40 0.40
v -0.6329 -0.6071 0.0049 0.40 0.40 0.40
v -0.6329 -0.6147 0.0095 0.40 0.40 0.40
v -0.6295 -0.6224 0.0123 0.40 0.40 0.40
v -0.6232 -0.6287 0.0126 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.0500 -0.0170 1.0105 0.40 0.40 0.40
v -0.0422 -0.0173 1.0062 0.40 0.40 0.40
v -0.0359 -0.0142 1.0008 0.40 0.40 0.40
v -0.0324 -0.0082 0.9951 0.40 0.40 0.40
v -0.0324 -0.0006 0.9905 0.40 0.40 0.40
v -0.0359 0.0071 0.9877 0.40 0.40 0.40
v -0.0422 0.0134 0.9874 0.40 0.40 0.40
v -0.0500 0.0170 0.9895 0.40 0.40 0.40
v -0.0578 0.0173 0.9938 0.40 0.40 0.40
v -0.0641 0.0142 0.9992 0.40 0.40 0.40
v -0.0676 0.0082 1.0049 0.40 0.40 0.40
v -0.0676 0.0006 1.0095 0.40 0.40 0.40
v -0.0641 -0.0071 1.0123 0.40 0.40 0.40
v -0.0578 -0.0134 1.0126 0.40 0.40 0.40
v -0.0500 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.3909 -0.8660 0.3119
vn 0.7044 -0.7088 0.0379
vn 0.8784 -0.4112 -0.2436
vn 0.8784 -0.0322 -0.4768
vn 0.7044 0.3532 -0.6156
vn 0.3909 0.6687 -0.6325
vn 0.0000 0.8517 -0.5241
vn -0.3909 0.8660 -0.3119
vn -0.7044 0.7088 -0.0379
vn -0.8784 0.4112 0.2436
vn -0.8784 0.0322 0.4768
vn -0.7044 -0.3532 0.6156
vn -0.3909 -0.6687 0.6325
vn -0.0000 -0.8517 0.5241
vn 0.5654 0.6154 1.0000
vn -0.5654 -0.6154 -1.0000
f 3061//1735 3062//1736 3077//1736 3076//1735
f 3062//1736 3063//1737 3078//1737 3077//1736
f 3063//1737 3064//1738 3079//1738 3078//1737
f 3064//1738 3065//1739 3080//1739 3079//1738
f 3065//1739 3066//1740 3081//1740 3080//1739
f 3066//1740 3067//1741 3082//1741 3081//1740
f 3067//1741 3068//1742 3083//1742 3082//1741
f 3068//1742 3069//1743 3084//1743 3083//1742
f 3069//1743 3070//1744 3085//1744 3084//1743
f 3070//1744 3071//1745 3086//1745 3085//1744
f 3071//1745 3072//1746 3087//1746 3086//1745
f 3072//1746 3073//1747 3088//1747 3087//1746
f 3073//1747 3074//1748 3089//1748 3088//1747
f 3074//1748 3075//1749 3090//1749 3089//1748
f 3074//1750 3073//1750 3072//1750 3071//1750 3070//1750 3069//1750 3068//1750 3067//1750 3066//1750 3065//1750 3064//1750 3063//1750 3062//1750 3061//1750
f 3076//1751 3077//1751 3078//1751 3079//1751 3080//1751 3081//1751 3082//1751 3083//1751 3084//1751 3085//1751 3086//1751 3087//1751 3088//1751 3089//1751
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6077 -0.6328 0.0060 0.40 0.40 0.40
v -0.6015 -0.6298 0.0004 0.40 0.40 0.40
v -0.5981 -0.6239 -0.0054 0.40 0.40 0.40
v -0.5981 -0.6163 -0.0100 0.40 0.40 0.40
v -0.6015 -0.6086 -0.0127 0.40 0.40 0.40
v -0.6077 -0.6021 -0.0129 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6231 -0.5979 -0.0060 0.40 0.40 0.40
v -0.6292 -0.6009 -0.0004 0.40 0.40 0.40
v -0.6326 -0.6068 0.0054 0.40 0.40 0.40
v -0.6326 -0.6144 0.0100 0.40 0.40 0.40
v -0.6292 -0.6222 0.0127 0.40 0.40 0.40
v -0.6231 -0.6286 0.0129 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v 0.0000 -0.0170 1.0105 0.40 0.40 0.40
v 0.0077 -0.0175 1.0060 0.40 0.40 0.40
v 0.0138 -0.0144 1.0004 0.40 0.40 0.40
v 0.0173 -0.0085 0.9946 0.40 0.40 0.40
v 0.0173 -0.0010 0.9900 0.40 0.40 0.40
v 0.0138 0.0068 0.9873 0.40 0.40 0.40
v 0.0077 0.0132 0.9871 0.40 0.40 0.40
v 0.0000 0.0170 0.9895 0.40 0.40 0.40
v -0.0077 0.0175 0.9940 0.40 0.40 0.40
v -0.0138 0.0144 0.9996 0.40 0.40 0.40
v -0.0173 0.0085 1.0054 0.40 0.40 0.40
v -0.0173 0.0010 1.0100 0.40 0.40 0.40
v -0.0138 -0.0068 1.0127 0.40 0.40 0.40
v -0.0077 -0.0132 1.0129 0.40 0.40 0.40
v 0.0000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.3843 -0.8729 0.3007
vn 0.6925 -0.7212 0.0177
vn 0.8635 -0.4267 -0.2688
vn 0.8635 -0.0477 -0.5021
vn 0.6925 0.3408 -0.6359
vn 0.3843 0.6618 -0.6437
vn 0.0000 0.8517 -0.5241
vn -0.3843 0.8729 -0.3007
vn -0.6925 0.7212 -0.0177
vn -0.8635 0.4267 0.2688
vn -0.8635 0.0477 0.5021
vn -0.6925 -0.3408 0.6359
vn -0.3843 -0.6618 0.6437
vn -0.0000 -0.8517 0.5241
vn 0.6154 0.6154 1.0000
vn -0.6154 -0.6154 -1.0000
f 3091//1752 3092//1753 3107//1753 3106//1752
f 3092//1753 3093//1754 3108//1754 3107//1753
f 3093//1754 3094//1755 3109//1755 3108//1754
f 3094//1755 3095//1756 3110//1756 3109//1755
f 3095//1756 3096//1757 3111//1757 3110//1756
f 3096//1757 3097//1758 3112//1758 3111//1757
f 3097//1758 3098//1759 3113//1759 3112//1758
f 3098//1759 3099//1760 3114//1760 3113//1759
f 3099//1760 3100//1761 3115//1761 3114//1760
f 3100//1761 3101//1762 3116//1762 3115//1761
f 3101//1762 3102//1763 3117//1763 3116//1762
f 3102//1763 3103//1764 3118//1764 3117//1763
f 3103//1764 3104//1765 3119//1765 3118//1764
f 3104//1765 3105//1766 3120//1766 3119//1765
f 3104//1767 3103//1767 3102//1767 3101//1767 3100//1767 3099//1767 3098//1767 3097//1767 3096//1767 3095//1767 3094//1767 3093//1767 3092//1767 3091//1767
f 3106//1768 3107//1768 3108//1768 3109//1768 3110//1768 3111//1768 3112//1768 3113//1768 3114//1768 3115//1768 3116//1768 3117//1768 3118//1768 3119//1768
v -0.5987 -0.6154 -0.0111 0.40 0.40 0.40
v -0.6026 -0.6076 -0.0133 0.40 0.40 0.40
v -0.6089 -0.6015 -0.0128 0.40 0.40 0.40
v -0.6166 -0.5980 -0.0099 0.40 0.40 0.40
v -0.6240 -0.5980 -0.0049 0.40 0.40 0.40
v -0.6297 -0.6015 0.0010 0.40 0.40 0.40
v -0.6326 -0.6076 0.0067 0.40 0.40 0.40
v -0.6320 -0.6154 0.0111 0.40 0.40 0.40
v -0.6282 -0.6231 0.0133 0.40 0.40 0.40
v -0.6218 -0.6293 0.0128 0.40 0.40 0.40
v -0.6141 -0.6327 0.0099 0.40 0.40 0.40
v -0.6067 -0.6327 0.0049 0.40 0.40 0.40
v -0.6010 -0.6293 -0.0010 0.40 0.40 0.40
v -0.5982 -0.6231 -0.0067 0.40 0.40 0.40
v -0.5987 -0.6154 -0.0111 0.40 0.40 0.40
v 0.0667 0.0000 0.9889 0.40 0.40 0.40
v 0.0628 0.0077 0.9867 0.40 0.40 0.40
v 0.0564 0.0139 0.9872 0.40 0.40 0.40
v 0.0488 0.0174 0.9901 0.40 0.40 0.40
v 0.0414 0.0174 0.9951 0.40 0.40 0.40
v 0.0357 0.0139 1.0010 0.40 0.40 0.40
v 0.0328 0.0077 1.0067 0.40 0.40 0.40
v 0.0333 0.0000 1.0111 0.40 0.40 0.40
v 0.0372 -0.0077 1.0133 0.40 0.40 0.40
v 0.0436 -0.0139 1.0128 0.40 0.40 0.40
v 0.0512 -0.0174 1.0099 0.40 0.40 0.40
v 0.0586 -0.0174 1.0049 0.40 0.40 0.40
v 0.0643 -0.0139 0.9990 0.40 0.40 0.40
v 0.0672 -0.0077 0.9933 0.40 0.40 0.40
v 0.0667 0.0000 0.9889 0.40 0.40 0.40
vn 0.8325 0.0000 -0.5540
vn 0.6405 0.3862 -0.6638
vn 0.3216 0.6958 -0.6422
vn -0.0610 0.8677 -0.4934
vn -0.4315 0.8677 -0.2468
vn -0.7166 0.6958 0.0486
vn -0.8597 0.3862 0.3344
vn -0.8325 0.0000 0.5540
vn -0.6405 -0.3862 0.6638
vn -0.3216 -0.6958 0.6422
vn 0.0610 -0.8677 0.4934
vn 0.4315 -0.8677 0.2468
vn 0.7166 -0.6958 -0.0486
vn 0.8597 -0.3862 -0.3344
vn 0.8325 -0.0000 -0.5540
vn 0.6654 0.6154 1.0000
vn -0.6654 -0.6154 -1.0000
f 3121//1769 3122//1770 3137//1770 3136//1769
f 3122//1770 3123//1771 3138//1771 3137//1770
f 3123//1771 3124//1772 3139//1772 3138//1771
f 3124//1772 3125//1773 3140//1773 3139//1772
f 3125//1773 3126//1774 3141//1774 3140//1773
f 3126//1774 3127//1775 3142//1775 3141//1774
f 3127//1775 3128//1776 3143//1776 3142//1775
f 3128//1776 3129//1777 3144//1777 3143//1776
f 3129//1777 3130//1778 3145//1778 3144//1777
f 3130//1778 3131//1779 3146//1779 3145//1778
f 3131//1779 3132//1780 3147//1780 3146//1779
f 3132//1780 3133//1781 3148//1781 3147//1780
f 3133//1781 3134//1782 3149//1782 3148//1781
f 3134//1782 3135//1783 3150//1783 3149//1782
f 3134//1784 3133//1784 3132//1784 3131//1784 3130//1784 3129//1784 3128//1784 3127//1784 3126//1784 3125//1784 3124//1784 3123//1784 3122//1784 3121//1784
f 3136//1785 3137//1785 3138//1785 3139//1785 3140//1785 3141//1785 3142//1785 3143//1785 3144//1785 3145//1785 3146//1785 3147//1785 3148//1785 3149//1785
v -0.5991 -0.6154 -0.0116 0.40 0.40 0.40
v -0.6030 -0.6076 -0.0136 0.40 0.40 0.40
v -0.6093 -0.6014 -0.0129 0.40 0.40 0.40
v -0.6168 -0.5979 -0.0097 0.40 0.40 0.40
v -0.6241 -0.5979 -0.0045 0.40 0.40 0.40
v -0.6296 -0.6014 0.0016 0.40 0.40 0.40
v -0.6323 -0.6076 0.0073 0.40 0.40 0.40
v -0.6316 -0.6154 0.0116 0.40 0.40 0.40
v -0.6278 -0.6231 0.0136 0.40 0.40 0.40
v -0.6214 -0.6294 0.0129 0.40 0.40 0.40
v -0.6139 -0.6328 0.0097 0.40 0.40 0.40
v -0.6067 -0.6328 0.0045 0.40 0.40 0.40
v -0.6012 -0.6294 -0.0016 0.40 0.40 0.40
v -0.5985 -0.6231 -0.0073 0.40 0.40 0.40
v -0.5991 -0.6154 -0.0116 0.40 0.40 0.40
v 0.1163 0.0000 0.9884 0.40 0.40 0.40
v 0.1124 0.0078 0.9864 0.40 0.40 0.40
v 0.1061 0.0140 0.9871 0.40 0.40 0.40
v 0.0985 0.0174 0.9903 0.40 0.40 0.40
v 0.0913 0.0174 0.9955 0.40 0.40 0.40
v 0.0858 0.0140 1.0016 0.40 0.40 0.40
v 0.0831 0.0078 1.0073 0.40 0.40 0.40
v 0.0837 0.0000 1.0116 0.40 0.40 0.40
v 0.0876 -0.0078 1.0136 0.40 0.40 0.40
v 0.0939 -0.0140 1.0129 0.40 0.40 0.40
v 0.1015 -0.0174 1.0097 0.40 0.40 0.40
v 0.1087 -0.0174 1.0045 0.40 0.40 0.40
v 0.1142 -0.0140 0.9984 0.40 0.40 0.40
v 0.1169 -0.0078 0.9927 0.40 0.40 0.40
v 0.1163 0.0000 0.9884 0.40 0.40 0.40
vn 0.8133 0.0000 -0.5818
vn 0.6198 0.3880 -0.6821
vn 0.3035 0.6992 -0.6474
vn -0.0729 0.8718 -0.4844
vn -0.4349 0.8718 -0.2254
vn -0.7107 0.6992 0.0782
vn -0.8458 0.3880 0.3663
vn -0.8133 0.0000 0.5818
vn -0.6198 -0.3880 0.6821
vn -0.3035 -0.6992 0.6474
vn 0.0729 -0.8718 0.4844
vn 0.4349 -0.8718 0.2254
vn 0.7107 -0.6992 -0.0782
vn 0.8458 -0.3880 -0.3663
vn 0.8133 -0.0000 -0.5818
vn 0.7154 0.6154 1.0000
vn -0.7154 -0.6154 -1.0000
f 3151//1786 3152//1787 3167//1787 3166//1786
f 3152//1787 3153//1788 3168//1788 3167//1787
f 3153//1788 3154//1789 3169//1789 3168//1788
f 3154//1789 3155//1790 3170//1790 3169//1789
f 3155//1790 3156//1791 3171//1791 3170//1790
f 3156//1791 3157//1792 3172//1792 3171//1791
f 3157//1792 3158//1793 3173//1793 3172//1792
f 3158//1793 3159//1794 3174//1794 3173//1793
f 3159//1794 3160//1795 3175//1795 3174//1794
f 3160//1795 3161//1796 3176//1796 3175//1795
f 3161//1796 3162//1797 3177//1797 3176//1796
f 3162//1797 3163//1798 3178//1798 3177//1797
f 3163//1798 3164//1799 3179//1799 3178//1798
f 3164//1799 3165//1800 3180//1800 3179//1799
f 3164//1801 3163//1801 3162//1801 3161//1801 3160//1801 3159//1801 3158//1801 3157//1801 3156//1801 3155//1801 3154//1801 3153//1801 3152//1801 3151//1801
f 3166//1802 3167//1802 3168//1802 3169//1802 3170//1802 3171//1802 3172//1802 3173//1802 3174//1802 3175//1802 3176//1802 3177//1802 3178//1802 3179//1802
v -0.5995 -0.6154 -0.0122 0.40 0.40 0.40
v -0.6034 -0.6076 -0.0140 0.40 0.40 0.40
v -0.6096 -0.6013 -0.0130 0.40 0.40 0.40
v -0.6170 -0.5979 -0.0095 0.40 0.40 0.40
v -0.6241 -0.5979 -0.0041 0.40 0.40 0.40
v -0.6294 -0.6013 0.0021 0.40 0.40 0.40
v -0.6320 -0.6076 0.0079 0.40 0.40 0.40
v -0.6313 -0.6154 0.0122 0.40 0.40 0.40
v -0.6274 -0.6232 0.0140 0.40 0.40 0.40
v -0.6211 -0.6294 0.0130 0.40 0.40 0.40
v -0.6137 -0.6329 0.0095 0.40 0.40 0.40
v -0.6066 -0.6329 0.0041 0.40 0.40 0.40
v -0.6013 -0.6294 -0.0021 0.40 0.40 0.40
v -0.5987 -0.6232 -0.0079 0.40 0.40 0.40
v -0.5995 -0.6154 -0.0122 0.40 0.40 0.40
v 0.1659 0.0000 0.9878 0.40 0.40 0.40
v 0.1620 0.0078 0.9860 0.40 0.40 0.40
v 0.1557 0.0140 0.9870 0.40 0.40 0.40
v 0.1483 0.0175 0.9905 0.40 0.40 0.40
v 0.1413 0.0175 0.9959 0.40 0.40 0.40
v 0.1359 0.0140 1.0021 0.40 0.40 0.40
v 0.1334 0.0078 1.0079 0.40 0.40 0.40
v 0.1341 0.0000 1.0122 0.40 0.40 0.40
v 0.1380 -0.0078 1.0140 0.40 0.40 0.40
v 0.1443 -0.0140 1.0130 0.40 0.40 0.40
v 0.1517 -0.0175 1.0095 0.40 0.40 0.40
v 0.1587 -0.0175 1.0041 0.40 0.40 0.40
v 0.1641 -0.0140 0.9979 0.40 0.40 0.40
v 0.1666 -0.0078 0.9921 0.40 0.40 0.40
v 0.1659 0.0000 0.9878 0.40 0.40 0.40
vn 0.7941 0.0000 -0.6078
vn 0.5997 0.3898 -0.6989
vn 0.2865 0.7024 -0.6515
vn -0.0835 0.8759 -0.4752
vn -0.4369 0.8759 -0.2047
vn -0.7037 0.7024 0.1064
vn -0.8312 0.3898 0.3963
vn -0.7941 0.0000 0.6078
vn -0.5997 -0.3898 0.6989
vn -0.2865 -0.7024 0.6515
vn 0.0835 -0.8759 0.4752
vn 0.4369 -0.8759 0.2047
vn 0.7037 -0.7024 -0.1064
vn 0.8312 -0.3898 -0.3963
vn 0.7941 -0.0000 -0.6078
vn 0.7654 0.6154 1.0000
vn -0.7654 -0.6154 -1.0000
f 3181//1803 3182//1804 3197//1804 3196//1803
f 3182//1804 3183//1805 3198//1805 3197//1804
f 3183//1805 3184//1806 3199//1806 3198//1805
f 3184//1806 3185//1807 3200//1807 3199//1806
f 3185//1807 3186//1808 3201//1808 3200//1807
f 3186//1808 3187//1809 3202//1809 3201//1808
f 3187//1809 3188//1810 3203//1810 3202//1809
f 3188//1810 3189//1811 3204//1811 3203//1810
f 3189//1811 3190//1812 3205//1812 3204//1811
f 3190//1812 3191//1813 3206//1813 3205//1812
f 3191//1813 3192//1814 3207//1814 3206//1813
f 3192//1814 3193//1815 3208//1815 3207//1814
f 3193//1815 3194//1816 3209//1816 3208//1815
f 3194//1816 3195//1817 3210//1817 3209//1816
f 3194//1818 3193//1818 3192//1818 3191//1818 3190//1818 3189//1818 3188//1818 3187//1818 3186//1818 3185//1818 3184//1818 3183//1818 3182//1818 3181//1818
f 3196//1819 3197//1819 3198//1819 3199//1819 3200//1819 3201//1819 3202//1819 3203//1819 3204//1819 3205//1819 3206//1819 3207//1819 3208//1819 3209//1819
v -0.5999 -0.6154 -0.0126 0.40 0.40 0.40
v -0.6038 -0.6075 -0.0143 0.40 0.40 0.40
v -0.6100 -0.6013 -0.0131 0.40 0.40 0.40
v -0.6172 -0.5978 -0.0093 0.40 0.40 0.40
v -0.6241 -0.5978 -0.0037 0.40 0.40 0.40
v -0.6293 -0.6013 0.0027 0.40 0.40 0.40
v -0.6317 -0.6075 0.0085 0.40 0.40 0.40
v -0.6309 -0.6154 0.0126 0.40 0.40 0.40
v -0.6270 -0.6232 0.0143 0.40 0.40 0.40
v -0.6208 -0.6295 0.0131 0.40 0.40 0.40
v -0.6135 -0.6330 0.0093 0.40 0.40 0.40
v -0.6066 -0.6330 0.0037 0.40 0.40 0.40
v -0.6015 -0.6295 -0.0027 0.40 0.40 0.40
v -0.5990 -0.6232 -0.0085 0.40 0.40 0.40
v -0.5999 -0.6154 -0.0126 0.40 0.40 0.40
v 0.2155 0.0000 0.9874 0.40 0.40 0.40
v 0.2116 0.0078 0.9857 0.40 0.40 0.40
v 0.2054 0.0141 0.9869 0.40 0.40 0.40
v 0.1981 0.0176 0.9907 0.40 0.40 0.40
v 0.1912 0.0176 0.9963 0.40 0.40 0.40
v 0.1861 0.0141 1.0027 0.40 0.40 0.40
v 0.1837 0.0078 1.0085 0.40 0.40 0.40
v 0.1845 0.0000 1.0126 0.40 0.40 0.40
v 0.1884 -0.0078 1.0143 0.40 0.40 0.40
v 0.1946 -0.0141 1.0131 0.40 0.40 0.40
v 0.2019 -0.0176 1.0093 0.40 0.40 0.40
v 0.2088 -0.0176 1.0037 0.40 0.40 0.40
v 0.2139 -0.0141 0.9973 0.40 0.40 0.40
v 0.2163 -0.0078 0.9915 0.40 0.40 0.40
v 0.2155 0.0000 0.9874 0.40 0.40 0.40
vn 0.7750 0.0000 -0.6319
vn 0.5802 0.3916 -0.7141
vn 0.2705 0.7057 -0.6548
vn -0.0928 0.8800 -0.4659
vn -0.4377 0.8800 -0.1846
vn -0.6959 0.7057 0.1332
vn -0.8163 0.3916 0.4246
vn -0.7750 0.0000 0.6319
vn -0.5802 -0.3916 0.7141
vn -0.2705 -0.7057 0.6548
vn 0.0928 -0.8800 0.4659
vn 0.4377 -0.8800 0.1846
vn 0.6959 -0.7057 -0.1332
vn 0.8163 -0.3916 -0.4246
vn 0.7750 -0.0000 -0.6319
vn 0.8154 0.6154 1.0000
vn -0.8154 -0.6154 -1.0000
f 3211//1820 3212//1821 3227//1821 3226//1820
f 3212//1821 3213//1822 3228//1822 3227//1821
f 3213//1822 3214//1823 3229//1823 3228//1822
f 3214//1823 3215//1824 3230//1824 3229//1823
f 3215//1824 3216//1825 3231//1825 3230//1824
f 3216//1825 3217//1826 3232//1826 3231//1825
f 3217//1826 3218//1827 3233//1827 3232//1826
f 3218//1827 3219//1828 3234//1828 3233//1827
f 3219//1828 3220//1829 3235//1829 3234//1828
f 3220//1829 3221//1830 3236//1830 3235//1829
f 3221//1830 3222//1831 3237//1831 3236//1830
f 3222//1831 3223//1832 3238//1832 3237//1831
f 3223//1832 3224//1833 3239//1833 3238//1832
f 3224//1833 3225//1834 3240//1834 3239//1833
f 3224//1835 3223//1835 3222//1835 3221//1835 3220//1835 3219//1835 3218//1835 3217//1835 3216//1835 3215//1835 3214//1835 3213//1835 3212//1835 3211//1835
f 3226//1836 3227//1836 3228//1836 3229//1836 3230//1836 3231//1836 3232//1836 3233//1836 3234//1836 3235//1836 3236//1836 3237//1836 3238//1836 3239//1836
v -0.6002 -0.6154 -0.0131 0.40 0.40 0.40
v -0.6041 -0.6075 -0.0146 0.40 0.40 0.40
v -0.6103 -0.6012 -0.0131 0.40 0.40 0.40
v -0.6174 -0.5977 -0.0091 0.40 0.40 0.40
v -0.6241 -0.5977 -0.0033 0.40 0.40 0.40
v -0.6291 -0.6012 0.0032 0.40 0.40 0.40
v -0.6314 -0.6075 0.0090 0.40 0.40 0.40
v -0.6305 -0.6154 0.0131 0.40 0.40 0.40
v -0.6266 -0.6232 0.0146 0.40 0.40 0.40
v -0.6205 -0.6295 0.0131 0.40 0.40 0.40
v -0.6134 -0.6330 0.0091 0.40 0.40 0.40
v -0.6066 -0.6330 0.0033 0.40 0.40 0.40
v -0.6016 -0.6295 -0.0032 0.40 0.40 0.40
v -0.5993 -0.6232 -0.0090 0.40 0.40 0.40
v -0.6002 -0.6154 -0.0131 0.40 0.40 0.40
v 0.2651 0.0000 0.9869 0.40 0.40 0.40
v 0.2612 0.0079 0.9854 0.40 0.40 0.40
v 0.2551 0.0142 0.9869 0.40 0.40 0.40
v 0.2480 0.0177 0.9909 0.40 0.40 0.40
v 0.2413 0.0177 0.9967 0.40 0.40 0.40
v 0.2363 0.0142 1.0032 0.40 0.40 0.40
v 0.2340 0.0079 1.0090 0.40 0.40 0.40
v 0.2349 0.0000 1.0131 0.40 0.40 0.40
v 0.2388 -0.0079 1.0146 0.40 0.40 0.40
v 0.2449 -0.0142 1.0131 0.40 0.40 0.40
v 0.2520 -0.0177 1.0091 0.40 0.40 0.40
v 0.2587 -0.0177 1.0033 0.40 0.40 0.40
v 0.2637 -0.0142 0.9968 0.40 0.40 0.40
v 0.2660 -0.0079 0.9910 0.40 0.40 0.40
v 0.2651 0.0000 0.9869 0.40 0.40 0.40
vn 0.7562 0.0000 -0.6544
vn 0.5615 0.3934 -0.7280
vn 0.2556 0.7088 -0.6574
vn -0.1009 0.8839 -0.4566
vn -0.4374 0.8839 -0.1654
vn -0.6873 0.7088 0.1586
vn -0.8011 0.3934 0.4511
vn -0.7562 0.0000 0.6544
vn -0.5615 -0.3934 0.7280
vn -0.2556 -0.7088 0.6574
vn 0.1009 -0.8839 0.4566
vn 0.4374 -0.8839 0.1654
vn 0.6873 -0.7088 -0.1586
vn 0.8011 -0.3934 -0.4511
vn 0.7562 -0.0000 -0.6544
vn 0.8654 0.6154 1.0000
vn -0.8654 -0.6154 -1.0000
f 3241//1837 3242//1838 3257//1838 3256//1837
f 3242//1838 3243//1839 3258//1839 3257//1838
f 3243//1839 3244//1840 3259//1840 3258//1839
f 3244//1840 3245//1841 3260//1841 3259//1840
f 3245//1841 3246//1842 3261//1842 3260//1841
f 3246//1842 3247//1843 3262//1843 3261//1842
f 3247//1843 3248//1844 3263//1844 3262//1843
f 3248//1844 3249//1845 3264//1845 3263//1844
f 3249//1845 3250//1846 3265//1846 3264//1845
f 3250//1846 3251//1847 3266//1847 3265//1846
f 3251//1847 3252//1848 3267//1848 3266//1847
f 3252//1848 3253//1849 3268//1849 3267//1848
f 3253//1849 3254//1850 3269//1850 3268//1849
f 3254//1850 3255//1851 3270//1851 3269//1850
f 3254//1852 3253//1852 3252//1852 3251//1852 3250//1852 3249//1852 3248//1852 3247//1852 3246//1852 3245//1852 3244//1852 3243//1852 3242//1852 3241//1852
f 3256//1853 3257//1853 3258//1853 3259//1853 3260//1853 3261//1853 3262//1853 3263//1853 3264//1853 3265//1853 3266//1853 3267//1853 3268//1853 3269//1853
v -0.6006 -0.6154 -0.0135 0.40 0.40 0.40
v -0.6045 -0.6075 -0.0148 0.40 0.40 0.40
v -0.6105 -0.6011 -0.0132 0.40 0.40 0.40
v -0.6175 -0.5976 -0.0089 0.40 0.40 0.40
v -0.6241 -0.5976 -0.0029 0.40 0.40 0.40
v -0.6289 -0.6011 0.0037 0.40 0.40 0.40
v -0.6311 -0.6075 0.0095 0.40 0.40 0.40
v -0.6301 -0.6154 0.0135 0.40 0.40 0.40
v -0.6262 -0.6233 0.0148 0.40 0.40 0.40
v -0.6202 -0.6296 0.0132 0.40 0.40 0.40
v -0.6132 -0.6331 0.0089 0.40 0.40 0.40
v -0.6066 -0.6331 0.0029 0.40 0.40 0.40
v -0.6018 -0.6296 -0.0037 0.40 0.40 0.40
v -0.5997 -0.6233 -0.0095 0.40 0.40 0.40
v -0.6006 -0.6154 -0.0135 0.40 0.40 0.40
v 0.3148 0.0000 0.9865 0.40 0.40 0.40
v 0.3109 0.0079 0.9852 0.40 0.40 0.40
v 0.3048 0.0142 0.9868 0.40 0.40 0.40
v 0.2978 0.0178 0.9911 0.40 0.40 0.40
v 0.2913 0.0178 0.9971 0.40 0.40 0.40
v 0.2864 0.0142 1.0037 0.40 0.40 0.40
v 0.2843 0.0079 1.0095 0.40 0.40 0.40
v 0.2852 0.0000 1.0135 0.40 0.40 0.40
v 0.2891 -0.0079 1.0148 0.40 0.40 0.40
v 0.2952 -0.0142 1.0132 0.40 0.40 0.40
v 0.3022 -0.0178 1.0089 0.40 0.40 0.40
v 0.3087 -0.0178 1.0029 0.40 0.40 0.40
v 0.3136 -0.0142 0.9963 0.40 0.40 0.40
v 0.3157 -0.0079 0.9905 0.40 0.40 0.40
v 0.3148 0.0000 0.9865 0.40 0.40 0.40
vn 0.7376 0.0000 -0.6752
vn 0.5435 0.3951 -0.7406
vn 0.2417 0.7119 -0.6594
vn -0.1079 0.8878 -0.4475
vn -0.4362 0.8878 -0.1470
vn -0.6781 0.7119 0.1826
vn -0.7857 0.3951 0.4761
vn -0.7376 0.0000 0.6752
vn -0.5435 -0.3951 0.7406
vn -0.2417 -0.7119 0.6594
vn 0.1079 -0.8878 0.4475
vn 0.4362 -0.8878 0.1470
vn 0.6781 -0.7119 -0.1826
vn 0.7857 -0.3951 -0.4761
vn 0.7376 -0.0000 -0.6752
vn 0.9154 0.6154 1.0000
vn -0.9154 -0.6154 -1.0000
f 3271//1854 3272//1855 3287//1855 3286//1854
f 3272//1855 3273//1856 3288//1856 3287//1855
f 3273//1856 3274//1857 3289//1857 3288//1856
f 3274//1857 3275//1858 3290//1858 3289//1857
f 3275//1858 3276//1859 3291//1859 3290//1858
f 3276//1859 3277//1860 3292//1860 3291//1859
f 3277//1860 3278//1861 3293//1861 3292//1860
f 3278//1861 3279//1862 3294//1862 3293//1861
f 3279//1862 3280//1863 3295//1863 3294//1862
f 3280//1863 3281//1864 3296//1864 3295//1863
f 3281//1864 3282//1865 3297//1865 3296//1864
f 3282//1865 3283//1866 3298//1866 3297//1865
f 3283//1866 3284//1867 3299//1867 3298//1866
f 3284//1867 3285//1868 3300//1868 3299//1867
f 3284//1869 3283//1869 3282//1869 3281//1869 3280//1869 3279//1869 3278//1869 3277//1869 3276//1869 3275//1869 3274//1869 3273//1869 3272//1869 3271//1869
f 3286//1870 3287//1870 3288//1870 3289//1870 3290//1870 3291//1870 3292//1870 3293//1870 3294//1870 3295//1870 3296//1870 3297//1870 3298//1870 3299//1870
v -0.6010 -0.6154 -0.0139 0.40 0.40 0.40
v -0.6048 -0.6074 -0.0150 0.40 0.40 0.40
v -0.6108 -0.6011 -0.0132 0.40 0.40 0.40
v -0.6177 -0.5975 -0.0088 0.40 0.40 0.40
v -0.6241 -0.5975 -0.0026 0.40 0.40 0.40
v -0.6287 -0.6011 0.0041 0.40 0.40 0.40
v -0.6308 -0.6074 0.0100 0.40 0.40 0.40
v -0.6298 -0.6154 0.0139 0.40 0.40 0.40
v -0.6259 -0.6233 0.0150 0.40 0.40 0.40
v -0.6199 -0.6297 0.0132 0.40 0.40 0.40
v -0.6131 -0.6332 0.0088 0.40 0.40 0.40
v -0.6067 -0.6332 0.0026 0.40 0.40 0.40
v -0.6020 -0.6297 -0.0041 0.40 0.40 0.40
v -0.6000 -0.6233 -0.0100 0.40 0.40 0.40
v -0.6010 -0.6154 -0.0139 0.40 0.40 0.40
v 0.3644 0.0000 0.9861 0.40 0.40 0.40
v 0.3605 0.0079 0.9850 0.40 0.40 0.40
v 0.3546 0.0143 0.9868 0.40 0.40 0.40
v 0.3477 0.0178 0.9912 0.40 0.40 0.40
v 0.3413 0.0178 0.9974 0.40 0.40 0.40
v 0.3366 0.0143 1.0041 0.40 0.40 0.40
v 0.3346 0.0079 1.0100 0.40 0.40 0.40
v 0.3356 0.0000 1.0139 0.40 0.40 0.40
v 0.3395 -0.0079 1.0150 0.40 0.40 0.40
v 0.3454 -0.0143 1.0132 0.40 0.40 0.40
v 0.3523 -0.0178 1.0088 0.40 0.40 0.40
v 0.3587 -0.0178 1.0026 0.40 0.40 0.40
v 0.3634 -0.0143 0.9959 0.40 0.40 0.40
v 0.3654 -0.0079 0.9900 0.40 0.40 0.40
v 0.3644 0.0000 0.9861 0.40 0.40 0.40
vn 0.7195 0.0000 -0.6945
vn 0.5262 0.3967 -0.7521
vn 0.2287 0.7149 -0.6608
vn -0.1140 0.8915 -0.4385
vn -0.4342 0.8915 -0.1294
vn -0.6684 0.7149 0.2053
vn -0.7702 0.3967 0.4994
vn -0.7195 0.0000 0.6945
vn -0.5262 -0.3967 0.7521
vn -0.2287 -0.7149 0.6608
vn 0.1140 -0.8915 0.4385
vn 0.4342 -0.8915 0.1294
vn 0.6684 -0.7149 -0.2053
vn 0.7702 -0.3967 -0.4994
vn 0.7195 -0.0000 -0.6945
vn 0.9654 0.6154 1.0000
vn -0.9654 -0.6154 -1.0000
f 3301//1871 3302//1872 3317//1872 3316//1871
f 3302//1872 3303//1873 3318//1873 3317//1872
f 3303//1873 3304//1874 3319//1874 3318//1873
f 3304//1874 3305//1875 3320//1875 3319//1874
f 3305//1875 3306//1876 3321//1876 3320//1875
f 3306//1876 3307//1877 3322//1877 3321//1876
f 3307//1877 3308//1878 3323//1878 3322//1877
f 3308//1878 3309//1879 3324//1879 3323//1878
f 3309//1879 3310//1880 3325//1880 3324//1879
f 3310//1880 3311//1881 3326//1881 3325//1880
f 3311//1881 3312//1882 3327//1882 3326//1881
f 3312//1882 3313//1883 3328//1883 3327//1882
f 3313//1883 3314//1884 3329//1884 3328//1883
f 3314//1884 3315//1885 3330//1885 3329//1884
f 3314//1886 3313//1886 3312//1886 3311//1886 3310//1886 3309//1886 3308//1886 3307//1886 3306//1886 3305//1886 3304//1886 3303//1886 3302//1886 3301//1886
f 3316//1887 3317//1887 3318//1887 3319//1887 3320//1887 3321//1887 3322//1887 3323//1887 3324//1887 3325//1887 3326//1887 3327//1887 3328//1887 3329//1887
v -0.6013 -0.6154 -0.0142 0.40 0.40 0.40
v -0.6052 -0.6074 -0.0153 0.40 0.40 0.40
v -0.6110 -0.6010 -0.0132 0.40 0.40 0.40
v -0.6178 -0.5975 -0.0086 0.40 0.40 0.40
v -0.6240 -0.5975 -0.0023 0.40 0.40 0.40
v -0.6285 -0.6010 0.0045 0.40 0.40 0.40
v -0.6305 -0.6074 0.0104 0.40 0.40 0.40
v -0.6294 -0.6154 0.0142 0.40 0.40 0.40
v -0.6256 -0.6233 0.0153 0.40 0.40 0.40
v -0.6197 -0.6297 0.0132 0.40 0.40 0.40
v -0.6130 -0.6333 0.0086 0.40 0.40 0.40
v -0.6067 -0.6333 0.0023 0.40 0.40 0.40
v -0.6022 -0.6297 -0.0045 0.40 0.40 0.40
v -0.6003 -0.6233 -0.0104 0.40 0.40 0.40
v -0.6013 -0.6154 -0.0142 0.40 0.40 0.40
v 0.4140 0.0000 0.9858 0.40 0.40 0.40
v 0.4102 0.0080 0.9847 0.40 0.40 0.40
v 0.4043 0.0144 0.9868 0.40 0.40 0.40
v 0.3976 0.0179 0.9914 0.40 0.40 0.40
v 0.3914 0.0179 0.9977 0.40 0.40 0.40
v 0.3868 0.0144 1.0045 0.40 0.40 0.40
v 0.3849 0.0080 1.0104 0.40 0.40 0.40
v 0.3860 0.0000 1.0142 0.40 0.40 0.40
v 0.3898 -0.0080 1.0153 0.40 0.40 0.40
v 0.3957 -0.0144 1.0132 0.40 0.40 0.40
v 0.4024 -0.0179 1.0086 0.40 0.40 0.40
v 0.4086 -0.0179 1.0023 0.40 0.40 0.40
v 0.4132 -0.0144 0.9955 0.40 0.40 0.40
v 0.4151 -0.0080 0.9896 0.40 0.40 0.40
v 0.4140 0.0000 0.9858 0.40 0.40 0.40
vn 0.7017 0.0000 -0.7125
vn 0.5097 0.3983 -0.7626
vn 0.2167 0.7178 -0.6617
vn -0.1192 0.8951 -0.4297
vn -0.4315 0.8951 -0.1127
vn -0.6583 0.7178 0.2267
vn -0.7548 0.3983 0.5212
vn -0.7017 0.0000 0.7125
vn -0.5097 -0.3983 0.7626
vn -0.2167 -0.7178 0.6617
vn 0.1192 -0.8951 0.4297
vn 0.4315 -0.8951 0.1127
vn 0.6583 -0.7178 -0.2267
vn 0.7548 -0.3983 -0.5212
vn 0.7017 -0.0000 -0.7125
vn 1.0154 0.6154 1.0000
vn -1.0154 -0.6154 -1.0000
f 3331//1888 3332//1889 3347//1889 3346//1888
f 3332//1889 3333//1890 3348//1890 3347//1889
f 3333//1890 3334//1891 3349//1891 3348//1890
f 3334//1891 3335//1892 3350//1892 3349//1891
f 3335//1892 3336//1893 3351//1893 3350//1892
f 3336//1893 3337//1894 3352//1894 3351//1893
f 3337//1894 3338//1895 3353//1895 3352//1894
f 3338//1895 3339//1896 3354//1896 3353//1895
f 3339//1896 3340//1897 3355//1897 3354//1896
f 3340//1897 3341//1898 3356//1898 3355//1897
f 3341//1898 3342//1899 3357//1899 3356//1898
f 3342//1899 3343//1900 3358//1900 3357//1899
f 3343//1900 3344//1901 3359//1901 3358//1900
f 3344//1901 3345//1902 3360//1902 3359//1901
f 3344//1903 3343//1903 3342//1903 3341//1903 3340//1903 3339//1903 3338//1903 3337//1903 3336//1903 3335//1903 3334//1903 3333//1903 3332//1903 3331//1903
f 3346//1904 3347//1904 3348//1904 3349//1904 3350//1904 3351//1904 3352//1904 3353//1904 3354//1904 3355//1904 3356//1904 3357//1904 3358//1904 3359//1904
v -0.6017 -0.6154 -0.0146 0.40 0.40 0.40
v -0.6055 -0.6074 -0.0154 0.40 0.40 0.40
v -0.6113 -0.6010 -0.0132 0.40 0.40 0.40
v -0.6178 -0.5974 -0.0084 0.40 0.40 0.40
v -0.6239 -0.5974 -0.0019 0.40 0.40 0.40
v -0.6283 -0.6010 0.0049 0.40 0.40 0.40
v -0.6302 -0.6074 0.0108 0.40 0.40 0.40
v -0.6291 -0.6154 0.0146 0.40 0.40 0.40
v -0.6252 -0.6234 0.0154 0.40 0.40 0.40
v -0.6195 -0.6298 0.0132 0.40 0.40 0.40
v -0.6129 -0.6333 0.0084 0.40 0.40 0.40
v -0.6068 -0.6333 0.0019 0.40 0.40 0.40
v -0.6024 -0.6298 -0.0049 0.40 0.40 0.40
v -0.6006 -0.6234 -0.0108 0.40 0.40 0.40
v -0.6017 -0.6154 -0.0146 0.40 0.40 0.40
v 0.4637 0.0000 0.9854 0.40 0.40 0.40
v 0.4599 0.0080 0.9846 0.40 0.40 0.40
v 0.4541 0.0144 0.9868 0.40 0.40 0.40
v 0.4475 0.0180 0.9916 0.40 0.40 0.40
v 0.4414 0.0180 0.9981 0.40 0.40 0.40
v 0.4370 0.0144 1.0049 0.40 0.40 0.40
v 0.4352 0.0080 1.0108 0.40 0.40 0.40
v 0.4363 0.0000 1.0146 0.40 0.40 0.40
v 0.4401 -0.0080 1.0154 0.40 0.40 0.40
v 0.4459 -0.0144 1.0132 0.40 0.40 0.40
v 0.4525 -0.0180 1.0084 0.40 0.40 0.40
v 0.4586 -0.0180 1.0019 0.40 0.40 0.40
v 0.4630 -0.0144 0.9951 0.40 0.40 0.40
v 0.4648 -0.0080 0.9892 0.40 0.40 0.40
v 0.4637 0.0000 0.9854 0.40 0.40 0.40
vn 0.6844 0.0000 -0.7291
vn 0.4938 0.3999 -0.7722
vn 0.2055 0.7205 -0.6623
vn -0.1236 0.8985 -0.4212
vn -0.4282 0.8985 -0.0967
vn -0.6480 0.7205 0.2469
vn -0.7394 0.3999 0.5417
vn -0.6844 0.0000 0.7291
vn -0.4938 -0.3999 0.7722
vn -0.2055 -0.7205 0.6623
vn 0.1236 -0.8985 0.4212
vn 0.4282 -0.8985 0.0967
vn 0.6480 -0.7205 -0.2469
vn 0.7394 -0.3999 -0.5417
vn 0.6844 -0.0000 -0.7291
vn 1.0654 0.6154 1.0000
vn -1.0654 -0.6154 -1.0000
f 3361//1905 3362//1906 3377//1906 3376//1905
f 3362//1906 3363//1907 3378//1907 3377//1906
f 3363//1907 3364//1908 3379//1908 3378//1907
f 3364//1908 3365//1909 3380//1909 3379//1908
f 3365//1909 3366//1910 3381//1910 3380//1909
f 3366//1910 3367//1911 3382//1911 3381//1910
f 3367//1911 3368//1912 3383//1912 3382//1911
f 3368//1912 3369//1913 3384//1913 3383//1912
f 3369//1913 3370//1914 3385//1914 3384//1913
f 3370//1914 3371//1915 3386//1915 3385//1914
f 3371//1915 3372//1916 3387//1916 3386//1915
f 3372//1916 3373//1917 3388//1917 3387//1916
f 3373//1917 3374//1918 3389//1918 3388//1917
f 3374//1918 3375//1919 3390//1919 3389//1918
f 3374//1920 3373//1920 3372//1920 3371//1920 3370//1920 3369//1920 3368//1920 3367//1920 3366//1920 3365//1920 3364//1920 3363//1920 3362//1920 3361//1920
f 3376//1921 3377//1921 3378//1921 3379//1921 3380//1921 3381//1921 3382//1921 3383//1921 3384//1921 3385//1921 3386//1921 3387//1921 3388//1921 3389//1921
v -0.6020 -0.6154 -0.0149 0.40 0.40 0.40
v -0.6058 -0.6073 -0.0156 0.40 0.40 0.40
v -0.6115 -0.6009 -0.0133 0.40 0.40 0.40
v -0.6179 -0.5973 -0.0083 0.40 0.40 0.40
v -0.6239 -0.5973 -0.0016 0.40 0.40 0.40
v -0.6281 -0.6009 0.0053 0.40 0.40 0.40
v -0.6299 -0.6073 0.0112 0.40 0.40 0.40
v -0.6287 -0.6154 0.0149 0.40 0.40 0.40
v -0.6249 -0.6234 0.0156 0.40 0.40 0.40
v -0.6193 -0.6298 0.0133 0.40 0.40 0.40
v -0.6128 -0.6334 0.0083 0.40 0.40 0.40
v -0.6069 -0.6334 0.0016 0.40 0.40 0.40
v -0.6026 -0.6298 -0.0053 0.40 0.40 0.40
v -0.6009 -0.6234 -0.0112 0.40 0.40 0.40
v -0.6020 -0.6154 -0.0149 0.40 0.40 0.40
v 0.5134 0.0000 0.9851 0.40 0.40 0.40
v 0.5096 0.0080 0.9844 0.40 0.40 0.40
v 0.5039 0.0145 0.9867 0.40 0.40 0.40
v 0.4975 0.0180 0.9917 0.40 0.40 0.40
v 0.4915 0.0180 0.9984 0.40 0.40 0.40
v 0.4873 0.0145 1.0053 0.40 0.40 0.40
v 0.4855 0.0080 1.0112 0.40 0.40 0.40
v 0.4866 0.0000 1.0149 0.40 0.40 0.40
v 0.4904 -0.0080 1.0156 0.40 0.40 0.40
v 0.4961 -0.0145 1.0133 0.40 0.40 0.40
v 0.5025 -0.0180 1.0083 0.40 0.40 0.40
v 0.5085 -0.0180 1.0016 0.40 0.40 0.40
v 0.5127 -0.0145 0.9947 0.40 0.40 0.40
v 0.5145 -0.0080 0.9888 0.40 0.40 0.40
v 0.5134 0.0000 0.9851 0.40 0.40 0.40
vn 0.6676 0.0000 -0.7446
vn 0.4787 0.4013 -0.7809
vn 0.1950 0.7232 -0.6625
vn -0.1273 0.9018 -0.4130
vn -0.4244 0.9018 -0.0816
vn -0.6374 0.7232 0.2659
vn -0.7242 0.4013 0.5608
vn -0.6676 0.0000 0.7446
vn -0.4787 -0.4013 0.7809
vn -0.1950 -0.7232 0.6625
vn 0.1273 -0.9018 0.4130
vn 0.4244 -0.9018 0.0816
vn 0.6374 -0.7232 -0.2659
vn 0.7242 -0.4013 -0.5608
vn 0.6676 -0.0000 -0.7446
vn 1.1154 0.6154 1.0000
vn -1.1154 -0.6154 -1.0000
f 3391//1922 3392//1923 3407//1923 3406//1922
f 3392//1923 3393//1924 3408//1924 3407//1923
f 3393//1924 3394//1925 3409//1925 3408//1924
f 3394//1925 3395//1926 3410//1926 3409//1925
f 3395//1926 3396//1927 3411//1927 3410//1926
f 3396//1927 3397//1928 3412//1928 3411//1927
f 3397//1928 3398//1929 3413//1929 3412//1928
f 3398//1929 3399//1930 3414//1930 3413//1929
f 3399//1930 3400//1931 3415//1931 3414//1930
f 3400//1931 3401//1932 3416//1932 3415//1931
f 3401//1932 3402//1933 3417//1933 3416//1932
f 3402//1933 3403//1934 3418//1934 3417//1933
f 3403//1934 3404//1935 3419//1935 3418//1934
f 3404//1935 3405//1936 3420//1936 3419//1935
f 3404//1937 3403//1937 3402//1937 3401//1937 3400//1937 3399//1937 3398//1937 3397//1937 3396//1937 3395//1937 3394//1937 3393//1937 3392//1937 3391//1937
f 3406//1938 3407//1938 3408//1938 3409//1938 3410//1938 3411//1938 3412//1938 3413//1938 3414//1938 3415//1938 3416//1938 3417//1938 3418//1938 3419//1938
v -0.6023 -0.6154 -0.0152 0.40 0.40 0.40
v -0.6061 -0.6073 -0.0158 0.40 0.40 0.40
v -0.6117 -0.6009 -0.0133 0.40 0.40 0.40
v -0.6180 -0.5973 -0.0081 0.40 0.40 0.40
v -0.6238 -0.5973 -0.0013 0.40 0.40 0.40
v -0.6279 -0.6009 0.0057 0.40 0.40 0.40
v -0.6296 -0.6073 0.0116 0.40 0.40 0.40
v -0.6284 -0.6154 0.0152 0.40 0.40 0.40
v -0.6247 -0.6234 0.0158 0.40 0.40 0.40
v -0.6191 -0.6299 0.0133 0.40 0.40 0.40
v -0.6128 -0.6335 0.0081 0.40 0.40 0.40
v -0.6070 -0.6335 0.0013 0.40 0.40 0.40
v -0.6028 -0.6299 -0.0057 0.40 0.40 0.40
v -0.6012 -0.6234 -0.0116 0.40 0.40 0.40
v -0.6023 -0.6154 -0.0152 0.40 0.40 0.40
v 0.5630 0.0000 0.9848 0.40 0.40 0.40
v 0.5593 0.0081 0.9842 0.40 0.40 0.40
v 0.5537 0.0145 0.9867 0.40 0.40 0.40
v 0.5474 0.0181 0.9919 0.40 0.40 0.40
v 0.5416 0.0181 0.9987 0.40 0.40 0.40
v 0.5375 0.0145 1.0057 0.40 0.40 0.40
v 0.5358 0.0081 1.0116 0.40 0.40 0.40
v 0.5370 0.0000 1.0152 0.40 0.40 0.40
v 0.5407 -0.0081 1.0158 0.40 0.40 0.40
v 0.5463 -0.0145 1.0133 0.40 0.40 0.40
v 0.5526 -0.0181 1.0081 0.40 0.40 0.40
v 0.5584 -0.0181 1.0013 0.40 0.40 0.40
v 0.5625 -0.0145 0.9943 0.40 0.40 0.40
v 0.5642 -0.0081 0.9884 0.40 0.40 0.40
v 0.5630 0.0000 0.9848 0.40 0.40 0.40
vn 0.6512 0.0000 -0.7589
vn 0.4642 0.4027 -0.7888
vn 0.1853 0.7257 -0.6626
vn -0.1303 0.9050 -0.4050
vn -0.4201 0.9050 -0.0673
vn -0.6267 0.7257 0.2838
vn -0.7092 0.4027 0.5786
vn -0.6512 0.0000 0.7589
vn -0.4642 -0.4027 0.7888
vn -0.1853 -0.7257 0.6626
vn 0.1303 -0.9050 0.4050
vn 0.4201 -0.9050 0.0673
vn 0.6267 -0.7257 -0.2838
vn 0.7092 -0.4027 -0.5786
vn 0.6512 -0.0000 -0.7589
vn 1.1654 0.6154 1.0000
vn -1.1654 -0.6154 -1.0000
f 3421//1939 3422//1940 3437//1940 3436//1939
f 3422//1940 3423//1941 3438//1941 3437//1940
f 3423//1941 3424//1942 3439//1942 3438//1941
f 3424//1942 3425//1943 3440//1943 3439//1942
f 3425//1943 3426//1944 3441//1944 3440//1943
f 3426//1944 3427//1945 3442//1945 3441//1944
f 3427//1945 3428//1946 3443//1946 3442//1945
f 3428//1946 3429//1947 3444//1947 3443//1946
f 3429//1947 3430//1948 3445//1948 3444//1947
f 3430//1948 3431//1949 3446//1949 3445//1948
f 3431//1949 3432//1950 3447//1950 3446//1949
f 3432//1950 3433//1951 3448//1951 3447//1950
f 3433//1951 3434//1952 3449//1952 3448//1951
f 3434//1952 3435//1953 3450//1953 3449//1952
f 3434//1954 3433//1954 3432//1954 3431//1954 3430//1954 3429//1954 3428//1954 3427//1954 3426//1954 3425//1954 3424//1954 3423//1954 3422//1954 3421//1954
f 3436//1955 3437//1955 3438//1955 3439//1955 3440//1955 3441//1955 3442//1955 3443//1955 3444//1955 3445//1955 3446//1955 3447//1955 3448//1955 3449//1955
v -0.6027 -0.6154 -0.0154 0.40 0.40 0.40
v -0.6064 -0.6073 -0.0159 0.40 0.40 0.40
v -0.6118 -0.6008 -0.0132 0.40 0.40 0.40
v -0.6180 -0.5972 -0.0079 0.40 0.40 0.40
v -0.6237 -0.5972 -0.0011 0.40 0.40 0.40
v -0.6277 -0.6008 0.0060 0.40 0.40 0.40
v -0.6293 -0.6073 0.0119 0.40 0.40 0.40
v -0.6281 -0.6154 0.0154 0.40 0.40 0.40
v -0.6244 -0.6235 0.0159 0.40 0.40 0.40
v -0.6189 -0.6299 0.0132 0.40 0.40 0.40
v -0.6127 -0.6335 0.0079 0.40 0.40 0.40
v -0.6071 -0.6335 0.0011 0.40 0.40 0.40
v -0.6030 -0.6299 -0.0060 0.40 0.40 0.40
v -0.6015 -0.6235 -0.0119 0.40 0.40 0.40
v -0.6027 -0.6154 -0.0154 0.40 0.40 0.40
v 0.6127 0.0000 0.9846 0.40 0.40 0.40
v 0.6090 0.0081 0.9841 0.40 0.40 0.40
v 0.6035 0.0146 0.9868 0.40 0.40 0.40
v 0.5973 0.0182 0.9921 0.40 0.40 0.40
v 0.5917 0.0182 0.9989 0.40 0.40 0.40
v 0.5877 0.0146 1.0060 0.40 0.40 0.40
v 0.5861 0.0081 1.0119 0.40 0.40 0.40
v 0.5873 0.0000 1.0154 0.40 0.40 0.40
v 0.5910 -0.0081 1.0159 0.40 0.40 0.40
v 0.5965 -0.0146 1.0132 0.40 0.40 0.40
v 0.6027 -0.0182 1.0079 0.40 0.40 0.40
v 0.6083 -0.0182 1.0011 0.40 0.40 0.40
v 0.6123 -0.0146 0.9940 0.40 0.40 0.40
v 0.6139 -0.0081 0.9881 0.40 0.40 0.40
v 0.6127 0.0000 0.9846 0.40 0.40 0.40
vn 0.6354 0.0000 -0.7722
vn 0.4504 0.4041 -0.7961
vn 0.1763 0.7282 -0.6624
vn -0.1328 0.9080 -0.3974
vn -0.4155 0.9080 -0.0537
vn -0.6160 0.7282 0.3006
vn -0.6945 0.4041 0.5954
vn -0.6354 0.0000 0.7722
vn -0.4504 -0.4041 0.7961
vn -0.1763 -0.7282 0.6624
vn 0.1328 -0.9080 0.3974
vn 0.4155 -0.9080 0.0537
vn 0.6160 -0.7282 -0.3006
vn 0.6945 -0.4041 -0.5954
vn 0.6354 -0.0000 -0.7722
vn 1.2154 0.6154 1.0000
vn -1.2154 -0.6154 -1.0000
f 3451//1956 3452//1957 3467//1957 3466//1956
f 3452//1957 3453//1958 3468//1958 3467//1957
f 3453//1958 3454//1959 3469//1959 3468//1958
f 3454//1959 3455//1960 3470//1960 3469//1959
f 3455//1960 3456//1961 3471//1961 3470//1960
f 3456//1961 3457//1962 3472//1962 3471//1961
f 3457//1962 3458//1963 3473//1963 3472//1962
f 3458//1963 3459//1964 3474//1964 3473//1963
f 3459//1964 3460//1965 3475//1965 3474//1964
f 3460//1965 3461//1966 3476//1966 3475//1965
f 3461//1966 3462//1967 3477//1967 3476//1966
f 3462//1967 3463//1968 3478//1968 3477//1967
f 3463//1968 3464//1969 3479//1969 3478//1968
f 3464//1969 3465//1970 3480//1970 3479//1969
f 3464//1971 3463//1971 3462//1971 3461//1971 3460//1971 3459//1971 3458//1971 3457//1971 3456//1971 3455//1971 3454//1971 3453//1971 3452//1971 3451//1971
f 3466//1972 3467//1972 3468//1972 3469//1972 3470//1972 3471//1972 3472//1972 3473//1972 3474//1972 3475//1972 3476//1972 3477//1972 3478//1972 3479//1972
v -0.6030 -0.6154 -0.0157 0.40 0.40 0.40
v -0.6066 -0.6073 -0.0161 0.40 0.40 0.40
v -0.6120 -0.6008 -0.0132 0.40 0.40 0.40
v -0.6181 -0.5972 -0.0078 0.40 0.40 0.40
v -0.6236 -0.5972 -0.0008 0.40 0.40 0.40
v -0.6275 -0.6008 0.0063 0.40 0.40 0.40
v -0.6290 -0.6073 0.0122 0.40 0.40 0.40
v -0.6278 -0.6154 0.0157 0.40 0.40 0.40
v -0.6241 -0.6235 0.0161 0.40 0.40 0.40
v -0.6187 -0.6300 0.0132 0.40 0.40 0.40
v -0.6127 -0.6336 0.0078 0.40 0.40 0.40
v -0.6072 -0.6336 0.0008 0.40 0.40 0.40
v -0.6033 -0.6300 -0.0063 0.40 0.40 0.40
v -0.6018 -0.6235 -0.0122 0.40 0.40 0.40
v -0.6030 -0.6154 -0.0157 0.40 0.40 0.40
v 0.6624 0.0000 0.9843 0.40 0.40 0.40
v 0.6587 0.0081 0.9839 0.40 0.40 0.40
v 0.6534 0.0146 0.9868 0.40 0.40 0.40
v 0.6473 0.0182 0.9922 0.40 0.40 0.40
v 0.6418 0.0182 0.9992 0.40 0.40 0.40
v 0.6379 0.0146 1.0063 0.40 0.40 0.40
v 0.6364 0.0081 1.0122 0.40 0.40 0.40
v 0.6376 0.0000 1.0157 0.40 0.40 0.40
v 0.6413 -0.0081 1.0161 0.40 0.40 0.40
v 0.6466 -0.0146 1.0132 0.40 0.40 0.40
v 0.6527 -0.0182 1.0078 0.40 0.40 0.40
v 0.6582 -0.0182 1.0008 0.40 0.40 0.40
v 0.6621 -0.0146 0.9937 0.40 0.40 0.40
v 0.6636 -0.0081 0.9878 0.40 0.40 0.40
v 0.6624 0.0000 0.9843 0.40 0.40 0.40
vn 0.6200 0.0000 -0.7846
vn 0.4373 0.4054 -0.8028
vn 0.1679 0.7305 -0.6620
vn -0.1347 0.9109 -0.3901
vn -0.4106 0.9109 -0.0409
vn -0.6053 0.7305 0.3164
vn -0.6800 0.4054 0.6110
vn -0.6200 0.0000 0.7846
vn -0.4373 -0.4054 0.8028
vn -0.1679 -0.7305 0.6620
vn 0.1347 -0.9109 0.3901
vn 0.4106 -0.9109 0.0409
vn 0.6053 -0.7305 -0.3164
vn 0.6800 -0.4054 -0.6110
vn 0.6200 -0.0000 -0.7846
vn 1.2654 0.6154 1.0000
vn -1.2654 -0.6154 -1.0000
f 3481//1973 3482//1974 3497//1974 3496//1973
f 3482//1974 3483//1975 3498//1975 3497//1974
f 3483//1975 3484//1976 3499//1976 3498//1975
f 3484//1976 3485//1977 3500//1977 3499//1976
f 3485//1977 3486//1978 3501//1978 3500//1977
f 3486//1978 3487//1979 3502//1979 3501//1978
f 3487//1979 3488//1980 3503//1980 3502//1979
f 3488//1980 3489//1981 3504//1981 3503//1980
f 3489//1981 3490//1982 3505//1982 3504//1981
f 3490//1982 3491//1983 3506//1983 3505//1982
f 3491//1983 3492//1984 3507//1984 3506//1983
f 3492//1984 3493//1985 3508//1985 3507//1984
f 3493//1985 3494//1986 3509//1986 3508//1985
f 3494//1986 3495//1987 3510//1987 3509//1986
f 3494//1988 3493//1988 3492//1988 3491//1988 3490//1988 3489//1988 3488//1988 3487//1988 3486//1988 3485//1988 3484//1988 3483//1988 3482//1988 3481//1988
f 3496//1989 3497//1989 3498//1989 3499//1989 3500//1989 3501//1989 3502//1989 3503//1989 3504//1989 3505//1989 3506//1989 3507//1989 3508//1989 3509//1989
v -0.6033 -0.6154 -0.0159 0.40 0.40 0.40
v -0.6069 -0.6072 -0.0162 0.40 0.40 0.40
v -0.6122 -0.6007 -0.0132 0.40 0.40 0.40
v -0.6181 -0.5971 -0.0077 0.40 0.40 0.40
v -0.6235 -0.5971 -0.0006 0.40 0.40 0.40
v -0.6273 -0.6007 0.0066 0.40 0.40 0.40
v -0.6287 -0.6072 0.0125 0.40 0.40 0.40
v -0.6275 -0.6154 0.0159 0.40 0.40 0.40
v -0.6239 -0.6235 0.0162 0.40 0.40 0.40
v -0.6186 -0.6300 0.0132 0.40 0.40 0.40
v -0.6126 -0.6336 0.0077 0.40 0.40 0.40
v -0.6073 -0.6336 0.0006 0.40 0.40 0.40
v -0.6035 -0.6300 -0.0066 0.40 0.40 0.40
v -0.6021 -0.6235 -0.0125 0.40 0.40 0.40
v -0.6033 -0.6154 -0.0159 0.40 0.40 0.40
v 0.7121 0.0000 0.9841 0.40 0.40 0.40
v 0.7085 0.0081 0.9838 0.40 0.40 0.40
v 0.7032 0.0147 0.9868 0.40 0.40 0.40
v 0.6973 0.0183 0.9923 0.40 0.40 0.40
v 0.6919 0.0183 0.9994 0.40 0.40 0.40
v 0.6881 0.0147 1.0066 0.40 0.40 0.40
v 0.6867 0.0081 1.0125 0.40 0.40 0.40
v 0.6879 0.0000 1.0159 0.40 0.40 0.40
v 0.6915 -0.0081 1.0162 0.40 0.40 0.40
v 0.6968 -0.0147 1.0132 0.40 0.40 0.40
v 0.7027 -0.0183 1.0077 0.40 0.40 0.40
v 0.7081 -0.0183 1.0006 0.40 0.40 0.40
v 0.7119 -0.0147 0.9934 0.40 0.40 0.40
v 0.7133 -0.0081 0.9875 0.40 0.40 0.40
v 0.7121 0.0000 0.9841 0.40 0.40 0.40
vn 0.6052 0.0000 -0.7961
vn 0.4247 0.4066 -0.8089
vn 0.1601 0.7327 -0.6615
vn -0.1362 0.9136 -0.3831
vn -0.4055 0.9136 -0.0288
vn -0.5946 0.7327 0.3312
vn -0.6658 0.4066 0.6256
vn -0.6052 0.0000 0.7961
vn -0.4247 -0.4066 0.8089
vn -0.1601 -0.7327 0.6615
vn 0.1362 -0.9136 0.3831
vn 0.4055 -0.9136 0.0288
vn 0.5946 -0.7327 -0.3312
vn 0.6658 -0.4066 -0.6256
vn 0.6052 -0.0000 -0.7961
vn 1.3154 0.6154 1.0000
vn -1.3154 -0.6154 -1.0000
f 3511//1990 3512//1991 3527//1991 3526//1990
f 3512//1991 3513//1992 3528//1992 3527//1991
f 3513//1992 3514//1993 3529//1993 3528//1992
f 3514//1993 3515//1994 3530//1994 3529//1993
f 3515//1994 3516//1995 3531//1995 3530//1994
f 3516//1995 3517//1996 3532//1996 3531//1995
f 3517//1996 3518//1997 3533//1997 3532//1996
f 3518//1997 3519//1998 3534//1998 3533//1997
f 3519//1998 3520//1999 3535//1999 3534//1998
f 3520//1999 3521//2000 3536//2000 3535//1999
f 3521//2000 3522//2001 3537//2001 3536//2000
f 3522//2001 3523//2002 3538//2002 3537//2001
f 3523//2002 3524//2003 3539//2003 3538//2002
f 3524//2003 3525//2004 3540//2004 3539//2003
f 3524//2005 3523//2005 3522//2005 3521//2005 3520//2005 3519//2005 3518//2005 3517//2005 3516//2005 3515//2005 3514//2005 3513//2005 3512//2005 3511//2005
f 3526//2006 3527//2006 3528//2006 3529//2006 3530//2006 3531//2006 3532//2006 3533//2006 3534//2006 3535//2006 3536//2006 3537//2006 3538//2006 3539//2006
v -0.6036 -0.6154 -0.0161 0.40 0.40 0.40
v -0.6071 -0.6072 -0.0163 0.40 0.40 0.40
v -0.6123 -0.6007 -0.0132 0.40 0.40 0.40
v -0.6181 -0.5970 -0.0075 0.40 0.40 0.40
v -0.6234 -0.5970 -0.0003 0.40 0.40 0.40
v -0.6270 -0.6007 0.0069 0.40 0.40 0.40
v -0.6284 -0.6072 0.0128 0.40 0.40 0.40
v -0.6272 -0.6154 0.0161 0.40 0.40 0.40
v -0.6236 -0.6235 0.0163 0.40 0.40 0.40
v -0.6184 -0.6301 0.0132 0.40 0.40 0.40
v -0.6126 -0.6337 0.0075 0.40 0.40 0.40
v -0.6074 -0.6337 0.0003 0.40 0.40 0.40
v -0.6037 -0.6301 -0.0069 0.40 0.40 0.40
v -0.6023 -0.6235 -0.0128 0.40 0.40 0.40
v -0.6036 -0.6154 -0.0161 0.40 0.40 0.40
v 0.7618 0.0000 0.9839 0.40 0.40 0.40
v 0.7583 0.0082 0.9837 0.40 0.40 0.40
v 0.7531 0.0147 0.9868 0.40 0.40 0.40
v 0.7473 0.0183 0.9925 0.40 0.40 0.40
v 0.7420 0.0183 0.9997 0.40 0.40 0.40
v 0.7383 0.0147 1.0069 0.40 0.40 0.40
v 0.7370 0.0082 1.0128 0.40 0.40 0.40
v 0.7382 0.0000 1.0161 0.40 0.40 0.40
v 0.7417 -0.0082 1.0163 0.40 0.40 0.40
v 0.7469 -0.0147 1.0132 0.40 0.40 0.40
v 0.7527 -0.0183 1.0075 0.40 0.40 0.40
v 0.7580 -0.0183 1.0003 0.40 0.40 0.40
v 0.7617 -0.0147 0.9931 0.40 0.40 0.40
v 0.7630 -0.0082 0.9872 0.40 0.40 0.40
v 0.7618 0.0000 0.9839 0.40 0.40 0.40
vn 0.5909 0.0000 -0.8068
vn 0.4127 0.4078 -0.8145
vn 0.1529 0.7348 -0.6609
vn -0.1373 0.9162 -0.3764
vn -0.4003 0.9162 -0.0173
vn -0.5839 0.7348 0.3451
vn -0.6520 0.4078 0.6393
vn -0.5909 0.0000 0.8068
vn -0.4127 -0.4078 0.8145
vn -0.1529 -0.7348 0.6609
vn 0.1373 -0.9162 0.3764
vn 0.4003 -0.9162 0.0173
vn 0.5839 -0.7348 -0.3451
vn 0.6520 -0.4078 -0.6393
vn 0.5909 -0.0000 -0.8068
vn 1.3654 0.6154 1.0000
vn -1.3654 -0.6154 -1.0000
f 3541//2007 3542//2008 3557//2008 3556//2007
f 3542//2008 3543//2009 3558//2009 3557//2008
f 3543//2009 3544//2010 3559//2010 3558//2009
f 3544//2010 3545//2011 3560//2011 3559//2010
f 3545//2011 3546//2012 3561//2012 3560//2011
f 3546//2012 3547//2013 3562//2013 3561//2012
f 3547//2013 3548//2014 3563//2014 3562//2013
f 3548//2014 3549//2015 3564//2015 3563//2014
f 3549//2015 3550//2016 3565//2016 3564//2015
f 3550//2016 3551//2017 3566//2017 3565//2016
f 3551//2017 3552//2018 3567//2018 3566//2017
f 3552//2018 3553//2019 3568//2019 3567//2018
f 3553//2019 3554//2020 3569//2020 3568//2019
f 3554//2020 3555//2021 3570//2021 3569//2020
f 3554//2022 3553//2022 3552//2022 3551//2022 3550//2022 3549//2022 3548//2022 3547//2022 3546//2022 3545//2022 3544//2022 3543//2022 3542//2022 3541//2022
f 3556//2023 3557//2023 3558//2023 3559//2023 3560//2023 3561//2023 3562//2023 3563//2023 3564//2023 3565//2023 3566//2023 3567//2023 3568//2023 3569//2023
v -0.6038 -0.6154 -0.0163 0.40 0.40 0.40
v -0.6073 -0.6072 -0.0164 0.40 0.40 0.40
v -0.6124 -0.6006 -0.0132 0.40 0.40 0.40
v -0.6181 -0.5970 -0.0074 0.40 0.40 0.40
v -0.6233 -0.5970 -0.0001 0.40 0.40 0.40
v -0.6268 -0.6006 0.0072 0.40 0.40 0.40
v -0.6281 -0.6072 0.0130 0.40 0.40 0.40
v -0.6269 -0.6154 0.0163 0.40 0.40 0.40
v -0.6234 -0.6235 0.0164 0.40 0.40 0.40
v -0.6183 -0.6301 0.0132 0.40 0.40 0.40
v -0.6126 -0.6337 0.0074 0.40 0.40 0.40
v -0.6075 -0.6337 0.0001 0.40 0.40 0.40
v -0.6039 -0.6301 -0.0072 0.40 0.40 0.40
v -0.6026 -0.6235 -0.0130 0.40 0.40 0.40
v -0.6038 -0.6154 -0.0163 0.40 0.40 0.40
v 0.8115 0.0000 0.9837 0.40 0.40 0.40
v 0.8080 0.0082 0.9836 0.40 0.40 0.40
v 0.8029 0.0147 0.9868 0.40 0.40 0.40
v 0.7972 0.0184 0.9926 0.40 0.40 0.40
v 0.7921 0.0184 0.9999 0.40 0.40 0.40
v 0.7885 0.0147 1.0072 0.40 0.40 0.40
v 0.7872 0.0082 1.0130 0.40 0.40 0.40
v 0.7885 0.0000 1.0163 0.40 0.40 0.40
v 0.7920 -0.0082 1.0164 0.40 0.40 0.40
v 0.7971 -0.0147 1.0132 0.40 0.40 0.40
v 0.8028 -0.0184 1.0074 0.40 0.40 0.40
v 0.8079 -0.0184 1.0001 0.40 0.40 0.40
v 0.8115 -0.0147 0.9928 0.40 0.40 0.40
v 0.8128 -0.0082 0.9870 0.40 0.40 0.40
v 0.8115 0.0000 0.9837 0.40 0.40 0.40
vn 0.5770 0.0000 -0.8167
vn 0.4013 0.4089 -0.8196
vn 0.1461 0.7368 -0.6602
vn -0.1380 0.9187 -0.3700
vn -0.3948 0.9187 -0.0065
vn -0.5734 0.7368 0.3583
vn -0.6385 0.4089 0.6521
vn -0.5770 0.0000 0.8167
vn -0.4013 -0.4089 0.8196
vn -0.1461 -0.7368 0.6602
vn 0.1380 -0.9187 0.3700
vn 0.3948 -0.9187 0.0065
vn 0.5734 -0.7368 -0.3583
vn 0.6385 -0.4089 -0.6521
vn 0.5770 -0.0000 -0.8167
vn 1.4154 0.6154 1.0000
vn -1.4154 -0.6154 -1.0000
f 3571//2024 3572//2025 3587//2025 3586//2024
f 3572//2025 3573//2026 3588//2026 3587//2025
f 3573//2026 3574//2027 3589//2027 3588//2026
f 3574//2027 3575//2028 3590//2028 3589//2027
f 3575//2028 3576//2029 3591//2029 3590//2028
f 3576//2029 3577//2030 3592//2030 3591//2029
f 3577//2030 3578//2031 3593//2031 3592//2030
f 3578//2031 3579//2032 3594//2032 3593//2031
f 3579//2032 3580//2033 3595//2033 3594//2032
f 3580//2033 3581//2034 3596//2034 3595//2033
f 3581//2034 3582//2035 3597//2035 3596//2034
f 3582//2035 3583//2036 3598//2036 3597//2035
f 3583//2036 3584//2037 3599//2037 3598//2036
f 3584//2037 3585//2038 3600//2038 3599//2037
f 3584//2039 3583//2039 3582//2039 3581//2039 3580//2039 3579//2039 3578//2039 3577//2039 3576//2039 3575//2039 3574//2039 3573//2039 3572//2039 3571//2039
f 3586//2040 3587//2040 3588//2040 3589//2040 3590//2040 3591//2040 3592//2040 3593//2040 3594//2040 3595//2040 3596//2040 3597//2040 3598//2040 3599//2040
v -0.6041 -0.6154 -0.0165 0.40 0.40 0.40
v -0.6076 -0.6072 -0.0165 0.40 0.40 0.40
v -0.6126 -0.6006 -0.0132 0.40 0.40 0.40
v -0.6181 -0.5969 -0.0073 0.40 0.40 0.40
v -0.6232 -0.5969 0.0001 0.40 0.40 0.40
v -0.6266 -0.6006 0.0074 0.40 0.40 0.40
v -0.6279 -0.6072 0.0133 0.40 0.40 0.40
v -0.6266 -0.6154 0.0165 0.40 0.40 0.40
v -0.6232 -0.6236 0.0165 0.40 0.40 0.40
v -0.6182 -0.6301 0.0132 0.40 0.40 0.40
v -0.6126 -0.6338 0.0073 0.40 0.40 0.40
v -0.6076 -0.6338 -0.0001 0.40 0.40 0.40
v -0.6041 -0.6301 -0.0074 0.40 0.40 0.40
v -0.6029 -0.6236 -0.0133 0.40 0.40 0.40
v -0.6041 -0.6154 -0.0165 0.40 0.40 0.40
v 0.8613 0.0000 0.9835 0.40 0.40 0.40
v 0.8578 0.0082 0.9835 0.40 0.40 0.40
v 0.8528 0.0148 0.9868 0.40 0.40 0.40
v 0.8472 0.0184 0.9927 0.40 0.40 0.40
v 0.8422 0.0184 1.0001 0.40 0.40 0.40
v 0.8387 0.0148 1.0074 0.40 0.40 0.40
v 0.8375 0.0082 1.0133 0.40 0.40 0.40
v 0.8387 0.0000 1.0165 0.40 0.40 0.40
v 0.8422 -0.0082 1.0165 0.40 0.40 0.40
v 0.8472 -0.0148 1.0132 0.40 0.40 0.40
v 0.8528 -0.0184 1.0073 0.40 0.40 0.40
v 0.8578 -0.0184 0.9999 0.40 0.40 0.40
v 0.8613 -0.0148 0.9926 0.40 0.40 0.40
v 0.8625 -0.0082 0.9867 0.40 0.40 0.40
v 0.8613 0.0000 0.9835 0.40 0.40 0.40
vn 0.5637 0.0000 -0.8260
vn 0.3904 0.4099 -0.8243
vn 0.1398 0.7387 -0.6594
vn -0.1385 0.9211 -0.3639
vn -0.3893 0.9211 0.0037
vn -0.5631 0.7387 0.3706
vn -0.6253 0.4099 0.6640
vn -0.5637 0.0000 0.8260
vn -0.3904 -0.4099 0.8243
vn -0.1398 -0.7387 0.6594
vn 0.1385 -0.9211 0.3639
vn 0.3893 -0.9211 -0.0037
vn 0.5631 -0.7387 -0.3706
vn 0.6253 -0.4099 -0.6640
vn 0.5637 -0.0000 -0.8260
vn 1.4654 0.6154 1.0000
vn -1.4654 -0.6154 -1.0000
f 3601//2041 3602//2042 3617//2042 3616//2041
f 3602//2042 3603//2043 3618//2043 3617//2042
f 3603//2043 3604//2044 3619//2044 3618//2043
f 3604//2044 3605//2045 3620//2045 3619//2044
f 3605//2045 3606//2046 3621//2046 3620//2045
f 3606//2046 3607//2047 3622//2047 3621//2046
f 3607//2047 3608//2048 3623//2048 3622//2047
f 3608//2048 3609//2049 3624//2049 3623//2048
f 3609//2049 3610//2050 3625//2050 3624//2049
f 3610//2050 3611//2051 3626//2051 3625//2050
f 3611//2051 3612//2052 3627//2052 3626//2051
f 3612//2052 3613//2053 3628//2053 3627//2052
f 3613//2053 3614//2054 3629//2054 3628//2053
f 3614//2054 3615//2055 3630//2055 3629//2054
f 3614//2056 3613//2056 3612//2056 3611//2056 3610//2056 3609//2056 3608//2056 3607//2056 3606//2056 3605//2056 3604//2056 3603//2056 3602//2056 3601//2056
f 3616//2057 3617//2057 3618//2057 3619//2057 3620//2057 3621//2057 3622//2057 3623//2057 3624//2057 3625//2057 3626//2057 3627//2057 3628//2057 3629//2057
v -0.6044 -0.6154 -0.0167 0.40 0.40 0.40
v -0.6078 -0.6072 -0.0166 0.40 0.40 0.40
v -0.6127 -0.6006 -0.0132 0.40 0.40 0.40
v -0.6181 -0.5969 -0.0072 0.40 0.40 0.40
v -0.6230 -0.5969 0.0003 0.40 0.40 0.40
v -0.6264 -0.6006 0.0076 0.40 0.40 0.40
v -0.6276 -0.6072 0.0135 0.40 0.40 0.40
v -0.6264 -0.6154 0.0167 0.40 0.40 0.40
v -0.6230 -0.6236 0.0166 0.40 0.40 0.40
v -0.6180 -0.6302 0.0132 0.40 0.40 0.40
v -0.6126 -0.6338 0.0072 0.40 0.40 0.40
v -0.6077 -0.6338 -0.0003 0.40 0.40 0.40
v -0.6043 -0.6302 -0.0076 0.40 0.40 0.40
v -0.6031 -0.6236 -0.0135 0.40 0.40 0.40
v -0.6044 -0.6154 -0.0167 0.40 0.40 0.40
v 0.9110 0.0000 0.9833 0.40 0.40 0.40
v 0.9076 0.0082 0.9834 0.40 0.40 0.40
v 0.9027 0.0148 0.9868 0.40 0.40 0.40
v 0.8972 0.0185 0.9928 0.40 0.40 0.40
v 0.8923 0.0185 1.0003 0.40 0.40 0.40
v 0.8889 0.0148 1.0076 0.40 0.40 0.40
v 0.8878 0.0082 1.0135 0.40 0.40 0.40
v 0.8890 0.0000 1.0167 0.40 0.40 0.40
v 0.8924 -0.0082 1.0166 0.40 0.40 0.40
v 0.8973 -0.0148 1.0132 0.40 0.40 0.40
v 0.9028 -0.0185 1.0072 0.40 0.40 0.40
v 0.9077 -0.0185 0.9997 0.40 0.40 0.40
v 0.9111 -0.0148 0.9924 0.40 0.40 0.40
v 0.9122 -0.0082 0.9865 0.40 0.40 0.40
v 0.9110 0.0000 0.9833 0.40 0.40 0.40
vn 0.5508 0.0000 -0.8346
vn 0.3800 0.4109 -0.8287
vn 0.1339 0.7405 -0.6586
vn -0.1386 0.9233 -0.3581
vn -0.3838 0.9233 0.0134
vn -0.5529 0.7405 0.3822
vn -0.6125 0.4109 0.6753
vn -0.5508 0.0000 0.8346
vn -0.3800 -0.4109 0.8287
vn -0.1339 -0.7405 0.6586
vn 0.1386 -0.9233 0.3581
vn 0.3838 -0.9233 -0.0134
vn 0.5529 -0.7405 -0.3822
vn 0.6125 -0.4109 -0.6753
vn 0.5508 -0.0000 -0.8346
vn 1.5154 0.6154 1.0000
vn -1.5154 -0.6154 -1.0000
f 3631//2058 3632//2059 3647//2059 3646//2058
f 3632//2059 3633//2060 3648//2060 3647//2059
f 3633//2060 3634//2061 3649//2061 3648//2060
f 3634//2061 3635//2062 3650//2062 3649//2061
f 3635//2062 3636//2063 3651//2063 3650//2062
f 3636//2063 3637//2064 3652//2064 3651//2063
f 3637//2064 3638//2065 3653//2065 3652//2064
f 3638//2065 3639//2066 3654//2066 3653//2065
f 3639//2066 3640//2067 3655//2067 3654//2066
f 3640//2067 3641//2068 3656//2068 3655//2067
f 3641//2068 3642//2069 3657//2069 3656//2068
f 3642//2069 3643//2070 3658//2070 3657//2069
f 3643//2070 3644//2071 3659//2071 3658//2070
f 3644//2071 3645//2072 3660//2072 3659//2071
f 3644//2073 3643//2073 3642//2073 3641//2073 3640//2073 3639//2073 3638//2073 3637//2073 3636//2073 3635//2073 3634//2073 3633//2073 3632//2073 3631//2073
f 3646//2074 3647//2074 3648//2074 3649//2074 3650//2074 3651//2074 3652//2074 3653//2074 3654//2074 3655//2074 3656//2074 3657//2074 3658//2074 3659//2074
v -0.6046 -0.6154 -0.0169 0.40 0.40 0.40
v -0.6080 -0.6071 -0.0167 0.40 0.40 0.40
v -0.6128 -0.6005 -0.0132 0.40 0.40 0.40
v -0.6181 -0.5969 -0.0071 0.40 0.40 0.40
v -0.6229 -0.5969 0.0004 0.40 0.40 0.40
v -0.6262 -0.6005 0.0079 0.40 0.40 0.40
v -0.6274 -0.6071 0.0137 0.40 0.40 0.40
v -0.6261 -0.6154 0.0169 0.40 0.40 0.40
v -0.6228 -0.6236 0.0167 0.40 0.40 0.40
v -0.6179 -0.6302 0.0132 0.40 0.40 0.40
v -0.6126 -0.6339 0.0071 0.40 0.40 0.40
v -0.6078 -0.6339 -0.0004 0.40 0.40 0.40
v -0.6045 -0.6302 -0.0079 0.40 0.40 0.40
v -0.6034 -0.6236 -0.0137 0.40 0.40 0.40
v -0.6046 -0.6154 -0.0169 0.40 0.40 0.40
v 0.9608 0.0000 0.9831 0.40 0.40 0.40
v 0.9574 0.0082 0.9833 0.40 0.40 0.40
v 0.9526 0.0148 0.9868 0.40 0.40 0.40
v 0.9472 0.0185 0.9929 0.40 0.40 0.40
v 0.9424 0.0185 1.0004 0.40 0.40 0.40
v 0.9391 0.0148 1.0079 0.40 0.40 0.40
v 0.9380 0.0082 1.0137 0.40 0.40 0.40
v 0.9392 0.0000 1.0169 0.40 0.40 0.40
v 0.9426 -0.0082 1.0167 0.40 0.40 0.40
v 0.9474 -0.0148 1.0132 0.40 0.40 0.40
v 0.9528 -0.0185 1.0071 0.40 0.40 0.40
v 0.9576 -0.0185 0.9996 0.40 0.40 0.40
v 0.9609 -0.0148 0.9921 0.40 0.40 0.40
v 0.9620 -0.0082 0.9863 0.40 0.40 0.40
v 0.9608 0.0000 0.9831 0.40 0.40 0.40
vn 0.5384 0.0000 -0.8427
vn 0.3701 0.4119 -0.8327
vn 0.1285 0.7422 -0.6578
vn -0.1386 0.9255 -0.3526
vn -0.3782 0.9255 0.0225
vn -0.5429 0.7422 0.3931
vn -0.6000 0.4119 0.6858
vn -0.5384 0.0000 0.8427
vn -0.3701 -0.4119 0.8327
vn -0.1285 -0.7422 0.6578
vn 0.1386 -0.9255 0.3526
vn 0.3782 -0.9255 -0.0225
vn 0.5429 -0.7422 -0.3931
vn 0.6000 -0.4119 -0.6858
vn 0.5384 -0.0000 -0.8427
vn 1.5654 0.6154 1.0000
vn -1.5654 -0.6154 -1.0000
f 3661//2075 3662//2076 3677//2076 3676//2075
f 3662//2076 3663//2077 3678//2077 3677//2076
f 3663//2077 3664//2078 3679//2078 3678//2077
f 3664//2078 3665//2079 3680//2079 3679//2078
f 3665//2079 3666//2080 3681//2080 3680//2079
f 3666//2080 3667//2081 3682//2081 3681//2080
f 3667//2081 3668//2082 3683//2082 3682//2081
f 3668//2082 3669//2083 3684//2083 3683//2082
f 3669//2083 3670//2084 3685//2084 3684//2083
f 3670//2084 3671//2085 3686//2085 3685//2084
f 3671//2085 3672//2086 3687//2086 3686//2085
f 3672//2086 3673//2087 3688//2087 3687//2086
f 3673//2087 3674//2088 3689//2088 3688//2087
f 3674//2088 3675//2089 3690//2089 3689//2088
f 3674//2090 3673//2090 3672//2090 3671//2090 3670//2090 3669//2090 3668//2090 3667//2090 3666//2090 3665//2090 3664//2090 3663//2090 3662//2090 3661//2090
f 3676//2091 3677//2091 3678//2091 3679//2091 3680//2091 3681//2091 3682//2091 3683//2091 3684//2091 3685//2091 3686//2091 3687//2091 3688//2091 3689//2091
v -0.6048 -0.6154 -0.0170 0.40 0.40 0.40
v -0.6082 -0.6071 -0.0167 0.40 0.40 0.40
v -0.6129 -0.6005 -0.0131 0.40 0.40 0.40
v -0.6181 -0.5968 -0.0069 0.40 0.40 0.40
v -0.6228 -0.5968 0.0006 0.40 0.40 0.40
v -0.6260 -0.6005 0.0081 0.40 0.40 0.40
v -0.6271 -0.6071 0.0139 0.40 0.40 0.40
v -0.6259 -0.6154 0.0170 0.40 0.40 0.40
v -0.6226 -0.6236 0.0167 0.40 0.40 0.40
v -0.6178 -0.6302 0.0131 0.40 0.40 0.40
v -0.6126 -0.6339 0.0069 0.40 0.40 0.40
v -0.6079 -0.6339 -0.0006 0.40 0.40 0.40
v -0.6047 -0.6302 -0.0081 0.40 0.40 0.40
v -0.6036 -0.6236 -0.0139 0.40 0.40 0.40
v -0.6048 -0.6154 -0.0170 0.40 0.40 0.40
v 1.0105 0.0000 0.9830 0.40 0.40 0.40
v 1.0072 0.0083 0.9833 0.40 0.40 0.40
v 1.0025 0.0149 0.9869 0.40 0.40 0.40
v 0.9972 0.0185 0.9931 0.40 0.40 0.40
v 0.9925 0.0185 1.0006 0.40 0.40 0.40
v 0.9893 0.0149 1.0081 0.40 0.40 0.40
v 0.9882 0.0083 1.0139 0.40 0.40 0.40
v 0.9895 0.0000 1.0170 0.40 0.40 0.40
v 0.9928 -0.0083 1.0167 0.40 0.40 0.40
v 0.9975 -0.0149 1.0131 0.40 0.40 0.40
v 1.0028 -0.0185 1.0069 0.40 0.40 0.40
v 1.0075 -0.0185 0.9994 0.40 0.40 0.40
v 1.0107 -0.0149 0.9919 0.40 0.40 0.40
v 1.0118 -0.0083 0.9861 0.40 0.40 0.40
v 1.0105 0.0000 0.9830 0.40 0.40 0.40
vn 0.5264 0.0000 -0.8503
vn 0.3606 0.4128 -0.8364
vn 0.1233 0.7438 -0.6569
vn -0.1383 0.9275 -0.3473
vn -0.3726 0.9275 0.0311
vn -0.5330 0.7438 0.4033
vn -0.5879 0.4128 0.6957
vn -0.5264 0.0000 0.8503
vn -0.3606 -0.4128 0.8364
vn -0.1233 -0.7438 0.6569
vn 0.1383 -0.9275 0.3473
vn 0.3726 -0.9275 -0.0311
vn 0.5330 -0.7438 -0.4033
vn 0.5879 -0.4128 -0.6957
vn 0.5264 -0.0000 -0.8503
vn 1.6154 0.6154 1.0000
vn -1.6154 -0.6154 -1.0000
f 3691//2092 3692//2093 3707//2093 3706//2092
f 3692//2093 3693//2094 3708//2094 3707//2093
f 3693//2094 3694//2095 3709//2095 3708//2094
f 3694//2095 3695//2096 3710//2096 3709//2095
f 3695//2096 3696//2097 3711//2097 3710//2096
f 3696//2097 3697//2098 3712//2098 3711//2097
f 3697//2098 3698//2099 3713//2099 3712//2098
f 3698//2099 3699//2100 3714//2100 3713//2099
f 3699//2100 3700//2101 3715//2101 3714//2100
f 3700//2101 3701//2102 3716//2102 3715//2101
f 3701//2102 3702//2103 3717//2103 3716//2102
f 3702//2103 3703//2104 3718//2104 3717//2103
f 3703//2104 3704//2105 3719//2105 3718//2104
f 3704//2105 3705//2106 3720//2106 3719//2105
f 3704//2107 3703//2107 3702//2107 3701//2107 3700//2107 3699//2107 3698//2107 3697//2107 3696//2107 3695//2107 3694//2107 3693//2107 3692//2107 3691//2107
f 3706//2108 3707//2108 3708//2108 3709//2108 3710//2108 3711//2108 3712//2108 3713//2108 3714//2108 3715//2108 3716//2108 3717//2108 3718//2108 3719//2108
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -0.6071 -0.6293 0.0117 0.40 0.40 0.40
v -0.6005 -0.6234 0.0107 0.40 0.40 0.40
v -0.5968 -0.6160 0.0075 0.40 0.40 0.40
v -0.5968 -0.6084 0.0028 0.40 0.40 0.40
v -0.6005 -0.6022 -0.0024 0.40 0.40 0.40
v -0.6071 -0.5986 -0.0071 0.40 0.40 0.40
v -0.6154 -0.5983 -0.0105 0.40 0.40 0.40
v -0.6236 -0.6014 -0.0117 0.40 0.40 0.40
v -0.6302 -0.6073 -0.0107 0.40 0.40 0.40
v -0.6339 -0.6148 -0.0075 0.40 0.40 0.40
v -0.6339 -0.6223 -0.0028 0.40 0.40 0.40
v -0.6302 -0.6285 0.0024 0.40 0.40 0.40
v -0.6236 -0.6321 0.0071 0.40 0.40 0.40
v -0.6154 -0.6324 0.0105 0.40 0.40 0.40
v -1.0000 -0.0170 1.0105 0.40 0.40 0.40
v -0.9918 -0.0139 1.0117 0.40 0.40 0.40
v -0.9851 -0.0081 1.0107 0.40 0.40 0.40
v -0.9815 -0.0006 1.0075 0.40 0.40 0.40
v -0.9815 0.0070 1.0028 0.40 0.40 0.40
v -0.9851 0.0132 0.9976 0.40 0.40 0.40
v -0.9918 0.0168 0.9929 0.40 0.40 0.40
v -1.0000 0.0170 0.9895 0.40 0.40 0.40
v -1.0082 0.0139 0.9883 0.40 0.40 0.40
v -1.0149 0.0081 0.9893 0.40 0.40 0.40
v -1.0185 0.0006 0.9925 0.40 0.40 0.40
v -1.0185 -0.0070 0.9972 0.40 0.40 0.40
v -1.0149 -0.0132 1.0024 0.40 0.40 0.40
v -1.0082 -0.0168 1.0071 0.40 0.40 0.40
v -1.0000 -0.0170 1.0105 0.40 0.40 0.40
vn 0.0000 -0.8517 0.5241
vn 0.4123 -0.6965 0.5872
vn 0.7430 -0.4034 0.5340
vn 0.9265 -0.0305 0.3751
vn 0.9265 0.3486 0.1419
vn 0.7430 0.6586 -0.1195
vn 0.4123 0.8381 -0.3572
vn 0.0000 0.8517 -0.5241
vn -0.4123 0.6965 -0.5872
vn -0.7430 0.4034 -0.5340
vn -0.9265 0.0305 -0.3751
vn -0.9265 -0.3486 -0.1419
vn -0.7430 -0.6586 0.1195
vn -0.4123 -0.8381 0.3572
vn -0.0000 -0.8517 0.5241
vn -0.3846 0.6154 1.0000
vn 0.3846 -0.6154 -1.0000
f 3721//2109 3722//2110 3737//2110 3736//2109
f 3722//2110 3723//2111 3738//2111 3737//2110
f 3723//2111 3724//2112 3739//2112 3738//2111
f 3724//2112 3725//2113 3740//2113 3739//2112
f 3725//2113 3726//2114 3741//2114 3740//2113
f 3726//2114 3727//2115 3742//2115 3741//2114
f 3727//2115 3728//2116 3743//2116 3742//2115
f 3728//2116 3729//2117 3744//2117 3743//2116
f 3729//2117 3730//2118 3745//2118 3744//2117
f 3730//2118 3731//2119 3746//2119 3745//2118
f 3731//2119 3732//2120 3747//2120 3746//2119
f 3732//2120 3733//2121 3748//2121 3747//2120
f 3733//2121 3734//2122 3749//2122 3748//2121
f 3734//2122 3735//2123 3750//2123 3749//2122
f 3734//2124 3733//2124 3732//2124 3731//2124 3730//2124 3729//2124 3728//2124 3727//2124 3726//2124 3725//2124 3724//2124 3723//2124 3722//2124 3721//2124
f 3736//2125 3737//2125 3738//2125 3739//2125 3740//2125 3741//2125 3742//2125 3743//2125 3744//2125 3745//2125 3746//2125 3747//2125 3748//2125 3749//2125
v -0.6324 -0.6629 -0.0391 0.40 0.40 0.40
v -0.6241 -0.6599 -0.0381 0.40 0.40 0.40
v -0.6174 -0.6542 -0.0395 0.40 0.40 0.40
v -0.6137 -0.6469 -0.0430 0.40 0.40 0.40
v -0.6137 -0.6394 -0.0478 0.40 0.40 0.40
v -0.6174 -0.6333 -0.0531 0.40 0.40 0.40
v -0.6241 -0.6297 -0.0578 0.40 0.40 0.40
v -0.6324 -0.6294 -0.0609 0.40 0.40 0.40
v -0.6407 -0.6324 -0.0619 0.40 0.40 0.40
v -0.6474 -0.6381 -0.0605 0.40 0.40 0.40
v -0.6511 -0.6454 -0.0570 0.40 0.40 0.40
v -0.6511 -0.6529 -0.0522 0.40 0.40 0.40
v -0.6474 -0.6590 -0.0469 0.40 0.40 0.40
v -0.6407 -0.6626 -0.0422 0.40 0.40 0.40
v -0.6324 -0.6629 -0.0391 0.40 0.40 0.40
v -1.0000 0.0195 1.0109 0.40 0.40 0.40
v -0.9917 0.0225 1.0119 0.40 0.40 0.40
v -0.9850 0.0282 1.0105 0.40 0.40 0.40
v -0.9813 0.0355 1.0070 0.40 0.40 0.40
v -0.9813 0.0430 1.0022 0.40 0.40 0.40
v -0.9850 0.0491 0.9969 0.40 0.40 0.40
v -0.9917 0.0527 0.9922 0.40 0.40 0.40
v -1.0000 0.0530 0.9891 0.40 0.40 0.40
v -1.0083 0.0500 0.9881 0.40 0.40 0.40
v -1.0150 0.0443 0.9895 0.40 0.40 0.40
v -1.0187 0.0370 0.9930 0.40 0.40 0.40
v -1.0187 0.0295 0.9978 0.40 0.40 0.40
v -1.0150 0.0234 1.0031 0.40 0.40 0.40
v -1.0083 0.0198 1.0078 0.40 0.40 0.40
v -1.0000 0.0195 1.0109 0.40 0.40 0.40
vn 0.0000 -0.8385 0.5449
vn 0.4163 -0.6889 0.5934
vn 0.7502 -0.4028 0.5244
vn 0.9355 -0.0369 0.3515
vn 0.9355 0.3362 0.1090
vn 0.7502 0.6428 -0.1551
vn 0.4163 0.8220 -0.3885
vn 0.0000 0.8385 -0.5449
vn -0.4163 0.6889 -0.5934
vn -0.7502 0.4028 -0.5244
vn -0.9355 0.0369 -0.3515
vn -0.9355 -0.3362 -0.1090
vn -0.7502 -0.6428 0.1551
vn -0.4163 -0.8220 0.3885
vn -0.0000 -0.8385 0.5449
vn -0.3676 0.6824 1.0500
vn 0.3676 -0.6824 -1.0500
f 3751//2126 3752//2127 3767//2127 3766//2126
f 3752//2127 3753//2128 3768//2128 3767//2127
f 3753//2128 3754//2129 3769//2129 3768//2128
f 3754//2129 3755//2130 3770//2130 3769//2129
f 3755//2130 3756//2131 3771//2131 3770//2130
f 3756//2131 3757//2132 3772//2132 3771//2131
f 3757//2132 3758//2133 3773//2133 3772//2132
f 3758//2133 3759//2134 3774//2134 3773//2133
f 3759//2134 3760//2135 3775//2135 3774//2134
f 3760//2135 3761//2136 3776//2136 3775//2135
f 3761//2136 3762//2137 3777//2137 3776//2136
f 3762//2137 3763//2138 3778//2138 3777//2137
f 3763//2138 3764//2139 3779//2139 3778//2138
f 3764//2139 3765//2140 3780//2140 3779//2139
f 3764//2141 3763//2141 3762//2141 3761//2141 3760//2141 3759//2141 3758//2141 3757//2141 3756//2141 3755//2141 3754//2141 3753//2141 3752//2141 3751//2141
f 3766//2142 3767//2142 3768//2142 3769//2142 3770//2142 3771//2142 3772//2142 3773//2142 3774//2142 3775//2142 3776//2142 3777//2142 3778//2142 3779//2142
v -0.6497 -0.6934 -0.0887 0.40 0.40 0.40
v -0.6414 -0.6905 -0.0880 0.40 0.40 0.40
v -0.6346 -0.6850 -0.0897 0.40 0.40 0.40
v -0.6309 -0.6778 -0.0934 0.40 0.40 0.40
v -0.6309 -0.6704 -0.0984 0.40 0.40 0.40
v -0.6346 -0.6643 -0.1037 0.40 0.40 0.40
v -0.6414 -0.6608 -0.1083 0.40 0.40 0.40
v -0.6497 -0.6604 -0.1113 0.40 0.40 0.40
v -0.6581 -0.6632 -0.1120 0.40 0.40 0.40
v -0.6649 -0.6688 -0.1103 0.40 0.40 0.40
v -0.6686 -0.6760 -0.1066 0.40 0.40 0.40
v -0.6686 -0.6834 -0.1016 0.40 0.40 0.40
v -0.6649 -0.6894 -0.0963 0.40 0.40 0.40
v -0.6581 -0.6930 -0.0917 0.40 0.40 0.40
v -0.6497 -0.6934 -0.0887 0.40 0.40 0.40
v -1.0000 0.0563 1.0113 0.40 0.40 0.40
v -0.9916 0.0592 1.0120 0.40 0.40 0.40
v -0.9849 0.0648 1.0103 0.40 0.40 0.40
v -0.9811 0.0720 1.0066 0.40 0.40 0.40
v -0.9811 0.0793 1.0016 0.40 0.40 0.40
v -0.9849 0.0854 0.9963 0.40 0.40 0.40
v -0.9916 0.0890 0.9917 0.40 0.40 0.40
v -1.0000 0.0894 0.9887 0.40 0.40 0.40
v -1.0084 0.0865 0.9880 0.40 0.40 0.40
v -1.0151 0.0809 0.9897 0.40 0.40 0.40
v -1.0189 0.0737 0.9934 0.40 0.40 0.40
v -1.0189 0.0664 0.9984 0.40 0.40 0.40
v -1.0151 0.0603 1.0037 0.40 0.40 0.40
v -1.0084 0.0567 1.0083 0.40 0.40 0.40
v -1.0000 0.0563 1.0113 0.40 0.40 0.40
vn 0.0000 -0.8263 0.5632
vn 0.4196 -0.6823 0.5987
vn 0.7561 -0.4032 0.5155
vn 0.9428 -0.0442 0.3303
vn 0.9428 0.3236 0.0797
vn 0.7561 0.6272 -0.1868
vn 0.4196 0.8067 -0.4162
vn 0.0000 0.8263 -0.5632
vn -0.4196 0.6823 -0.5987
vn -0.7561 0.4032 -0.5155
vn -0.9428 0.0442 -0.3303
vn -0.9428 -0.3236 -0.0797
vn -0.7561 -0.6272 0.1868
vn -0.4196 -0.8067 0.4162
vn -0.0000 -0.8263 0.5632
vn -0.3503 0.7497 1.1000
vn 0.3503 -0.7497 -1.1000
f 3781//2143 3782//2144 3797//2144 3796//2143
f 3782//2144 3783//2145 3798//2145 3797//2144
f 3783//2145 3784//2146 3799//2146 3798//2145
f 3784//2146 3785//2147 3800//2147 3799//2146
f 3785//2147 3786//2148 3801//2148 3800//2147
f 3786//2148 3787//2149 3802//2149 3801//2148
f 3787//2149 3788//2150 3803//2150 3802//2149
f 3788//2150 3789//2151 3804//2151 3803//2150
f 3789//2151 3790//2152 3805//2152 3804//2151
f 3790//2152 3791//2153 3806//2153 3805//2152
f 3791//2153 3792//2154 3807//2154 3806//2153
f 3792//2154 3793//2155 3808//2155 3807//2154
f 3793//2155 3794//2156 3809//2156 3808//2155
f 3794//2156 3795//2157 3810//2157 3809//2156
f 3794//2158 3793//2158 3792//2158 3791//2158 3790//2158 3789//2158 3788//2158 3787//2158 3786//2158 3785//2158 3784//2158 3783//2158 3782//2158 3781//2158
f 3796//2159 3797//2159 3798//2159 3799//2159 3800//2159 3801//2159 3802//2159 3803//2159 3804//2159 3805//2159 3806//2159 3807//2159 3808//2159 3809//2159
v -0.6674 -0.7239 -0.1384 0.40 0.40 0.40
v -0.6590 -0.7211 -0.1379 0.40 0.40 0.40
v -0.6522 -0.7157 -0.1399 0.40 0.40 0.40
v -0.6485 -0.7086 -0.1438 0.40 0.40 0.40
v -0.6485 -0.7014 -0.1489 0.40 0.40 0.40
v -0.6522 -0.6954 -0.1543 0.40 0.40 0.40
v -0.6590 -0.6918 -0.1588 0.40 0.40 0.40
v -0.6674 -0.6913 -0.1616 0.40 0.40 0.40
v -0.6759 -0.6941 -0.1621 0.40 0.40 0.40
v -0.6827 -0.6995 -0.1601 0.40 0.40 0.40
v -0.6864 -0.7066 -0.1562 0.40 0.40 0.40
v -0.6864 -0.7138 -0.1511 0.40 0.40 0.40
v -0.6827 -0.7198 -0.1457 0.40 0.40 0.40
v -0.6759 -0.7234 -0.1412 0.40 0.40 0.40
v -0.6674 -0.7239 -0.1384 0.40 0.40 0.40
v -1.0000 0.0935 1.0116 0.40 0.40 0.40
v -0.9916 0.0963 1.0121 0.40 0.40 0.40
v -0.9848 0.1017 1.0101 0.40 0.40 0.40
v -0.9810 0.1088 1.0062 0.40 0.40 0.40
v -0.9810 0.1160 1.0011 0.40 0.40 0.40
v -0.9848 0.1221 0.9957 0.40 0.40 0.40
v -0.9916 0.1257 0.9912 0.40 0.40 0.40
v -1.0000 0.1261 0.9884 0.40 0.40 0.40
v -1.0084 0.1234 0.9879 0.40 0.40 0.40
v -1.0152 0.1179 0.9899 0.40 0.40 0.40
v -1.0190 0.1109 0.9938 0.40 0.40 0.40
v -1.0190 0.1036 0.9989 0.40 0.40 0.40
v -1.0152 0.0976 1.0043 0.40 0.40 0.40
v -1.0084 0.0940 1.0088 0.40 0.40 0.40
v -1.0000 0.0935 1.0116 0.40 0.40 0.40
vn 0.0000 -0.8151 0.5794
vn 0.4223 -0.6767 0.6031
vn 0.7610 -0.4043 0.5074
vn 0.9489 -0.0518 0.3112
vn 0.9489 0.3110 0.0534
vn 0.7610 0.6121 -0.2150
vn 0.4223 0.7920 -0.4409
vn 0.0000 0.8151 -0.5794
vn -0.4223 0.6767 -0.6031
vn -0.7610 0.4043 -0.5074
vn -0.9489 0.0518 -0.3112
vn -0.9489 -0.3110 -0.0534
vn -0.7610 -0.6121 0.2150
vn -0.4223 -0.7920 0.4409
vn -0.0000 -0.8151 0.5794
vn -0.3326 0.8174 1.1500
vn 0.3326 -0.8174 -1.1500
f 3811//2160 3812//2161 3827//2161 3826//2160
f 3812//2161 3813//2162 3828//2162 3827//2161
f 3813//2162 3814//2163 3829//2163 3828//2162
f 3814//2163 3815//2164 3830//2164 3829//2163
f 3815//2164 3816//2165 3831//2165 3830//2164
f 3816//2165 3817//2166 3832//2166 3831//2165
f 3817//2166 3818//2167 3833//2167 3832//2166
f 3818//2167 3819//2168 3834//2168 3833//2167
f 3819//2168 3820//2169 3835//2169 3834//2168
f 3820//2169 3821//2170 3836//2170 3835//2169
f 3821//2170 3822//2171 3837//2171 3836//2170
f 3822//2171 3823//2172 3838//2172 3837//2171
f 3823//2172 3824//2173 3839//2173 3838//2172
f 3824//2173 3825//2174 3840//2174 3839//2173
f 3824//2175 3823//2175 3822//2175 3821//2175 3820//2175 3819//2175 3818//2175 3817//2175 3816//2175 3815//2175 3814//2175 3813//2175 3812//2175 3811//2175
f 3826//2176 3827//2176 3828//2176 3829//2176 3830//2176 3831//2176 3832//2176 3833//2176 3834//2176 3835//2176 3836//2176 3837//2176 3838//2176 3839//2176
v -0.6854 -0.7544 -0.1881 0.40 0.40 0.40
v -0.6769 -0.7517 -0.1879 0.40 0.40 0.40
v -0.6701 -0.7464 -0.1900 0.40 0.40 0.40
v -0.6663 -0.7395 -0.1941 0.40 0.40 0.40
v -0.6663 -0.7323 -0.1994 0.40 0.40 0.40
v -0.6701 -0.7263 -0.2048 0.40 0.40 0.40
v -0.6769 -0.7227 -0.2093 0.40 0.40 0.40
v -0.6854 -0.7222 -0.2119 0.40 0.40 0.40
v -0.6939 -0.7248 -0.2121 0.40 0.40 0.40
v -0.7007 -0.7302 -0.2100 0.40 0.40 0.40
v -0.7045 -0.7371 -0.2059 0.40 0.40 0.40
v -0.7045 -0.7443 -0.2006 0.40 0.40 0.40
v -0.7007 -0.7502 -0.1952 0.40 0.40 0.40
v -0.6939 -0.7538 -0.1907 0.40 0.40 0.40
v -0.6854 -0.7544 -0.1881 0.40 0.40 0.40
v -1.0000 0.1311 1.0119 0.40 0.40 0.40
v -0.9915 0.1337 1.0121 0.40 0.40 0.40
v -0.9847 0.1390 1.0100 0.40 0.40 0.40
v -0.9809 0.1460 1.0059 0.40 0.40 0.40
v -0.9809 0.1531 1.0006 0.40 0.40 0.40
v -0.9847 0.1591 0.9952 0.40 0.40 0.40
v -0.9915 0.1627 0.9907 0.40 0.40 0.40
v -1.0000 0.1632 0.9881 0.40 0.40 0.40
v -1.0085 0.1606 0.9879 0.40 0.40 0.40
v -1.0153 0.1553 0.9900 0.40 0.40 0.40
v -1.0191 0.1483 0.9941 0.40 0.40 0.40
v -1.0191 0.1412 0.9994 0.40 0.40 0.40
v -1.0153 0.1352 1.0048 0.40 0.40 0.40
v -1.0085 0.1316 1.0093 0.40 0.40 0.40
v -1.0000 0.1311 1.0119 0.40 0.40 0.40
vn 0.0000 -0.8047 0.5937
vn 0.4245 -0.6718 0.6070
vn 0.7650 -0.4059 0.5000
vn 0.9539 -0.0596 0.2940
vn 0.9539 0.2985 0.0298
vn 0.7650 0.5975 -0.2403
vn 0.4245 0.7781 -0.4629
vn 0.0000 0.8047 -0.5937
vn -0.4245 0.6718 -0.6070
vn -0.7650 0.4059 -0.5000
vn -0.9539 0.0596 -0.2940
vn -0.9539 -0.2985 -0.0298
vn -0.7650 -0.5975 0.2403
vn -0.4245 -0.7781 0.4629
vn -0.0000 -0.8047 0.5937
vn -0.3146 0.8854 1.2000
vn 0.3146 -0.8854 -1.2000
f 3841//2177 3842//2178 3857//2178 3856//2177
f 3842//2178 3843//2179 3858//2179 3857//2178
f 3843//2179 3844//2180 3859//2180 3858//2179
f 3844//2180 3845//2181 3860//2181 3859//2180
f 3845//2181 3846//2182 3861//2182 3860//2181
f 3846//2182 3847//2183 3862//2183 3861//2182
f 3847//2183 3848//2184 3863//2184 3862//2183
f 3848//2184 3849//2185 3864//2185 3863//2184
f 3849//2185 3850//2186 3865//2186 3864//2185
f 3850//2186 3851//2187 3866//2187 3865//2186
f 3851//2187 3852//2188 3867//2188 3866//2187
f 3852//2188 3853//2189 3868//2189 3867//2188
f 3853//2189 3854//2190 3869//2190 3868//2189
f 3854//2190 3855//2191 3870//2191 3869//2190
f 3854//2192 3853//2192 3852//2192 3851//2192 3850//2192 3849//2192 3848//2192 3847//2192 3846//2192 3845//2192 3844//2192 3843//2192 3842//2192 3841//2192
f 3856//2193 3857//2193 3858//2193 3859//2193 3860//2193 3861//2193 3862//2193 3863//2193 3864//2193 3865//2193 3866//2193 3867//2193 3868//2193 3869//2193
v -0.7037 -0.7848 -0.2379 0.40 0.40 0.40
v -0.6952 -0.7823 -0.2378 0.40 0.40 0.40
v -0.6883 -0.7771 -0.2401 0.40 0.40 0.40
v -0.6845 -0.7702 -0.2444 0.40 0.40 0.40
v -0.6845 -0.7632 -0.2498 0.40 0.40 0.40
v -0.6883 -0.7572 -0.2553 0.40 0.40 0.40
v -0.6952 -0.7536 -0.2597 0.40 0.40 0.40
v -0.7037 -0.7530 -0.2621 0.40 0.40 0.40
v -0.7122 -0.7555 -0.2622 0.40 0.40 0.40
v -0.7191 -0.7607 -0.2599 0.40 0.40 0.40
v -0.7228 -0.7676 -0.2556 0.40 0.40 0.40
v -0.7228 -0.7746 -0.2502 0.40 0.40 0.40
v -0.7191 -0.7806 -0.2447 0.40 0.40 0.40
v -0.7122 -0.7842 -0.2403 0.40 0.40 0.40
v -0.7037 -0.7848 -0.2379 0.40 0.40 0.40
v -1.0000 0.1689 1.0121 0.40 0.40 0.40
v -0.9915 0.1714 1.0122 0.40 0.40 0.40
v -0.9846 0.1766 1.0099 0.40 0.40 0.40
v -0.9808 0.1834 1.0056 0.40 0.40 0.40
v -0.9808 0.1905 1.0002 0.40 0.40 0.40
v -0.9846 0.1965 0.9947 0.40 0.40 0.40
v -0.9915 0.2001 0.9903 0.40 0.40 0.40
v -1.0000 0.2007 0.9879 0.40 0.40 0.40
v -1.0085 0.1981 0.9878 0.40 0.40 0.40
v -1.0154 0.1929 0.9901 0.40 0.40 0.40
v -1.0192 0.1861 0.9944 0.40 0.40 0.40
v -1.0192 0.1791 0.9998 0.40 0.40 0.40
v -1.0154 0.1731 1.0053 0.40 0.40 0.40
v -1.0085 0.1695 1.0097 0.40 0.40 0.40
v -1.0000 0.1689 1.0121 0.40 0.40 0.40
vn 0.0000 -0.7950 0.6066
vn 0.4264 -0.6676 0.6104
vn 0.7683 -0.4079 0.4933
vn 0.9581 -0.0674 0.2785
vn 0.9581 0.2864 0.0086
vn 0.7683 0.5835 -0.2631
vn 0.4264 0.7650 -0.4826
vn 0.0000 0.7950 -0.6066
vn -0.4264 0.6676 -0.6104
vn -0.7683 0.4079 -0.4933
vn -0.9581 0.0674 -0.2785
vn -0.9581 -0.2864 -0.0086
vn -0.7683 -0.5835 0.2631
vn -0.4264 -0.7650 0.4826
vn -0.0000 -0.7950 0.6066
vn -0.2963 0.9537 1.2500
vn 0.2963 -0.9537 -1.2500
f 3871//2194 3872//2195 3887//2195 3886//2194
f 3872//2195 3873//2196 3888//2196 3887//2195
f 3873//2196 3874//2197 3889//2197 3888//2196
f 3874//2197 3875//2198 3890//2198 3889//2197
f 3875//2198 3876//2199 3891//2199 3890//2198
f 3876//2199 3877//2200 3892//2200 3891//2199
f 3877//2200 3878//2201 3893//2201 3892//2200
f 3878//2201 3879//2202 3894//2202 3893//2201
f 3879//2202 3880//2203 3895//2203 3894//2202
f 3880//2203 3881//2204 3896//2204 3895//2203
f 3881//2204 3882//2205 3897//2205 3896//2204
f 3882//2205 3883//2206 3898//2206 3897//2205
f 3883//2206 3884//2207 3899//2207 3898//2206
f 3884//2207 3885//2208 3900//2208 3899//2207
f 3884//2209 3883//2209 3882//2209 3881//2209 3880//2209 3879//2209 3878//2209 3877//2209 3876//2209 3875//2209 3874//2209 3873//2209 3872//2209 3871//2209
f 3886//2210 3887//2210 3888//2210 3889//2210 3890//2210 3891//2210 3892//2210 3893//2210 3894//2210 3895//2210 3896//2210 3897//2210 3898//2210 3899//2210
v -0.7222 -0.8152 -0.2876 0.40 0.40 0.40
v -0.7136 -0.8127 -0.2877 0.40 0.40 0.40
v -0.7068 -0.8077 -0.2903 0.40 0.40 0.40
v -0.7030 -0.8010 -0.2947 0.40 0.40 0.40
v -0.7030 -0.7940 -0.3002 0.40 0.40 0.40
v -0.7068 -0.7881 -0.3057 0.40 0.40 0.40
v -0.7136 -0.7844 -0.3100 0.40 0.40 0.40
v -0.7222 -0.7837 -0.3124 0.40 0.40 0.40
v -0.7308 -0.7862 -0.3123 0.40 0.40 0.40
v -0.7376 -0.7913 -0.3097 0.40 0.40 0.40
v -0.7414 -0.7980 -0.3053 0.40 0.40 0.40
v -0.7414 -0.8049 -0.2998 0.40 0.40 0.40
v -0.7376 -0.8109 -0.2943 0.40 0.40 0.40
v -0.7308 -0.8145 -0.2900 0.40 0.40 0.40
v -0.7222 -0.8152 -0.2876 0.40 0.40 0.40
v -1.0000 0.2070 1.0124 0.40 0.40 0.40
v -0.9914 0.2095 1.0123 0.40 0.40 0.40
v -0.9846 0.2146 1.0097 0.40 0.40 0.40
v -0.9808 0.2213 1.0053 0.40 0.40 0.40
v -0.9808 0.2282 0.9998 0.40 0.40 0.40
v -0.9846 0.2342 0.9943 0.40 0.40 0.40
v -0.9914 0.2378 0.9900 0.40 0.40 0.40
v -1.0000 0.2385 0.9876 0.40 0.40 0.40
v -1.0086 0.2360 0.9877 0.40 0.40 0.40
v -1.0154 0.2310 0.9903 0.40 0.40 0.40
v -1.0192 0.2243 0.9947 0.40 0.40 0.40
v -1.0192 0.2173 1.0002 0.40 0.40 0.40
v -1.0154 0.2113 1.0057 0.40 0.40 0.40
v -1.0086 0.2077 1.0100 0.40 0.40 0.40
v -1.0000 0.2070 1.0124 0.40 0.40 0.40
vn 0.0000 -0.7861 0.6181
vn 0.4279 -0.6638 0.6134
vn 0.7710 -0.4101 0.4872
vn 0.9615 -0.0751 0.2645
vn 0.9615 0.2747 -0.0106
vn 0.7710 0.5702 -0.2836
vn 0.4279 0.7527 -0.5004
vn 0.0000 0.7861 -0.6181
vn -0.4279 0.6638 -0.6134
vn -0.7710 0.4101 -0.4872
vn -0.9615 0.0751 -0.2645
vn -0.9615 -0.2747 0.0106
vn -0.7710 -0.5702 0.2836
vn -0.4279 -0.7527 0.5004
vn -0.0000 -0.7861 0.6181
vn -0.2778 1.0222 1.3000
vn 0.2778 -1.0222 -1.3000
f 3901//2211 3902//2212 3917//2212 3916//2211
f 3902//2212 3903//2213 3918//2213 3917//2212
f 3903//2213 3904//2214 3919//2214 3918//2213
f 3904//2214 3905//2215 3920//2215 3919//2214
f 3905//2215 3906//2216 3921//2216 3920//2215
f 3906//2216 3907//2217 3922//2217 3921//2216
f 3907//2217 3908//2218 3923//2218 3922//2217
f 3908//2218 3909//2219 3924//2219 3923//2218
f 3909//2219 3910//2220 3925//2220 3924//2219
f 3910//2220 3911//2221 3926//2221 3925//2220
f 3911//2221 3912//2222 3927//2222 3926//2221
f 3912//2222 3913//2223 3928//2223 3927//2222
f 3913//2223 3914//2224 3929//2224 3928//2223
f 3914//2224 3915//2225 3930//2225 3929//2224
f 3914//2226 3913//2226 3912//2226 3911//2226 3910//2226 3909//2226 3908//2226 3907//2226 3906//2226 3905//2226 3904//2226 3903//2226 3902//2226 3901//2226
f 3916//2227 3917//2227 3918//2227 3919//2227 3920//2227 3921//2227 3922//2227 3923//2227 3924//2227 3925//2227 3926//2227 3927//2227 3928//2227 3929//2227
v -0.7410 -0.8455 -0.3374 0.40 0.40 0.40
v -0.7324 -0.8431 -0.3377 0.40 0.40 0.40
v -0.7255 -0.8382 -0.3404 0.40 0.40 0.40
v -0.7217 -0.8316 -0.3450 0.40 0.40 0.40
v -0.7217 -0.8247 -0.3506 0.40 0.40 0.40
v -0.7255 -0.8188 -0.3560 0.40 0.40 0.40
v -0.7324 -0.8151 -0.3603 0.40 0.40 0.40
v -0.7410 -0.8144 -0.3626 0.40 0.40 0.40
v -0.7495 -0.8167 -0.3623 0.40 0.40 0.40
v -0.7564 -0.8217 -0.3596 0.40 0.40 0.40
v -0.7602 -0.8283 -0.3550 0.40 0.40 0.40
v -0.7602 -0.8352 -0.3494 0.40 0.40 0.40
v -0.7564 -0.8411 -0.3440 0.40 0.40 0.40
v -0.7495 -0.8448 -0.3397 0.40 0.40 0.40
v -0.7410 -0.8455 -0.3374 0.40 0.40 0.40
v -1.0000 0.2455 1.0126 0.40 0.40 0.40
v -0.9914 0.2478 1.0123 0.40 0.40 0.40
v -0.9845 0.2528 1.0096 0.40 0.40 0.40
v -0.9807 0.2594 1.0050 0.40 0.40 0.40
v -0.9807 0.2663 0.9994 0.40 0.40 0.40
v -0.9845 0.2722 0.9940 0.40 0.40 0.40
v -0.9914 0.2758 0.9897 0.40 0.40 0.40
v -1.0000 0.2766 0.9874 0.40 0.40 0.40
v -1.0086 0.2742 0.9877 0.40 0.40 0.40
v -1.0155 0.2693 0.9904 0.40 0.40 0.40
v -1.0193 0.2627 0.9950 0.40 0.40 0.40
v -1.0193 0.2558 1.0006 0.40 0.40 0.40
v -1.0155 0.2499 1.0060 0.40 0.40 0.40
v -1.0086 0.2462 1.0103 0.40 0.40 0.40
v -1.0000 0.2455 1.0126 0.40 0.40 0.40
vn 0.0000 -0.7778 0.6285
vn 0.4291 -0.6605 0.6161
vn 0.7733 -0.4124 0.4816
vn 0.9642 -0.0826 0.2518
vn 0.9642 0.2635 -0.0279
vn 0.7733 0.5575 -0.3021
vn 0.4291 0.7410 -0.5165
vn 0.0000 0.7778 -0.6285
vn -0.4291 0.6605 -0.6161
vn -0.7733 0.4124 -0.4816
vn -0.9642 0.0826 -0.2518
vn -0.9642 -0.2635 0.0279
vn -0.7733 -0.5575 0.3021
vn -0.4291 -0.7410 0.5165
vn -0.0000 -0.7778 0.6285
vn -0.2590 1.0910 1.3500
vn 0.2590 -1.0910 -1.3500
f 3931//2228 3932//2229 3947//2229 3946//2228
f 3932//2229 3933//2230 3948//2230 3947//2229
f 3933//2230 3934//2231 3949//2231 3948//2230
f 3934//2231 3935//2232 3950//2232 3949//2231
f 3935//2232 3936//2233 3951//2233 3950//2232
f 3936//2233 3937//2234 3952//2234 3951//2233
f 3937//2234 3938//2235 3953//2235 3952//2234
f 3938//2235 3939//2236 3954//2236 3953//2235
f 3939//2236 3940//2237 3955//2237 3954//2236
f 3940//2237 3941//2238 3956//2238 3955//2237
f 3941//2238 3942//2239 3957//2239 3956//2238
f 3942//2239 3943//2240 3958//2240 3957//2239
f 3943//2240 3944//2241 3959//2241 3958//2240
f 3944//2241 3945//2242 3960//2242 3959//2241
f 3944//2243 3943//2243 3942//2243 3941//2243 3940//2243 3939//2243 3938//2243 3937//2243 3936//2243 3935//2243 3934//2243 3933//2243 3932//2243 3931//2243
f 3946//2244 3947//2244 3948//2244 3949//2244 3950//2244 3951//2244 3952//2244 3953//2244 3954//2244 3955//2244 3956//2244 3957//2244 3958//2244 3959//2244
v -0.7599 -0.8757 -0.3872 0.40 0.40 0.40
v -0.7513 -0.8735 -0.3876 0.40 0.40 0.40
v -0.7444 -0.8686 -0.3905 0.40 0.40 0.40
v -0.7406 -0.8621 -0.3952 0.40 0.40 0.40
v -0.7406 -0.8553 -0.4009 0.40 0.40 0.40
v -0.7444 -0.8494 -0.4064 0.40 0.40 0.40
v -0.7513 -0.8457 -0.4106 0.40 0.40 0.40
v -0.7599 -0.8449 -0.4128 0.40 0.40 0.40
v -0.7685 -0.8472 -0.4124 0.40 0.40 0.40
v -0.7754 -0.8520 -0.4095 0.40 0.40 0.40
v -0.7793 -0.8585 -0.4048 0.40 0.40 0.40
v -0.7793 -0.8654 -0.3991 0.40 0.40 0.40
v -0.7754 -0.8713 -0.3936 0.40 0.40 0.40
v -0.7685 -0.8749 -0.3894 0.40 0.40 0.40
v -0.7599 -0.8757 -0.3872 0.40 0.40 0.40
v -1.0000 0.2842 1.0128 0.40 0.40 0.40
v -0.9914 0.2864 1.0124 0.40 0.40 0.40
v -0.9845 0.2913 1.0095 0.40 0.40 0.40
v -0.9807 0.2978 1.0048 0.40 0.40 0.40
v -0.9807 0.3046 0.9991 0.40 0.40 0.40
v -0.9845 0.3105 0.9936 0.40 0.40 0.40
v -0.9914 0.3142 0.9894 0.40 0.40 0.40
v -1.0000 0.3150 0.9872 0.40 0.40 0.40
v -1.0086 0.3127 0.9876 0.40 0.40 0.40
v -1.0155 0.3079 0.9905 0.40 0.40 0.40
v -1.0193 0.3014 0.9952 0.40 0.40 0.40
v -1.0193 0.2945 1.0009 0.40 0.40 0.40
v -1.0155 0.2887 1.0064 0.40 0.40 0.40
v -1.0086 0.2850 1.0106 0.40 0.40 0.40
v -1.0000 0.2842 1.0128 0.40 0.40 0.40
vn 0.0000 -0.7700 0.6380
vn 0.4302 -0.6575 0.6186
vn 0.7751 -0.4148 0.4766
vn 0.9665 -0.0899 0.2402
vn 0.9665 0.2528 -0.0437
vn 0.7751 0.5454 -0.3190
vn 0.4302 0.7300 -0.5311
vn 0.0000 0.7700 -0.6380
vn -0.4302 0.6575 -0.6186
vn -0.7751 0.4148 -0.4766
vn -0.9665 0.0899 -0.2402
vn -0.9665 -0.2528 0.0437
vn -0.7751 -0.5454 0.3190
vn -0.4302 -0.7300 0.5311
vn -0.0000 -0.7700 0.6380
vn -0.2401 1.1599 1.4000
vn 0.2401 -1.1599 -1.4000
f 3961//2245 3962//2246 3977//2246 3976//2245
f 3962//2246 3963//2247 3978//2247 3977//2246
f 3963//2247 3964//2248 3979//2248 3978//2247
f 3964//2248 3965//2249 3980//2249 3979//2248
f 3965//2249 3966//2250 3981//2250 3980//2249
f 3966//2250 3967//2251 3982//2251 3981//2250
f 3967//2251 3968//2252 3983//2252 3982//2251
f 3968//2252 3969//2253 3984//2253 3983//2252
f 3969//2253 3970//2254 3985//2254 3984//2253
f 3970//2254 3971//2255 3986//2255 3985//2254
f 3971//2255 3972//2256 3987//2256 3986//2255
f 3972//2256 3973//2257 3988//2257 3987//2256
f 3973//2257 3974//2258 3989//2258 3988//2257
f 3974//2258 3975//2259 3990//2259 3989//2258
f 3974//2260 3973//2260 3972//2260 3971//2260 3970//2260 3969//2260 3968//2260 3967//2260 3966//2260 3965//2260 3964//2260 3963//2260 3962//2260 3961//2260
f 3976//2261 3977//2261 3978//2261 3979//2261 3980//2261 3981//2261 3982//2261 3983//2261 3984//2261 3985//2261 3986//2261 3987//2261 3988//2261 3989//2261
v -0.7791 -0.9059 -0.4371 0.40 0.40 0.40
v -0.7705 -0.9038 -0.4376 0.40 0.40 0.40
v -0.7636 -0.8990 -0.4406 0.40 0.40 0.40
v -0.7597 -0.8926 -0.4454 0.40 0.40 0.40
v -0.7597 -0.8858 -0.4512 0.40 0.40 0.40
v -0.7636 -0.8800 -0.4567 0.40 0.40 0.40
v -0.7705 -0.8763 -0.4609 0.40 0.40 0.40
v -0.7791 -0.8754 -0.4629 0.40 0.40 0.40
v -0.7877 -0.8776 -0.4624 0.40 0.40 0.40
v -0.7946 -0.8823 -0.4594 0.40 0.40 0.40
v -0.7985 -0.8887 -0.4546 0.40 0.40 0.40
v -0.7985 -0.8955 -0.4488 0.40 0.40 0.40
v -0.7946 -0.9014 -0.4433 0.40 0.40 0.40
v -0.7877 -0.9051 -0.4391 0.40 0.40 0.40
v -0.7791 -0.9059 -0.4371 0.40 0.40 0.40
v -1.0000 0.3232 1.0129 0.40 0.40 0.40
v -0.9914 0.3253 1.0124 0.40 0.40 0.40
v -0.9845 0.3301 1.0094 0.40 0.40 0.40
v -0.9806 0.3365 1.0046 0.40 0.40 0.40
v -0.9806 0.3433 0.9988 0.40 0.40 0.40
v -0.9845 0.3491 0.9933 0.40 0.40 0.40
v -0.9914 0.3528 0.9891 0.40 0.40 0.40
v -1.0000 0.3537 0.9871 0.40 0.40 0.40
v -1.0086 0.3515 0.9876 0.40 0.40 0.40
v -1.0155 0.3468 0.9906 0.40 0.40 0.40
v -1.0194 0.3404 0.9954 0.40 0.40 0.40
v -1.0194 0.3336 1.0012 0.40 0.40 0.40
v -1.0155 0.3278 1.0067 0.40 0.40 0.40
v -1.0086 0.3240 1.0109 0.40 0.40 0.40
v -1.0000 0.3232 1.0129 0.40 0.40 0.40
vn 0.0000 -0.7628 0.6466
vn 0.4310 -0.6549 0.6208
vn 0.7766 -0.4173 0.4720
vn 0.9684 -0.0970 0.2297
vn 0.9684 0.2425 -0.0580
vn 0.7766 0.5340 -0.3343
vn 0.4310 0.7197 -0.5444
vn 0.0000 0.7628 -0.6466
vn -0.4310 0.6549 -0.6208
vn -0.7766 0.4173 -0.4720
vn -0.9684 0.0970 -0.2297
vn -0.9684 -0.2425 0.0580
vn -0.7766 -0.5340 0.3343
vn -0.4310 -0.7197 0.5444
vn -0.0000 -0.7628 0.6466
vn -0.2209 1.2291 1.4500
vn 0.2209 -1.2291 -1.4500
f 3991//2262 3992//2263 4007//2263 4006//2262
f 3992//2263 3993//2264 4008//2264 4007//2263
f 3993//2264 3994//2265 4009//2265 4008//2264
f 3994//2265 3995//2266 4010//2266 4009//2265
f 3995//2266 3996//2267 4011//2267 4010//2266
f 3996//2267 3997//2268 4012//2268 4011//2267
f 3997//2268 3998//2269 4013//2269 4012//2268
f 3998//2269 3999//2270 4014//2270 4013//2269
f 3999//2270 4000//2271 4015//2271 4014//2270
f 4000//2271 4001//2272 4016//2272 4015//2271
f 4001//2272 4002//2273 4017//2273 4016//2272
f 4002//2273 4003//2274 4018//2274 4017//2273
f 4003//2274 4004//2275 4019//2275 4018//2274
f 4004//2275 4005//2276 4020//2276 4019//2275
f 4004//2277 4003//2277 4002//2277 4001//2277 4000//2277 3999//2277 3998//2277 3997//2277 3996//2277 3995//2277 3994//2277 3993//2277 3992//2277 3991//2277
f 4006//2278 4007//2278 4008//2278 4009//2278 4010//2278 4011//2278 4012//2278 4013//2278 4014//2278 4015//2278 4016//2278 4017//2278 4018//2278 4019//2278
v -0.7985 -0.9360 -0.4869 0.40 0.40 0.40
v -0.7898 -0.9340 -0.4875 0.40 0.40 0.40
v -0.7829 -0.9293 -0.4906 0.40 0.40 0.40
v -0.7791 -0.9230 -0.4956 0.40 0.40 0.40
v -0.7791 -0.9163 -0.5014 0.40 0.40 0.40
v -0.7829 -0.9105 -0.5070 0.40 0.40 0.40
v -0.7898 -0.9067 -0.5111 0.40 0.40 0.40
v -0.7985 -0.9058 -0.5131 0.40 0.40 0.40
v -0.8071 -0.9079 -0.5125 0.40 0.40 0.40
v -0.8140 -0.9125 -0.5094 0.40 0.40 0.40
v -0.8179 -0.9188 -0.5044 0.40 0.40 0.40
v -0.8179 -0.9256 -0.4986 0.40 0.40 0.40
v -0.8140 -0.9314 -0.4930 0.40 0.40 0.40
v -0.8071 -0.9351 -0.4889 0.40 0.40 0.40
v -0.7985 -0.9360 -0.4869 0.40 0.40 0.40
v -1.0000 0.3624 1.0131 0.40 0.40 0.40
v -0.9914 0.3645 1.0125 0.40 0.40 0.40
v -0.9844 0.3692 1.0094 0.40 0.40 0.40
v -0.9806 0.3755 1.0044 0.40 0.40 0.40
v -0.9806 0.3822 0.9986 0.40 0.40 0.40
v -0.9844 0.3880 0.9930 0.40 0.40 0.40
v -0.9914 0.3918 0.9889 0.40 0.40 0.40
v -1.0000 0.3927 0.9869 0.40 0.40 0.40
v -1.0086 0.3906 0.9875 0.40 0.40 0.40
v -1.0156 0.3860 0.9906 0.40 0.40 0.40
v -1.0194 0.3796 0.9956 0.40 0.40 0.40
v -1.0194 0.3729 1.0014 0.40 0.40 0.40
v -1.0156 0.3671 1.0070 0.40 0.40 0.40
v -1.0086 0.3634 1.0111 0.40 0.40 0.40
v -1.0000 0.3624 1.0131 0.40 0.40 0.40
vn 0.0000 -0.7561 0.6545
vn 0.4317 -0.6525 0.6228
vn 0.7778 -0.4197 0.4678
vn 0.9699 -0.1038 0.2201
vn 0.9699 0.2327 -0.0711
vn 0.7778 0.5231 -0.3483
vn 0.4317 0.7099 -0.5565
vn 0.0000 0.7561 -0.6545
vn -0.4317 0.6525 -0.6228
vn -0.7778 0.4197 -0.4678
vn -0.9699 0.1038 -0.2201
vn -0.9699 -0.2327 0.0711
vn -0.7778 -0.5231 0.3483
vn -0.4317 -0.7099 0.5565
vn -0.0000 -0.7561 0.6545
vn -0.2015 1.2985 1.5000
vn 0.2015 -1.2985 -1.5000
f 4021//2279 4022//2280 4037//2280 4036//2279
f 4022//2280 4023//2281 4038//2281 4037//2280
f 4023//2281 4024//2282 4039//2282 4038//2281
f 4024//2282 4025//2283 4040//2283 4039//2282
f 4025//2283 4026//2284 4041//2284 4040//2283
f 4026//2284 4027//2285 4042//2285 4041//2284
f 4027//2285 4028//2286 4043//2286 4042//2285
f 4028//2286 4029//2287 4044//2287 4043//2286
f 4029//2287 4030//2288 4045//2288 4044//2287
f 4030//2288 4031//2289 4046//2289 4045//2288
f 4031//2289 4032//2290 4047//2290 4046//2289
f 4032//2290 4033//2291 4048//2291 4047//2290
f 4033//2291 4034//2292 4049//2292 4048//2291
f 4034//2292 4035//2293 4050//2293 4049//2292
f 4034//2294 4033//2294 4032//2294 4031//2294 4030//2294 4029//2294 4028//2294 4027//2294 4026//2294 4025//2294 4024//2294 4023//2294 4022//2294 4021//2294
f 4036//2295 4037//2295 4038//2295 4039//2295 4040//2295 4041//2295 4042//2295 4043//2295 4044//2295 4045//2295 4046//2295 4047//2295 4048//2295 4049//2295
v -0.8180 -0.9661 -0.5368 0.40 0.40 0.40
v -0.8094 -0.9641 -0.5375 0.40 0.40 0.40
v -0.8024 -0.9595 -0.5407 0.40 0.40 0.40
v -0.7986 -0.9533 -0.5458 0.40 0.40 0.40
v -0.7986 -0.9466 -0.5517 0.40 0.40 0.40
v -0.8024 -0.9408 -0.5572 0.40 0.40 0.40
v -0.8094 -0.9371 -0.5614 0.40 0.40 0.40
v -0.8180 -0.9361 -0.5632 0.40 0.40 0.40
v -0.8267 -0.9381 -0.5625 0.40 0.40 0.40
v -0.8336 -0.9426 -0.5593 0.40 0.40 0.40
v -0.8374 -0.9489 -0.5542 0.40 0.40 0.40
v -0.8374 -0.9555 -0.5483 0.40 0.40 0.40
v -0.8336 -0.9613 -0.5428 0.40 0.40 0.40
v -0.8267 -0.9651 -0.5386 0.40 0.40 0.40
v -0.8180 -0.9661 -0.5368 0.40 0.40 0.40
v -1.0000 0.4020 1.0132 0.40 0.40 0.40
v -0.9914 0.4039 1.0125 0.40 0.40 0.40
v -0.9844 0.4085 1.0093 0.40 0.40 0.40
v -0.9806 0.4147 1.0042 0.40 0.40 0.40
v -0.9806 0.4214 0.9983 0.40 0.40 0.40
v -0.9844 0.4272 0.9928 0.40 0.40 0.40
v -0.9914 0.4310 0.9886 0.40 0.40 0.40
v -1.0000 0.4319 0.9868 0.40 0.40 0.40
v -1.0086 0.4300 0.9875 0.40 0.40 0.40
v -1.0156 0.4254 0.9907 0.40 0.40 0.40
v -1.0194 0.4192 0.9958 0.40 0.40 0.40
v -1.0194 0.4125 1.0017 0.40 0.40 0.40
v -1.0156 0.4067 1.0072 0.40 0.40 0.40
v -1.0086 0.4029 1.0114 0.40 0.40 0.40
v -1.0000 0.4020 1.0132 0.40 0.40 0.40
vn 0.0000 -0.7497 0.6617
vn 0.4322 -0.6503 0.6247
vn 0.7788 -0.4221 0.4640
vn 0.9712 -0.1103 0.2113
vn 0.9712 0.2234 -0.0832
vn 0.7788 0.5128 -0.3612
vn 0.4322 0.7007 -0.5677
vn 0.0000 0.7497 -0.6617
vn -0.4322 0.6503 -0.6247
vn -0.7788 0.4221 -0.4640
vn -0.9712 0.1103 -0.2113
vn -0.9712 -0.2234 0.0832
vn -0.7788 -0.5128 0.3612
vn -0.4322 -0.7007 0.5677
vn -0.0000 -0.7497 0.6617
vn -0.1820 1.3680 1.5500
vn 0.1820 -1.3680 -1.5500
f 4051//2296 4052//2297 4067//2297 4066//2296
f 4052//2297 4053//2298 4068//2298 4067//2297
f 4053//2298 4054//2299 4069//2299 4068//2298
f 4054//2299 4055//2300 4070//2300 4069//2299
f 4055//2300 4056//2301 4071//2301 4070//2300
f 4056//2301 4057//2302 4072//2302 4071//2301
f 4057//2302 4058//2303 4073//2303 4072//2302
f 4058//2303 4059//2304 4074//2304 4073//2303
f 4059//2304 4060//2305 4075//2305 4074//2304
f 4060//2305 4061//2306 4076//2306 4075//2305
f 4061//2306 4062//2307 4077//2307 4076//2306
f 4062//2307 4063//2308 4078//2308 4077//2307
f 4063//2308 4064//2309 4079//2309 4078//2308
f 4064//2309 4065//2310 4080//2310 4079//2309
f 4064//2311 4063//2311 4062//2311 4061//2311 4060//2311 4059//2311 4058//2311 4057//2311 4056//2311 4055//2311 4054//2311 4053//2311 4052//2311 4051//2311
f 4066//2312 4067//2312 4068//2312 4069//2312 4070//2312 4071//2312 4072//2312 4073//2312 4074//2312 4075//2312 4076//2312 4077//2312 4078//2312 4079//2312
v -0.8377 -0.9960 -0.5866 0.40 0.40 0.40
v -0.8291 -0.9941 -0.5875 0.40 0.40 0.40
v -0.8221 -0.9896 -0.5908 0.40 0.40 0.40
v -0.8183 -0.9835 -0.5959 0.40 0.40 0.40
v -0.8183 -0.9768 -0.6019 0.40 0.40 0.40
v -0.8221 -0.9711 -0.6075 0.40 0.40 0.40
v -0.8291 -0.9673 -0.6116 0.40 0.40 0.40
v -0.8377 -0.9663 -0.6134 0.40 0.40 0.40
v -0.8464 -0.9682 -0.6125 0.40 0.40 0.40
v -0.8533 -0.9726 -0.6092 0.40 0.40 0.40
v -0.8572 -0.9788 -0.6041 0.40 0.40 0.40
v -0.8572 -0.9854 -0.5981 0.40 0.40 0.40
v -0.8533 -0.9912 -0.5925 0.40 0.40 0.40
v -0.8464 -0.9950 -0.5884 0.40 0.40 0.40
v -0.8377 -0.9960 -0.5866 0.40 0.40 0.40
v -1.0000 0.4417 1.0134 0.40 0.40 0.40
v -0.9913 0.4436 1.0125 0.40 0.40 0.40
v -0.9844 0.4481 1.0092 0.40 0.40 0.40
v -0.9806 0.4543 1.0041 0.40 0.40 0.40
v -0.9806 0.4609 0.9981 0.40 0.40 0.40
v -0.9844 0.4666 0.9925 0.40 0.40 0.40
v -0.9913 0.4704 0.9884 0.40 0.40 0.40
v -1.0000 0.4715 0.9866 0.40 0.40 0.40
v -1.0087 0.4695 0.9875 0.40 0.40 0.40
v -1.0156 0.4651 0.9908 0.40 0.40 0.40
v -1.0194 0.4589 0.9959 0.40 0.40 0.40
v -1.0194 0.4523 1.0019 0.40 0.40 0.40
v -1.0156 0.4465 1.0075 0.40 0.40 0.40
v -1.0087 0.4427 1.0116 0.40 0.40 0.40
v -1.0000 0.4417 1.0134 0.40 0.40 0.40
vn 0.0000 -0.7438 0.6684
vn 0.4327 -0.6483 0.6265
vn 0.7796 -0.4245 0.4605
vn 0.9722 -0.1165 0.2033
vn 0.9722 0.2145 -0.0942
vn 0.7796 0.5031 -0.3730
vn 0.4327 0.6920 -0.5779
vn 0.0000 0.7438 -0.6684
vn -0.4327 0.6483 -0.6265
vn -0.7796 0.4245 -0.4605
vn -0.9722 0.1165 -0.2033
vn -0.9722 -0.2145 0.0942
vn -0.7796 -0.5031 0.3730
vn -0.4327 -0.6920 0.5779
vn -0.0000 -0.7438 0.6684
vn -0.1623 1.4377 1.6000
vn 0.1623 -1.4377 -1.6000
f 4081//2313 4082//2314 4097//2314 4096//2313
f 4082//2314 4083//2315 4098//2315 4097//2314
f 4083//2315 4084//2316 4099//2316 4098//2315
f 4084//2316 4085//2317 4100//2317 4099//2316
f 4085//2317 4086//2318 4101//2318 4100//2317
f 4086//2318 4087//2319 4102//2319 4101//2318
f 4087//2319 4088//2320 4103//2320 4102//2319
f 4088//2320 4089//2321 4104//2321 4103//2320
f 4089//2321 4090//2322 4105//2322 4104//2321
f 4090//2322 4091//2323 4106//2323 4105//2322
f 4091//2323 4092//2324 4107//2324 4106//2323
f 4092//2324 4093//2325 4108//2325 4107//2324
f 4093//2325 4094//2326 4109//2326 4108//2325
f 4094//2326 4095//2327 4110//2327 4109//2326
f 4094//2328 4093//2328 4092//2328 4091//2328 4090//2328 4089//2328 4088//2328 4087//2328 4086//2328 4085//2328 4084//2328 4083//2328 4082//2328 4081//2328
f 4096//2329 4097//2329 4098//2329 4099//2329 4100//2329 4101//2329 4102//2329 4103//2329 4104//2329 4105//2329 4106//2329 4107//2329 4108//2329 4109//2329
v -0.8576 -1.0259 -0.6365 0.40 0.40 0.40
v -0.8489 -1.0240 -0.6374 0.40 0.40 0.40
v -0.8420 -1.0196 -0.6409 0.40 0.40 0.40
v -0.8381 -1.0136 -0.6461 0.40 0.40 0.40
v -0.8381 -1.0070 -0.6521 0.40 0.40 0.40
v -0.8420 -1.0012 -0.6577 0.40 0.40 0.40
v -0.8489 -0.9974 -0.6617 0.40 0.40 0.40
v -0.8576 -0.9963 -0.6635 0.40 0.40 0.40
v -0.8662 -0.9982 -0.6626 0.40 0.40 0.40
v -0.8732 -1.0026 -0.6591 0.40 0.40 0.40
v -0.8770 -1.0087 -0.6539 0.40 0.40 0.40
v -0.8770 -1.0152 -0.6479 0.40 0.40 0.40
v -0.8732 -1.0210 -0.6423 0.40 0.40 0.40
v -0.8662 -1.0248 -0.6383 0.40 0.40 0.40
v -0.8576 -1.0259 -0.6365 0.40 0.40 0.40
v -1.0000 0.4817 1.0135 0.40 0.40 0.40
v -0.9913 0.4835 1.0126 0.40 0.40 0.40
v -0.9844 0.4879 1.0091 0.40 0.40 0.40
v -0.9805 0.4940 1.0039 0.40 0.40 0.40
v -0.9805 0.5006 0.9979 0.40 0.40 0.40
v -0.9844 0.5063 0.9923 0.40 0.40 0.40
v -0.9913 0.5101 0.9883 0.40 0.40 0.40
v -1.0000 0.5112 0.9865 0.40 0.40 0.40
v -1.0087 0.5094 0.9874 0.40 0.40 0.40
v -1.0156 0.5050 0.9909 0.40 0.40 0.40
v -1.0195 0.4989 0.9961 0.40 0.40 0.40
v -1.0195 0.4923 1.0021 0.40 0.40 0.40
v -1.0156 0.4866 1.0077 0.40 0.40 0.40
v -1.0087 0.4828 1.0117 0.40 0.40 0.40
v -1.0000 0.4817 1.0135 0.40 0.40 0.40
vn 0.0000 -0.7383 0.6745
vn 0.4330 -0.6465 0.6281
vn 0.7802 -0.4268 0.4573
vn 0.9730 -0.1225 0.1959
vn 0.9730 0.2061 -0.1043
vn 0.7802 0.4938 -0.3839
vn 0.4330 0.6838 -0.5874
vn 0.0000 0.7383 -0.6745
vn -0.4330 0.6465 -0.6281
vn -0.7802 0.4268 -0.4573
vn -0.9730 0.1225 -0.1959
vn -0.9730 -0.2061 0.1043
vn -0.7802 -0.4938 0.3839
vn -0.4330 -0.6838 0.5874
vn -0.0000 -0.7383 0.6745
vn -0.1424 1.5076 1.6500
vn 0.1424 -1.5076 -1.6500
f 4111//2330 4112//2331 4127//2331 4126//2330
f 4112//2331 4113//2332 4128//2332 4127//2331
f 4113//2332 4114//2333 4129//2333 4128//2332
f 4114//2333 4115//2334 4130//2334 4129//2333
f 4115//2334 4116//2335 4131//2335 4130//2334
f 4116//2335 4117//2336 4132//2336 4131//2335
f 4117//2336 4118//2337 4133//2337 4132//2336
f 4118//2337 4119//2338 4134//2338 4133//2337
f 4119//2338 4120//2339 4135//2339 4134//2338
f 4120//2339 4121//2340 4136//2340 4135//2339
f 4121//2340 4122//2341 4137//2341 4136//2340
f 4122//2341 4123//2342 4138//2342 4137//2341
f 4123//2342 4124//2343 4139//2343 4138//2342
f 4124//2343 4125//2344 4140//2344 4139//2343
f 4124//2345 4123//2345 4122//2345 4121//2345 4120//2345 4119//2345 4118//2345 4117//2345 4116//2345 4115//2345 4114//2345 4113//2345 4112//2345 4111//2345
f 4126//2346 4127//2346 4128//2346 4129//2346 4130//2346 4131//2346 4132//2346 4133//2346 4134//2346 4135//2346 4136//2346 4137//2346 4138//2346 4139//2346
v -0.8776 -1.0557 -0.6864 0.40 0.40 0.40
v -0.8689 -1.0539 -0.6874 0.40 0.40 0.40
v -0.8619 -1.0496 -0.6909 0.40 0.40 0.40
v -0.8581 -1.0436 -0.6962 0.40 0.40 0.40
v -0.8581 -1.0370 -0.7023 0.40 0.40 0.40
v -0.8619 -1.0313 -0.7079 0.40 0.40 0.40
v -0.8689 -1.0275 -0.7119 0.40 0.40 0.40
v -0.8776 -1.0263 -0.7136 0.40 0.40 0.40
v -0.8862 -1.0281 -0.7126 0.40 0.40 0.40
v -0.8932 -1.0324 -0.7091 0.40 0.40 0.40
v -0.8970 -1.0384 -0.7038 0.40 0.40 0.40
v -0.8970 -1.0450 -0.6977 0.40 0.40 0.40
v -0.8932 -1.0507 -0.6921 0.40 0.40 0.40
v -0.8862 -1.0545 -0.6881 0.40 0.40 0.40
v -0.8776 -1.0557 -0.6864 0.40 0.40 0.40
v -1.0000 0.5219 1.0136 0.40 0.40 0.40
v -0.9913 0.5237 1.0126 0.40 0.40 0.40
v -0.9844 0.5280 1.0091 0.40 0.40 0.40
v -0.9805 0.5340 1.0038 0.40 0.40 0.40
v -0.9805 0.5405 0.9977 0.40 0.40 0.40
v -0.9844 0.5463 0.9921 0.40 0.40 0.40
v -0.9913 0.5501 0.9881 0.40 0.40 0.40
v -1.0000 0.5512 0.9864 0.40 0.40 0.40
v -1.0087 0.5495 0.9874 0.40 0.40 0.40
v -1.0156 0.5451 0.9909 0.40 0.40 0.40
v -1.0195 0.5391 0.9962 0.40 0.40 0.40
v -1.0195 0.5326 1.0023 0.40 0.40 0.40
v -1.0156 0.5269 1.0079 0.40 0.40 0.40
v -1.0087 0.5230 1.0119 0.40 0.40 0.40
v -1.0000 0.5219 1.0136 0.40 0.40 0.40
vn 0.0000 -0.7330 0.6802
vn 0.4333 -0.6449 0.6296
vn 0.7807 -0.4290 0.4543
vn 0.9736 -0.1281 0.1890
vn 0.9736 0.1981 -0.1137
vn 0.7807 0.4851 -0.3939
vn 0.4333 0.6760 -0.5961
vn 0.0000 0.7330 -0.6802
vn -0.4333 0.6449 -0.6296
vn -0.7807 0.4290 -0.4543
vn -0.9736 0.1281 -0.1890
vn -0.9736 -0.1981 0.1137
vn -0.7807 -0.4851 0.3939
vn -0.4333 -0.6760 0.5961
vn -0.0000 -0.7330 0.6802
vn -0.1224 1.5776 1.7000
vn 0.1224 -1.5776 -1.7000
f 4141//2347 4142//2348 4157//2348 4156//2347
f 4142//2348 4143//2349 4158//2349 4157//2348
f 4143//2349 4144//2350 4159//2350 4158//2349
f 4144//2350 4145//2351 4160//2351 4159//2350
f 4145//2351 4146//2352 4161//2352 4160//2351
f 4146//2352 4147//2353 4162//2353 4161//2352
f 4147//2353 4148//2354 4163//2354 4162//2353
f 4148//2354 4149//2355 4164//2355 4163//2354
f 4149//2355 4150//2356 4165//2356 4164//2355
f 4150//2356 4151//2357 4166//2357 4165//2356
f 4151//2357 4152//2358 4167//2358 4166//2357
f 4152//2358 4153//2359 4168//2359 4167//2358
f 4153//2359 4154//2360 4169//2360 4168//2359
f 4154//2360 4155//2361 4170//2361 4169//2360
f 4154//2362 4153//2362 4152//2362 4151//2362 4150//2362 4149//2362 4148//2362 4147//2362 4146//2362 4145//2362 4144//2362 4143//2362 4142//2362 4141//2362
f 4156//2363 4157//2363 4158//2363 4159//2363 4160//2363 4161//2363 4162//2363 4163//2363 4164//2363 4165//2363 4166//2363 4167//2363 4168//2363 4169//2363
v -0.8977 -1.0853 -0.7363 0.40 0.40 0.40
v -0.8890 -1.0836 -0.7374 0.40 0.40 0.40
v -0.8821 -1.0794 -0.7410 0.40 0.40 0.40
v -0.8782 -1.0735 -0.7463 0.40 0.40 0.40
v -0.8782 -1.0670 -0.7524 0.40 0.40 0.40
v -0.8821 -1.0612 -0.7581 0.40 0.40 0.40
v -0.8890 -1.0574 -0.7621 0.40 0.40 0.40
v -0.8977 -1.0562 -0.7637 0.40 0.40 0.40
v -0.9064 -1.0579 -0.7626 0.40 0.40 0.40
v -0.9133 -1.0622 -0.7590 0.40 0.40 0.40
v -0.9172 -1.0681 -0.7537 0.40 0.40 0.40
v -0.9172 -1.0746 -0.7476 0.40 0.40 0.40
v -0.9133 -1.0803 -0.7419 0.40 0.40 0.40
v -0.9064 -1.0842 -0.7379 0.40 0.40 0.40
v -0.8977 -1.0853 -0.7363 0.40 0.40 0.40
v -1.0000 0.5623 1.0137 0.40 0.40 0.40
v -0.9913 0.5640 1.0126 0.40 0.40 0.40
v -0.9844 0.5683 1.0090 0.40 0.40 0.40
v -0.9805 0.5742 1.0037 0.40 0.40 0.40
v -0.9805 0.5807 0.9976 0.40 0.40 0.40
v -0.9844 0.5864 0.9919 0.40 0.40 0.40
v -0.9913 0.5903 0.9879 0.40 0.40 0.40
v -1.0000 0.5915 0.9863 0.40 0.40 0.40
v -1.0087 0.5898 0.9874 0.40 0.40 0.40
v -1.0156 0.5855 0.9910 0.40 0.40 0.40
v -1.0195 0.5796 0.9963 0.40 0.40 0.40
v -1.0195 0.5731 1.0024 0.40 0.40 0.40
v -1.0156 0.5674 1.0081 0.40 0.40 0.40
v -1.0087 0.5635 1.0121 0.40 0.40 0.40
v -1.0000 0.5623 1.0137 0.40 0.40 0.40
vn 0.0000 -0.7281 0.6855
vn 0.4335 -0.6433 0.6311
vn 0.7811 -0.4312 0.4516
vn 0.9740 -0.1336 0.1827
vn 0.9740 0.1904 -0.1224
vn 0.7811 0.4767 -0.4032
vn 0.4335 0.6686 -0.6042
vn 0.0000 0.7281 -0.6855
vn -0.4335 0.6433 -0.6311
vn -0.7811 0.4312 -0.4516
vn -0.9740 0.1336 -0.1827
vn -0.9740 -0.1904 0.1224
vn -0.7811 -0.4767 0.4032
vn -0.4335 -0.6686 0.6042
vn -0.0000 -0.7281 0.6855
vn -0.1023 1.6477 1.7500
vn 0.1023 -1.6477 -1.7500
f 4171//2364 4172//2365 4187//2365 4186//2364
f 4172//2365 4173//2366 4188//2366 4187//2365
f 4173//2366 4174//2367 4189//2367 4188//2366
f 4174//2367 4175//2368 4190//2368 4189//2367
f 4175//2368 4176//2369 4191//2369 4190//2368
f 4176//2369 4177//2370 4192//2370 4191//2369
f 4177//2370 4178//2371 4193//2371 4192//2370
f 4178//2371 4179//2372 4194//2372 4193//2371
f 4179//2372 4180//2373 4195//2373 4194//2372
f 4180//2373 4181//2374 4196//2374 4195//2373
f 4181//2374 4182//2375 4197//2375 4196//2374
f 4182//2375 4183//2376 4198//2376 4197//2375
f 4183//2376 4184//2377 4199//2377 4198//2376
f 4184//2377 4185//2378 4200//2378 4199//2377
f 4184//2379 4183//2379 4182//2379 4181//2379 4180//2379 4179//2379 4178//2379 4177//2379 4176//2379 4175//2379 4174//2379 4173//2379 4172//2379 4171//2379
f 4186//2380 4187//2380 4188//2380 4189//2380 4190//2380 4191//2380 4192//2380 4193//2380 4194//2380 4195//2380 4196//2380 4197//2380 4198//2380 4199//2380
v -0.9179 -1.1149 -0.7862 0.40 0.40 0.40
v -0.9093 -1.1133 -0.7874 0.40 0.40 0.40
v -0.9023 -1.1091 -0.7910 0.40 0.40 0.40
v -0.8984 -1.1033 -0.7965 0.40 0.40 0.40
v -0.8984 -1.0968 -0.8026 0.40 0.40 0.40
v -0.9023 -1.0911 -0.8082 0.40 0.40 0.40
v -0.9093 -1.0872 -0.8122 0.40 0.40 0.40
v -0.9179 -1.0860 -0.8138 0.40 0.40 0.40
v -0.9266 -1.0876 -0.8126 0.40 0.40 0.40
v -0.9336 -1.0918 -0.8090 0.40 0.40 0.40
v -0.9374 -1.0977 -0.8035 0.40 0.40 0.40
v -0.9374 -1.1041 -0.7974 0.40 0.40 0.40
v -0.9336 -1.1099 -0.7918 0.40 0.40 0.40
v -0.9266 -1.1137 -0.7878 0.40 0.40 0.40
v -0.9179 -1.1149 -0.7862 0.40 0.40 0.40
v -1.0000 0.6030 1.0138 0.40 0.40 0.40
v -0.9913 0.6046 1.0126 0.40 0.40 0.40
v -0.9844 0.6088 1.0090 0.40 0.40 0.40
v -0.9805 0.6147 1.0035 0.40 0.40 0.40
v -0.9805 0.6211 0.9974 0.40 0.40 0.40
v -0.9844 0.6268 0.9918 0.40 0.40 0.40
v -0.9913 0.6307 0.9878 0.40 0.40 0.40
v -1.0000 0.6319 0.9862 0.40 0.40 0.40
v -1.0087 0.6303 0.9874 0.40 0.40 0.40
v -1.0156 0.6261 0.9910 0.40 0.40 0.40
v -1.0195 0.6202 0.9965 0.40 0.40 0.40
v -1.0195 0.6138 1.0026 0.40 0.40 0.40
v -1.0156 0.6081 1.0082 0.40 0.40 0.40
v -1.0087 0.6042 1.0122 0.40 0.40 0.40
v -1.0000 0.6030 1.0138 0.40 0.40 0.40
vn 0.0000 -0.7234 0.6904
vn 0.4336 -0.6419 0.6324
vn 0.7814 -0.4332 0.4491
vn 0.9744 -0.1388 0.1769
vn 0.9744 0.1832 -0.1304
vn 0.7814 0.4688 -0.4118
vn 0.4336 0.6616 -0.6117
vn 0.0000 0.7234 -0.6904
vn -0.4336 0.6419 -0.6324
vn -0.7814 0.4332 -0.4491
vn -0.9744 0.1388 -0.1769
vn -0.9744 -0.1832 0.1304
vn -0.7814 -0.4688 0.4118
vn -0.4336 -0.6616 0.6117
vn -0.0000 -0.7234 0.6904
vn -0.0821 1.7179 1.8000
vn 0.0821 -1.7179 -1.8000
f 4201//2381 4202//2382 4217//2382 4216//2381
f 4202//2382 4203//2383 4218//2383 4217//2382
f 4203//2383 4204//2384 4219//2384 4218//2383
f 4204//2384 4205//2385 4220//2385 4219//2384
f 4205//2385 4206//2386 4221//2386 4220//2385
f 4206//2386 4207//2387 4222//2387 4221//2386
f 4207//2387 4208//2388 4223//2388 4222//2387
f 4208//2388 4209//2389 4224//2389 4223//2388
f 4209//2389 4210//2390 4225//2390 4224//2389
f 4210//2390 4211//2391 4226//2391 4225//2390
f 4211//2391 4212//2392 4227//2392 4226//2391
f 4212//2392 4213//2393 4228//2393 4227//2392
f 4213//2393 4214//2394 4229//2394 4228//2393
f 4214//2394 4215//2395 4230//2395 4229//2394
f 4214//2396 4213//2396 4212//2396 4211//2396 4210//2396 4209//2396 4208//2396 4207//2396 4206//2396 4205//2396 4204//2396 4203//2396 4202//2396 4201//2396
f 4216//2397 4217//2397 4218//2397 4219//2397 4220//2397 4221//2397 4222//2397 4223//2397 4224//2397 4225//2397 4226//2397 4227//2397 4228//2397 4229//2397
v -0.9383 -1.1445 -0.8361 0.40 0.40 0.40
v -0.9296 -1.1429 -0.8373 0.40 0.40 0.40
v -0.9227 -1.1388 -0.8411 0.40 0.40 0.40
v -0.9188 -1.1330 -0.8466 0.40 0.40 0.40
v -0.9188 -1.1266 -0.8528 0.40 0.40 0.40
v -0.9227 -1.1209 -0.8584 0.40 0.40 0.40
v -0.9296 -1.1170 -0.8624 0.40 0.40 0.40
v -0.9383 -1.1157 -0.8639 0.40 0.40 0.40
v -0.9470 -1.1173 -0.8627 0.40 0.40 0.40
v -0.9539 -1.1214 -0.8589 0.40 0.40 0.40
v -0.9578 -1.1272 -0.8534 0.40 0.40 0.40
v -0.9578 -1.1336 -0.8472 0.40 0.40 0.40
v -0.9539 -1.1393 -0.8416 0.40 0.40 0.40
v -0.9470 -1.1432 -0.8376 0.40 0.40 0.40
v -0.9383 -1.1445 -0.8361 0.40 0.40 0.40
v -1.0000 0.6438 1.0139 0.40 0.40 0.40
v -0.9913 0.6454 1.0127 0.40 0.40 0.40
v -0.9844 0.6495 1.0089 0.40 0.40 0.40
v -0.9805 0.6553 1.0034 0.40 0.40 0.40
v -0.9805 0.6617 0.9972 0.40 0.40 0.40
v -0.9844 0.6674 0.9916 0.40 0.40 0.40
v -0.9913 0.6713 0.9876 0.40 0.40 0.40
v -1.0000 0.6726 0.9861 0.40 0.40 0.40
v -1.0087 0.6710 0.9873 0.40 0.40 0.40
v -1.0156 0.6669 0.9911 0.40 0.40 0.40
v -1.0195 0.6611 0.9966 0.40 0.40 0.40
v -1.0195 0.6547 1.0028 0.40 0.40 0.40
v -1.0156 0.6490 1.0084 0.40 0.40 0.40
v -1.0087 0.6451 1.0124 0.40 0.40 0.40
v -1.0000 0.6438 1.0139 0.40 0.40 0.40
vn 0.0000 -0.7190 0.6950
vn 0.4338 -0.6406 0.6337
vn 0.7816 -0.4353 0.4468
vn 0.9746 -0.1437 0.1715
vn 0.9746 0.1762 -0.1378
vn 0.7816 0.4613 -0.4199
vn 0.4338 0.6550 -0.6187
vn 0.0000 0.7190 -0.6950
vn -0.4338 0.6406 -0.6337
vn -0.7816 0.4353 -0.4468
vn -0.9746 0.1437 -0.1715
vn -0.9746 -0.1762 0.1378
vn -0.7816 -0.4613 0.4199
vn -0.4338 -0.6550 0.6187
vn -0.0000 -0.7190 0.6950
vn -0.0617 1.7883 1.8500
vn 0.0617 -1.7883 -1.8500
f 4231//2398 4232//2399 4247//2399 4246//2398
f 4232//2399 4233//2400 4248//2400 4247//2399
f 4233//2400 4234//2401 4249//2401 4248//2400
f 4234//2401 4235//2402 4250//2402 4249//2401
f 4235//2402 4236//2403 4251//2403 4250//2402
f 4236//2403 4237//2404 4252//2404 4251//2403
f 4237//2404 4238//2405 4253//2405 4252//2404
f 4238//2405 4239//2406 4254//2406 4253//2405
f 4239//2406 4240//2407 4255//2407 4254//2406
f 4240//2407 4241//2408 4256//2408 4255//2407
f 4241//2408 4242//2409 4257//2409 4256//2408
f 4242//2409 4243//2410 4258//2410 4257//2409
f 4243//2410 4244//2411 4259//2411 4258//2410
f 4244//2411 4245//2412 4260//2412 4259//2411
f 4244//2413 4243//2413 4242//2413 4241//2413 4240//2413 4239//2413 4238//2413 4237//2413 4236//2413 4235//2413 4234//2413 4233//2413 4232//2413 4231//2413
f 4246//2414 4247//2414 4248//2414 4249//2414 4250//2414 4251//2414 4252//2414 4253//2414 4254//2414 4255//2414 4256//2414 4257//2414 4258//2414 4259//2414
v -0.9588 -1.1739 -0.8860 0.40 0.40 0.40
v -0.9501 -1.1724 -0.8873 0.40 0.40 0.40
v -0.9431 -1.1683 -0.8911 0.40 0.40 0.40
v -0.9393 -1.1626 -0.8967 0.40 0.40 0.40
v -0.9393 -1.1562 -0.9029 0.40 0.40 0.40
v -0.9431 -1.1505 -0.9085 0.40 0.40 0.40
v -0.9501 -1.1466 -0.9125 0.40 0.40 0.40
v -0.9588 -1.1453 -0.9140 0.40 0.40 0.40
v -0.9674 -1.1468 -0.9127 0.40 0.40 0.40
v -0.9744 -1.1509 -0.9089 0.40 0.40 0.40
v -0.9783 -1.1566 -0.9033 0.40 0.40 0.40
v -0.9783 -1.1630 -0.8971 0.40 0.40 0.40
v -0.9744 -1.1687 -0.8915 0.40 0.40 0.40
v -0.9674 -1.1726 -0.8875 0.40 0.40 0.40
v -0.9588 -1.1739 -0.8860 0.40 0.40 0.40
v -1.0000 0.6849 1.0140 0.40 0.40 0.40
v -0.9913 0.6864 1.0127 0.40 0.40 0.40
v -0.9844 0.6904 1.0089 0.40 0.40 0.40
v -0.9805 0.6962 1.0033 0.40 0.40 0.40
v -0.9805 0.7026 0.9971 0.40 0.40 0.40
v -0.9844 0.7082 0.9915 0.40 0.40 0.40
v -0.9913 0.7121 0.9875 0.40 0.40 0.40
v -1.0000 0.7135 0.9860 0.40 0.40 0.40
v -1.0087 0.7119 0.9873 0.40 0.40 0.40
v -1.0156 0.7079 0.9911 0.40 0.40 0.40
v -1.0195 0.7021 0.9967 0.40 0.40 0.40
v -1.0195 0.6958 1.0029 0.40 0.40 0.40
v -1.0156 0.6901 1.0085 0.40 0.40 0.40
v -1.0087 0.6862 1.0125 0.40 0.40 0.40
v -1.0000 0.6849 1.0140 0.40 0.40 0.40
vn 0.0000 -0.7148 0.6993
vn 0.4338 -0.6393 0.6349
vn 0.7817 -0.4372 0.4447
vn 0.9748 -0.1485 0.1664
vn 0.9748 0.1696 -0.1448
vn 0.7817 0.4542 -0.4273
vn 0.4338 0.6487 -0.6252
vn 0.0000 0.7148 -0.6993
vn -0.4338 0.6393 -0.6349
vn -0.7817 0.4372 -0.4447
vn -0.9748 0.1485 -0.1664
vn -0.9748 -0.1696 0.1448
vn -0.7817 -0.4542 0.4273
vn -0.4338 -0.6487 0.6252
vn -0.0000 -0.7148 0.6993
vn -0.0412 1.8588 1.9000
vn 0.0412 -1.8588 -1.9000
f 4261//2415 4262//2416 4277//2416 4276//2415
f 4262//2416 4263//2417 4278//2417 4277//2416
f 4263//2417 4264//2418 4279//2418 4278//2417
f 4264//2418 4265//2419 4280//2419 4279//2418
f 4265//2419 4266//2420 4281//2420 4280//2419
f 4266//2420 4267//2421 4282//2421 4281//2420
f 4267//2421 4268//2422 4283//2422 4282//2421
f 4268//2422 4269//2423 4284//2423 4283//2422
f 4269//2423 4270//2424 4285//2424 4284//2423
f 4270//2424 4271//2425 4286//2425 4285//2424
f 4271//2425 4272//2426 4287//2426 4286//2425
f 4272//2426 4273//2427 4288//2427 4287//2426
f 4273//2427 4274//2428 4289//2428 4288//2427
f 4274//2428 4275//2429 4290//2429 4289//2428
f 4274//2430 4273//2430 4272//2430 4271//2430 4270//2430 4269//2430 4268//2430 4267//2430 4266//2430 4265//2430 4264//2430 4263//2430 4262//2430 4261//2430
f 4276//2431 4277//2431 4278//2431 4279//2431 4280//2431 4281//2431 4282//2431 4283//2431 4284//2431 4285//2431 4286//2431 4287//2431 4288//2431 4289//2431
v -0.9793 -1.2032 -0.9359 0.40 0.40 0.40
v -0.9707 -1.2018 -0.9373 0.40 0.40 0.40
v -0.9637 -1.1978 -0.9411 0.40 0.40 0.40
v -0.9598 -1.1921 -0.9468 0.40 0.40 0.40
v -0.9598 -1.1858 -0.9530 0.40 0.40 0.40
v -0.9637 -1.1801 -0.9587 0.40 0.40 0.40
v -0.9707 -1.1762 -0.9626 0.40 0.40 0.40
v -0.9793 -1.1748 -0.9641 0.40 0.40 0.40
v -0.9880 -1.1763 -0.9627 0.40 0.40 0.40
v -0.9950 -1.1802 -0.9589 0.40 0.40 0.40
v -0.9988 -1.1860 -0.9532 0.40 0.40 0.40
v -0.9988 -1.1923 -0.9470 0.40 0.40 0.40
v -0.9950 -1.1980 -0.9413 0.40 0.40 0.40
v -0.9880 -1.2019 -0.9374 0.40 0.40 0.40
v -0.9793 -1.2032 -0.9359 0.40 0.40 0.40
v -1.0000 0.7261 1.0141 0.40 0.40 0.40
v -0.9913 0.7275 1.0127 0.40 0.40 0.40
v -0.9844 0.7315 1.0089 0.40 0.40 0.40
v -0.9805 0.7372 1.0032 0.40 0.40 0.40
v -0.9805 0.7436 0.9970 0.40 0.40 0.40
v -0.9844 0.7493 0.9913 0.40 0.40 0.40
v -0.9913 0.7532 0.9874 0.40 0.40 0.40
v -1.0000 0.7545 0.9859 0.40 0.40 0.40
v -1.0087 0.7531 0.9873 0.40 0.40 0.40
v -1.0156 0.7491 0.9911 0.40 0.40 0.40
v -1.0195 0.7434 0.9968 0.40 0.40 0.40
v -1.0195 0.7370 1.0030 0.40 0.40 0.40
v -1.0156 0.7314 1.0087 0.40 0.40 0.40
v -1.0087 0.7275 1.0126 0.40 0.40 0.40
v -1.0000 0.7261 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7109 0.7033
vn 0.4339 -0.6382 0.6360
vn 0.7818 -0.4391 0.4427
vn 0.9749 -0.1530 0.1617
vn 0.9749 0.1633 -0.1513
vn 0.7818 0.4474 -0.4343
vn 0.4339 0.6428 -0.6314
vn 0.0000 0.7109 -0.7033
vn -0.4339 0.6382 -0.6360
vn -0.7818 0.4391 -0.4427
vn -0.9749 0.1530 -0.1617
vn -0.9749 -0.1633 0.1513
vn -0.7818 -0.4474 0.4343
vn -0.4339 -0.6428 0.6314
vn -0.0000 -0.7109 0.7033
vn -0.0207 1.9293 1.9500
vn 0.0207 -1.9293 -1.9500
f 4291//2432 4292//2433 4307//2433 4306//2432
f 4292//2433 4293//2434 4308//2434 4307//2433
f 4293//2434 4294//2435 4309//2435 4308//2434
f 4294//2435 4295//2436 4310//2436 4309//2435
f 4295//2436 4296//2437 4311//2437 4310//2436
f 4296//2437 4297//2438 4312//2438 4311//2437
f 4297//2438 4298//2439 4313//2439 4312//2438
f 4298//2439 4299//2440 4314//2440 4313//2439
f 4299//2440 4300//2441 4315//2441 4314//2440
f 4300//2441 4301//2442 4316//2442 4315//2441
f 4301//2442 4302//2443 4317//2443 4316//2442
f 4302//2443 4303//2444 4318//2444 4317//2443
f 4303//2444 4304//2445 4319//2445 4318//2444
f 4304//2445 4305//2446 4320//2446 4319//2445
f 4304//2447 4303//2447 4302//2447 4301//2447 4300//2447 4299//2447 4298//2447 4297//2447 4296//2447 4295//2447 4294//2447 4293//2447 4292//2447 4291//2447
f 4306//2448 4307//2448 4308//2448 4309//2448 4310//2448 4311//2448 4312//2448 4313//2448 4314//2448 4315//2448 4316//2448 4317//2448 4318//2448 4319//2448
v -1.0000 -1.2325 -0.9859 0.40 0.40 0.40
v -0.9913 -1.2311 -0.9873 0.40 0.40 0.40
v -0.9844 -1.2272 -0.9912 0.40 0.40 0.40
v -0.9805 -1.2215 -0.9969 0.40 0.40 0.40
v -0.9805 -1.2152 -1.0031 0.40 0.40 0.40
v -0.9844 -1.2095 -1.0088 0.40 0.40 0.40
v -0.9913 -1.2056 -1.0127 0.40 0.40 0.40
v -1.0000 -1.2042 -1.0141 0.40 0.40 0.40
v -1.0087 -1.2056 -1.0127 0.40 0.40 0.40
v -1.0156 -1.2095 -1.0088 0.40 0.40 0.40
v -1.0195 -1.2152 -1.0031 0.40 0.40 0.40
v -1.0195 -1.2215 -0.9969 0.40 0.40 0.40
v -1.0156 -1.2272 -0.9912 0.40 0.40 0.40
v -1.0087 -1.2311 -0.9873 0.40 0.40 0.40
v -1.0000 -1.2325 -0.9859 0.40 0.40 0.40
v -1.0000 0.7675 1.0141 0.40 0.40 0.40
v -0.9913 0.7689 1.0127 0.40 0.40 0.40
v -0.9844 0.7728 1.0088 0.40 0.40 0.40
v -0.9805 0.7785 1.0031 0.40 0.40 0.40
v -0.9805 0.7848 0.9969 0.40 0.40 0.40
v -0.9844 0.7905 0.9912 0.40 0.40 0.40
v -0.9913 0.7944 0.9873 0.40 0.40 0.40
v -1.0000 0.7958 0.9859 0.40 0.40 0.40
v -1.0087 0.7944 0.9873 0.40 0.40 0.40
v -1.0156 0.7905 0.9912 0.40 0.40 0.40
v -1.0195 0.7848 0.9969 0.40 0.40 0.40
v -1.0195 0.7785 1.0031 0.40 0.40 0.40
v -1.0156 0.7728 1.0088 0.40 0.40 0.40
v -1.0087 0.7689 1.0127 0.40 0.40 0.40
v -1.0000 0.7675 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn -0.0000 -2.0000 -2.0000
f 4321//2449 4322//2450 4337//2450 4336//2449
f 4322//2450 4323//2451 4338//2451 4337//2450
f 4323//2451 4324//2452 4339//2452 4338//2451
f 4324//2452 4325//2453 4340//2453 4339//2452
f 4325//2453 4326//2454 4341//2454 4340//2453
f 4326//2454 4327//2455 4342//2455 4341//2454
f 4327//2455 4328//2456 4343//2456 4342//2455
f 4328//2456 4329//2457 4344//2457 4343//2456
f 4329//2457 4330//2458 4345//2458 4344//2457
f 4330//2458 4331//2459 4346//2459 4345//2458
f 4331//2459 4332//2460 4347//2460 4346//2459
f 4332//2460 4333//2461 4348//2461 4347//2460
f 4333//2461 4334//2462 4349//2462 4348//2461
f 4334//2462 4335//2463 4350//2463 4349//2462
f 4334//2464 4333//2464 4332//2464 4331//2464 4330//2464 4329//2464 4328//2464 4327//2464 4326//2464 4325//2464 4324//2464 4323//2464 4322//2464 4321//2464
f 4336//2465 4337//2465 4338//2465 4339//2465 4340//2465 4341//2465 4342//2465 4343//2465 4344//2465 4345//2465 4346//2465 4347//2465 4348//2465 4349//2465
v -0.6048 -0.6154 -0.0170 0.40 0.40 0.40
v -0.6082 -0.6071 -0.0167 0.40 0.40 0.40
v -0.6129 -0.6005 -0.0131 0.40 0.40 0.40
v -0.6181 -0.5968 -0.0069 0.40 0.40 0.40
v -0.6228 -0.5968 0.0006 0.40 0.40 0.40
v -0.6260 -0.6005 0.0081 0.40 0.40 0.40
v -0.6271 -0.6071 0.0139 0.40 0.40 0.40
v -0.6259 -0.6154 0.0170 0.40 0.40 0.40
v -0.6226 -0.6236 0.0167 0.40 0.40 0.40
v -0.6178 -0.6302 0.0131 0.40 0.40 0.40
v -0.6126 -0.6339 0.0069 0.40 0.40 0.40
v -0.6079 -0.6339 -0.0006 0.40 0.40 0.40
v -0.6047 -0.6302 -0.0081 0.40 0.40 0.40
v -0.6036 -0.6236 -0.0139 0.40 0.40 0.40
v -0.6048 -0.6154 -0.0170 0.40 0.40 0.40
v 1.0105 0.0000 0.9830 0.40 0.40 0.40
v 1.0072 0.0083 0.9833 0.40 0.40 0.40
v 1.0025 0.0149 0.9869 0.40 0.40 0.40
v 0.9972 0.0185 0.9931 0.40 0.40 0.40
v 0.9925 0.0185 1.0006 0.40 0.40 0.40
v 0.9893 0.0149 1.0081 0.40 0.40 0.40
v 0.9882 0.0083 1.0139 0.40 0.40 0.40
v 0.9895 0.0000 1.0170 0.40 0.40 0.40
v 0.9928 -0.0083 1.0167 0.40 0.40 0.40
v 0.9975 -0.0149 1.0131 0.40 0.40 0.40
v 1.0028 -0.0185 1.0069 0.40 0.40 0.40
v 1.0075 -0.0185 0.9994 0.40 0.40 0.40
v 1.0107 -0.0149 0.9919 0.40 0.40 0.40
v 1.0118 -0.0083 0.9861 0.40 0.40 0.40
v 1.0105 0.0000 0.9830 0.40 0.40 0.40
vn 0.5264 0.0000 -0.8503
vn 0.3606 0.4128 -0.8364
vn 0.1233 0.7438 -0.6569
vn -0.1383 0.9275 -0.3473
vn -0.3726 0.9275 0.0311
vn -0.5330 0.7438 0.4033
vn -0.5879 0.4128 0.6957
vn -0.5264 0.0000 0.8503
vn -0.3606 -0.4128 0.8364
vn -0.1233 -0.7438 0.6569
vn 0.1383 -0.9275 0.3473
vn 0.3726 -0.9275 -0.0311
vn 0.5330 -0.7438 -0.4033
vn 0.5879 -0.4128 -0.6957
vn 0.5264 -0.0000 -0.8503
vn 1.6154 0.6154 1.0000
vn -1.6154 -0.6154 -1.0000
f 4351//2466 4352//2467 4367//2467 4366//2466
f 4352//2467 4353//2468 4368//2468 4367//2467
f 4353//2468 4354//2469 4369//2469 4368//2468
f 4354//2469 4355//2470 4370//2470 4369//2469
f 4355//2470 4356//2471 4371//2471 4370//2470
f 4356//2471 4357//2472 4372//2472 4371//2471
f 4357//2472 4358//2473 4373//2473 4372//2472
f 4358//2473 4359//2474 4374//2474 4373//2473
f 4359//2474 4360//2475 4375//2475 4374//2474
f 4360//2475 4361//2476 4376//2476 4375//2475
f 4361//2476 4362//2477 4377//2477 4376//2476
f 4362//2477 4363//2478 4378//2478 4377//2477
f 4363//2478 4364//2479 4379//2479 4378//2478
f 4364//2479 4365//2480 4380//2480 4379//2479
f 4364//2481 4363//2481 4362//2481 4361//2481 4360//2481 4359//2481 4358//2481 4357//2481 4356//2481 4355//2481 4354//2481 4353//2481 4352//2481 4351//2481
f 4366//2482 4367//2482 4368//2482 4369//2482 4370//2482 4371//2482 4372//2482 4373//2482 4374//2482 4375//2482 4376//2482 4377//2482 4378//2482 4379//2482
v -0.6216 -0.6461 -0.0668 0.40 0.40 0.40
v -0.6247 -0.6378 -0.0665 0.40 0.40 0.40
v -0.6294 -0.6312 -0.0629 0.40 0.40 0.40
v -0.6347 -0.6275 -0.0568 0.40 0.40 0.40
v -0.6395 -0.6275 -0.0493 0.40 0.40 0.40
v -0.6429 -0.6312 -0.0419 0.40 0.40 0.40
v -0.6442 -0.6378 -0.0362 0.40 0.40 0.40
v -0.6432 -0.6461 -0.0332 0.40 0.40 0.40
v -0.6400 -0.6544 -0.0335 0.40 0.40 0.40
v -0.6353 -0.6611 -0.0371 0.40 0.40 0.40
v -0.6301 -0.6648 -0.0432 0.40 0.40 0.40
v -0.6253 -0.6648 -0.0507 0.40 0.40 0.40
v -0.6219 -0.6611 -0.0581 0.40 0.40 0.40
v -0.6205 -0.6544 -0.0638 0.40 0.40 0.40
v -0.6216 -0.6461 -0.0668 0.40 0.40 0.40
v 1.0108 -0.0638 0.9832 0.40 0.40 0.40
v 1.0077 -0.0554 0.9835 0.40 0.40 0.40
v 1.0030 -0.0488 0.9871 0.40 0.40 0.40
v 0.9977 -0.0451 0.9932 0.40 0.40 0.40
v 0.9929 -0.0451 1.0007 0.40 0.40 0.40
v 0.9895 -0.0488 1.0081 0.40 0.40 0.40
v 0.9882 -0.0554 1.0138 0.40 0.40 0.40
v 0.9892 -0.0638 1.0168 0.40 0.40 0.40
v 0.9923 -0.0721 1.0165 0.40 0.40 0.40
v 0.9970 -0.0787 1.0129 0.40 0.40 0.40
v 1.0023 -0.0824 1.0068 0.40 0.40 0.40
v 1.0071 -0.0824 0.9993 0.40 0.40 0.40
v 1.0105 -0.0787 0.9919 0.40 0.40 0.40
v 1.0118 -0.0721 0.9862 0.40 0.40 0.40
v 1.0108 -0.0638 0.9832 0.40 0.40 0.40
vn 0.5410 0.0000 -0.8410
vn 0.3825 0.4156 -0.8252
vn 0.1483 0.7488 -0.6459
vn -0.1153 0.9338 -0.3387
vn -0.3560 0.9338 0.0356
vn -0.5263 0.7488 0.4028
vn -0.5923 0.4156 0.6903
vn -0.5410 0.0000 0.8410
vn -0.3825 -0.4156 0.8252
vn -0.1483 -0.7488 0.6459
vn 0.1153 -0.9338 0.3387
vn 0.3560 -0.9338 -0.0356
vn 0.5263 -0.7488 -0.4028
vn 0.5923 -0.4156 -0.6903
vn 0.5410 -0.0000 -0.8410
vn 1.6324 0.5824 1.0500
vn -1.6324 -0.5824 -1.0500
f 4381//2483 4382//2484 4397//2484 4396//2483
f 4382//2484 4383//2485 4398//2485 4397//2484
f 4383//2485 4384//2486 4399//2486 4398//2485
f 4384//2486 4385//2487 4400//2487 4399//2486
f 4385//2487 4386//2488 4401//2488 4400//2487
f 4386//2488 4387//2489 4402//2489 4401//2488
f 4387//2489 4388//2490 4403//2490 4402//2489
f 4388//2490 4389//2491 4404//2491 4403//2490
f 4389//2491 4390//2492 4405//2492 4404//2491
f 4390//2492 4391//2493 4406//2493 4405//2492
f 4391//2493 4392//2494 4407//2494 4406//2493
f 4392//2494 4393//2495 4408//2495 4407//2494
f 4393//2495 4394//2496 4409//2496 4408//2495
f 4394//2496 4395//2497 4410//2497 4409//2496
f 4394//2498 4393//2498 4392//2498 4391//2498 4390//2498 4389//2498 4388//2498 4387//2498 4386//2498 4385//2498 4384//2498 4383//2498 4382//2498 4381//2498
f 4396//2499 4397//2499 4398//2499 4399//2499 4400//2499 4401//2499 4402//2499 4403//2499 4404//2499 4405//2499 4406//2499 4407//2499 4408//2499 4409//2499
v -0.6387 -0.6769 -0.1166 0.40 0.40 0.40
v -0.6417 -0.6685 -0.1163 0.40 0.40 0.40
v -0.6463 -0.6618 -0.1127 0.40 0.40 0.40
v -0.6516 -0.6581 -0.1066 0.40 0.40 0.40
v -0.6566 -0.6581 -0.0992 0.40 0.40 0.40
v -0.6601 -0.6618 -0.0919 0.40 0.40 0.40
v -0.6617 -0.6685 -0.0863 0.40 0.40 0.40
v -0.6608 -0.6769 -0.0834 0.40 0.40 0.40
v -0.6578 -0.6853 -0.0837 0.40 0.40 0.40
v -0.6532 -0.6920 -0.0873 0.40 0.40 0.40
v -0.6479 -0.6957 -0.0934 0.40 0.40 0.40
v -0.6429 -0.6957 -0.1008 0.40 0.40 0.40
v -0.6394 -0.6920 -0.1081 0.40 0.40 0.40
v -0.6378 -0.6853 -0.1137 0.40 0.40 0.40
v -0.6387 -0.6769 -0.1166 0.40 0.40 0.40
v 1.0111 -0.1271 0.9834 0.40 0.40 0.40
v 1.0081 -0.1188 0.9837 0.40 0.40 0.40
v 1.0034 -0.1121 0.9873 0.40 0.40 0.40
v 0.9981 -0.1084 0.9934 0.40 0.40 0.40
v 0.9932 -0.1084 1.0008 0.40 0.40 0.40
v 0.9896 -0.1121 1.0081 0.40 0.40 0.40
v 0.9881 -0.1188 1.0137 0.40 0.40 0.40
v 0.9889 -0.1271 1.0166 0.40 0.40 0.40
v 0.9919 -0.1355 1.0163 0.40 0.40 0.40
v 0.9966 -0.1422 1.0127 0.40 0.40 0.40
v 1.0019 -0.1459 1.0066 0.40 0.40 0.40
v 1.0068 -0.1459 0.9992 0.40 0.40 0.40
v 1.0104 -0.1422 0.9919 0.40 0.40 0.40
v 1.0119 -0.1355 0.9863 0.40 0.40 0.40
v 1.0111 -0.1271 0.9834 0.40 0.40 0.40
vn 0.5548 0.0000 -0.8320
vn 0.4034 0.4181 -0.8139
vn 0.1721 0.7534 -0.6346
vn -0.0933 0.9395 -0.3296
vn -0.3402 0.9395 0.0406
vn -0.5197 0.7534 0.4029
vn -0.5963 0.4181 0.6853
vn -0.5548 0.0000 0.8320
vn -0.4034 -0.4181 0.8139
vn -0.1721 -0.7534 0.6346
vn 0.0933 -0.9395 0.3296
vn 0.3402 -0.9395 -0.0406
vn 0.5197 -0.7534 -0.4029
vn 0.5963 -0.4181 -0.6853
vn 0.5548 -0.0000 -0.8320
vn 1.6497 0.5497 1.1000
vn -1.6497 -0.5497 -1.1000
f 4411//2500 4412//2501 4427//2501 4426//2500
f 4412//2501 4413//2502 4428//2502 4427//2501
f 4413//2502 4414//2503 4429//2503 4428//2502
f 4414//2503 4415//2504 4430//2504 4429//2503
f 4415//2504 4416//2505 4431//2505 4430//2504
f 4416//2505 4417//2506 4432//2506 4431//2505
f 4417//2506 4418//2507 4433//2507 4432//2506
f 4418//2507 4419//2508 4434//2508 4433//2507
f 4419//2508 4420//2509 4435//2509 4434//2508
f 4420//2509 4421//2510 4436//2510 4435//2509
f 4421//2510 4422//2511 4437//2511 4436//2510
f 4422//2511 4423//2512 4438//2512 4437//2511
f 4423//2512 4424//2513 4439//2513 4438//2512
f 4424//2513 4425//2514 4440//2514 4439//2513
f 4424//2515 4423//2515 4422//2515 4421//2515 4420//2515 4419//2515 4418//2515 4417//2515 4416//2515 4415//2515 4414//2515 4413//2515 4412//2515 4411//2515
f 4426//2516 4427//2516 4428//2516 4429//2516 4430//2516 4431//2516 4432//2516 4433//2516 4434//2516 4435//2516 4436//2516 4437//2516 4438//2516 4439//2516
v -0.6561 -0.7076 -0.1665 0.40 0.40 0.40
v -0.6590 -0.6992 -0.1661 0.40 0.40 0.40
v -0.6635 -0.6925 -0.1625 0.40 0.40 0.40
v -0.6689 -0.6887 -0.1564 0.40 0.40 0.40
v -0.6739 -0.6887 -0.1491 0.40 0.40 0.40
v -0.6777 -0.6925 -0.1419 0.40 0.40 0.40
v -0.6794 -0.6992 -0.1364 0.40 0.40 0.40
v -0.6788 -0.7076 -0.1335 0.40 0.40 0.40
v -0.6759 -0.7160 -0.1339 0.40 0.40 0.40
v -0.6713 -0.7228 -0.1375 0.40 0.40 0.40
v -0.6660 -0.7265 -0.1436 0.40 0.40 0.40
v -0.6609 -0.7265 -0.1509 0.40 0.40 0.40
v -0.6572 -0.7228 -0.1581 0.40 0.40 0.40
v -0.6554 -0.7160 -0.1636 0.40 0.40 0.40
v -0.6561 -0.7076 -0.1665 0.40 0.40 0.40
v 1.0114 -0.1902 0.9835 0.40 0.40 0.40
v 1.0085 -0.1818 0.9839 0.40 0.40 0.40
v 1.0039 -0.1750 0.9875 0.40 0.40 0.40
v 0.9986 -0.1713 0.9936 0.40 0.40 0.40
v 0.9935 -0.1713 1.0009 0.40 0.40 0.40
v 0.9897 -0.1750 1.0081 0.40 0.40 0.40
v 0.9880 -0.1818 1.0136 0.40 0.40 0.40
v 0.9886 -0.1902 1.0165 0.40 0.40 0.40
v 0.9915 -0.1986 1.0161 0.40 0.40 0.40
v 0.9961 -0.2053 1.0125 0.40 0.40 0.40
v 1.0014 -0.2091 1.0064 0.40 0.40 0.40
v 1.0065 -0.2091 0.9991 0.40 0.40 0.40
v 1.0103 -0.2053 0.9919 0.40 0.40 0.40
v 1.0120 -0.1986 0.9864 0.40 0.40 0.40
v 1.0114 -0.1902 0.9835 0.40 0.40 0.40
vn 0.5677 0.0000 -0.8232
vn 0.4231 0.4204 -0.8026
vn 0.1947 0.7575 -0.6231
vn -0.0723 0.9446 -0.3202
vn -0.3250 0.9446 0.0462
vn -0.5133 0.7575 0.4034
vn -0.5999 0.4204 0.6807
vn -0.5677 0.0000 0.8232
vn -0.4231 -0.4204 0.8026
vn -0.1947 -0.7575 0.6231
vn 0.0723 -0.9446 0.3202
vn 0.3250 -0.9446 -0.0462
vn 0.5133 -0.7575 -0.4034
vn 0.5999 -0.4204 -0.6807
vn 0.5677 -0.0000 -0.8232
vn 1.6674 0.5174 1.1500
vn -1.6674 -0.5174 -1.1500
f 4441//2517 4442//2518 4457//2518 4456//2517
f 4442//2518 4443//2519 4458//2519 4457//2518
f 4443//2519 4444//2520 4459//2520 4458//2519
f 4444//2520 4445//2521 4460//2521 4459//2520
f 4445//2521 4446//2522 4461//2522 4460//2521
f 4446//2522 4447//2523 4462//2523 4461//2522
f 4447//2523 4448//2524 4463//2524 4462//2523
f 4448//2524 4449//2525 4464//2525 4463//2524
f 4449//2525 4450//2526 4465//2526 4464//2525
f 4450//2526 4451//2527 4466//2527 4465//2526
f 4451//2527 4452//2528 4467//2528 4466//2527
f 4452//2528 4453//2529 4468//2529 4467//2528
f 4453//2529 4454//2530 4469//2530 4468//2529
f 4454//2530 4455//2531 4470//2531 4469//2530
f 4454//2532 4453//2532 4452//2532 4451//2532 4450//2532 4449//2532 4448//2532 4447//2532 4446//2532 4445//2532 4444//2532 4443//2532 4442//2532 4441//2532
f 4456//2533 4457//2533 4458//2533 4459//2533 4460//2533 4461//2533 4462//2533 4463//2533 4464//2533 4465//2533 4466//2533 4467//2533 4468//2533 4469//2533
v -0.6738 -0.7383 -0.2163 0.40 0.40 0.40
v -0.6766 -0.7298 -0.2158 0.40 0.40 0.40
v -0.6811 -0.7231 -0.2122 0.40 0.40 0.40
v -0.6865 -0.7193 -0.2062 0.40 0.40 0.40
v -0.6916 -0.7193 -0.1990 0.40 0.40 0.40
v -0.6956 -0.7231 -0.1919 0.40 0.40 0.40
v -0.6975 -0.7298 -0.1865 0.40 0.40 0.40
v -0.6970 -0.7383 -0.1837 0.40 0.40 0.40
v -0.6943 -0.7467 -0.1842 0.40 0.40 0.40
v -0.6897 -0.7535 -0.1878 0.40 0.40 0.40
v -0.6844 -0.7573 -0.1938 0.40 0.40 0.40
v -0.6792 -0.7573 -0.2010 0.40 0.40 0.40
v -0.6753 -0.7535 -0.2081 0.40 0.40 0.40
v -0.6734 -0.7467 -0.2135 0.40 0.40 0.40
v -0.6738 -0.7383 -0.2163 0.40 0.40 0.40
v 1.0116 -0.2529 0.9837 0.40 0.40 0.40
v 1.0088 -0.2444 0.9842 0.40 0.40 0.40
v 1.0043 -0.2376 0.9878 0.40 0.40 0.40
v 0.9990 -0.2339 0.9938 0.40 0.40 0.40
v 0.9938 -0.2339 1.0010 0.40 0.40 0.40
v 0.9899 -0.2376 1.0081 0.40 0.40 0.40
v 0.9879 -0.2444 1.0135 0.40 0.40 0.40
v 0.9884 -0.2529 1.0163 0.40 0.40 0.40
v 0.9912 -0.2613 1.0158 0.40 0.40 0.40
v 0.9957 -0.2681 1.0122 0.40 0.40 0.40
v 1.0010 -0.2718 1.0062 0.40 0.40 0.40
v 1.0062 -0.2718 0.9990 0.40 0.40 0.40
v 1.0101 -0.2681 0.9919 0.40 0.40 0.40
v 1.0121 -0.2613 0.9865 0.40 0.40 0.40
v 1.0116 -0.2529 0.9837 0.40 0.40 0.40
vn 0.5800 0.0000 -0.8146
vn 0.4418 0.4224 -0.7914
vn 0.2161 0.7612 -0.6115
vn -0.0523 0.9492 -0.3104
vn -0.3105 0.9492 0.0521
vn -0.5071 0.7612 0.4043
vn -0.6033 0.4224 0.6765
vn -0.5800 0.0000 0.8146
vn -0.4418 -0.4224 0.7914
vn -0.2161 -0.7612 0.6115
vn 0.0523 -0.9492 0.3104
vn 0.3105 -0.9492 -0.0521
vn 0.5071 -0.7612 -0.4043
vn 0.6033 -0.4224 -0.6765
vn 0.5800 -0.0000 -0.8146
vn 1.6854 0.4854 1.2000
vn -1.6854 -0.4854 -1.2000
f 4471//2534 4472//2535 4487//2535 4486//2534
f 4472//2535 4473//2536 4488//2536 4487//2535
f 4473//2536 4474//2537 4489//2537 4488//2536
f 4474//2537 4475//2538 4490//2538 4489//2537
f 4475//2538 4476//2539 4491//2539 4490//2538
f 4476//2539 4477//2540 4492//2540 4491//2539
f 4477//2540 4478//2541 4493//2541 4492//2540
f 4478//2541 4479//2542 4494//2542 4493//2541
f 4479//2542 4480//2543 4495//2543 4494//2542
f 4480//2543 4481//2544 4496//2544 4495//2543
f 4481//2544 4482//2545 4497//2545 4496//2544
f 4482//2545 4483//2546 4498//2546 4497//2545
f 4483//2546 4484//2547 4499//2547 4498//2546
f 4484//2547 4485//2548 4500//2548 4499//2547
f 4484//2549 4483//2549 4482//2549 4481//2549 4480//2549 4479//2549 4478//2549 4477//2549 4476//2549 4475//2549 4474//2549 4473//2549 4472//2549 4471//2549
f 4486//2550 4487//2550 4488//2550 4489//2550 4490//2550 4491//2550 4492//2550 4493//2550 4494//2550 4495//2550 4496//2550 4497//2550 4498//2550 4499//2550
v -0.6919 -0.7689 -0.2661 0.40 0.40 0.40
v -0.6945 -0.7604 -0.2656 0.40 0.40 0.40
v -0.6990 -0.7536 -0.2620 0.40 0.40 0.40
v -0.7044 -0.7498 -0.2560 0.40 0.40 0.40
v -0.7096 -0.7498 -0.2488 0.40 0.40 0.40
v -0.7137 -0.7536 -0.2419 0.40 0.40 0.40
v -0.7158 -0.7604 -0.2365 0.40 0.40 0.40
v -0.7155 -0.7689 -0.2339 0.40 0.40 0.40
v -0.7129 -0.7774 -0.2344 0.40 0.40 0.40
v -0.7084 -0.7842 -0.2380 0.40 0.40 0.40
v -0.7030 -0.7880 -0.2440 0.40 0.40 0.40
v -0.6978 -0.7880 -0.2512 0.40 0.40 0.40
v -0.6937 -0.7842 -0.2581 0.40 0.40 0.40
v -0.6916 -0.7774 -0.2635 0.40 0.40 0.40
v -0.6919 -0.7689 -0.2661 0.40 0.40 0.40
v 1.0118 -0.3152 0.9839 0.40 0.40 0.40
v 1.0092 -0.3067 0.9844 0.40 0.40 0.40
v 1.0047 -0.2999 0.9880 0.40 0.40 0.40
v 0.9993 -0.2961 0.9940 0.40 0.40 0.40
v 0.9941 -0.2961 1.0012 0.40 0.40 0.40
v 0.9900 -0.2999 1.0081 0.40 0.40 0.40
v 0.9879 -0.3067 1.0135 0.40 0.40 0.40
v 0.9882 -0.3152 1.0161 0.40 0.40 0.40
v 0.9908 -0.3237 1.0156 0.40 0.40 0.40
v 0.9953 -0.3305 1.0120 0.40 0.40 0.40
v 1.0007 -0.3343 1.0060 0.40 0.40 0.40
v 1.0059 -0.3343 0.9988 0.40 0.40 0.40
v 1.0100 -0.3305 0.9919 0.40 0.40 0.40
v 1.0121 -0.3237 0.9865 0.40 0.40 0.40
v 1.0118 -0.3152 0.9839 0.40 0.40 0.40
vn 0.5916 0.0000 -0.8063
vn 0.4595 0.4242 -0.7803
vn 0.2365 0.7644 -0.5998
vn -0.0334 0.9532 -0.3005
vn -0.2966 0.9532 0.0583
vn -0.5012 0.7644 0.4056
vn -0.6064 0.4242 0.6725
vn -0.5916 0.0000 0.8063
vn -0.4595 -0.4242 0.7803
vn -0.2365 -0.7644 0.5998
vn 0.0334 -0.9532 0.3005
vn 0.2966 -0.9532 -0.0583
vn 0.5012 -0.7644 -0.4056
vn 0.6064 -0.4242 -0.6725
vn 0.5916 -0.0000 -0.8063
vn 1.7037 0.4537 1.2500
vn -1.7037 -0.4537 -1.2500
f 4501//2551 4502//2552 4517//2552 4516//2551
f 4502//2552 4503//2553 4518//2553 4517//2552
f 4503//2553 4504//2554 4519//2554 4518//2553
f 4504//2554 4505//2555 4520//2555 4519//2554
f 4505//2555 4506//2556 4521//2556 4520//2555
f 4506//2556 4507//2557 4522//2557 4521//2556
f 4507//2557 4508//2558 4523//2558 4522//2557
f 4508//2558 4509//2559 4524//2559 4523//2558
f 4509//2559 4510//2560 4525//2560 4524//2559
f 4510//2560 4511//2561 4526//2561 4525//2560
f 4511//2561 4512//2562 4527//2562 4526//2561
f 4512//2562 4513//2563 4528//2563 4527//2562
f 4513//2563 4514//2564 4529//2564 4528//2563
f 4514//2564 4515//2565 4530//2565 4529//2564
f 4514//2566 4513//2566 4512//2566 4511//2566 4510//2566 4509//2566 4508//2566 4507//2566 4506//2566 4505//2566 4504//2566 4503//2566 4502//2566 4501//2566
f 4516//2567 4517//2567 4518//2567 4519//2567 4520//2567 4521//2567 4522//2567 4523//2567 4524//2567 4525//2567 4526//2567 4527//2567 4528//2567 4529//2567
v -0.7102 -0.7995 -0.3160 0.40 0.40 0.40
v -0.7127 -0.7909 -0.3154 0.40 0.40 0.40
v -0.7171 -0.7841 -0.3118 0.40 0.40 0.40
v -0.7225 -0.7803 -0.3058 0.40 0.40 0.40
v -0.7279 -0.7803 -0.2987 0.40 0.40 0.40
v -0.7321 -0.7841 -0.2919 0.40 0.40 0.40
v -0.7344 -0.7909 -0.2866 0.40 0.40 0.40
v -0.7343 -0.7995 -0.2840 0.40 0.40 0.40
v -0.7317 -0.8080 -0.2846 0.40 0.40 0.40
v -0.7273 -0.8148 -0.2882 0.40 0.40 0.40
v -0.7219 -0.8186 -0.2942 0.40 0.40 0.40
v -0.7165 -0.8186 -0.3013 0.40 0.40 0.40
v -0.7123 -0.8148 -0.3081 0.40 0.40 0.40
v -0.7100 -0.8080 -0.3134 0.40 0.40 0.40
v -0.7102 -0.7995 -0.3160 0.40 0.40 0.40
v 1.0120 -0.3772 0.9840 0.40 0.40 0.40
v 1.0095 -0.3687 0.9846 0.40 0.40 0.40
v 1.0051 -0.3619 0.9882 0.40 0.40 0.40
v 0.9997 -0.3581 0.9942 0.40 0.40 0.40
v 0.9943 -0.3581 1.0013 0.40 0.40 0.40
v 0.9901 -0.3619 1.0081 0.40 0.40 0.40
v 0.9878 -0.3687 1.0134 0.40 0.40 0.40
v 0.9880 -0.3772 1.0160 0.40 0.40 0.40
v 0.9905 -0.3858 1.0154 0.40 0.40 0.40
v 0.9949 -0.3926 1.0118 0.40 0.40 0.40
v 1.0003 -0.3964 1.0058 0.40 0.40 0.40
v 1.0057 -0.3964 0.9987 0.40 0.40 0.40
v 1.0099 -0.3926 0.9919 0.40 0.40 0.40
v 1.0122 -0.3858 0.9866 0.40 0.40 0.40
v 1.0120 -0.3772 0.9840 0.40 0.40 0.40
vn 0.6025 0.0000 -0.7981
vn 0.4763 0.4258 -0.7693
vn 0.2558 0.7673 -0.5881
vn -0.0154 0.9568 -0.2904
vn -0.2835 0.9568 0.0648
vn -0.4955 0.7673 0.4072
vn -0.6093 0.4258 0.6689
vn -0.6025 0.0000 0.7981
vn -0.4763 -0.4258 0.7693
vn -0.2558 -0.7673 0.5881
vn 0.0154 -0.9568 0.2904
vn 0.2835 -0.9568 -0.0648
vn 0.4955 -0.7673 -0.4072
vn 0.6093 -0.4258 -0.6689
vn 0.6025 -0.0000 -0.7981
vn 1.7222 0.4222 1.3000
vn -1.7222 -0.4222 -1.3000
f 4531//2568 4532//2569 4547//2569 4546//2568
f 4532//2569 4533//2570 4548//2570 4547//2569
f 4533//2570 4534//2571 4549//2571 4548//2570
f 4534//2571 4535//2572 4550//2572 4549//2571
f 4535//2572 4536//2573 4551//2573 4550//2572
f 4536//2573 4537//2574 4552//2574 4551//2573
f 4537//2574 4538//2575 4553//2575 4552//2574
f 4538//2575 4539//2576 4554//2576 4553//2575
f 4539//2576 4540//2577 4555//2577 4554//2576
f 4540//2577 4541//2578 4556//2578 4555//2577
f 4541//2578 4542//2579 4557//2579 4556//2578
f 4542//2579 4543//2580 4558//2580 4557//2579
f 4543//2580 4544//2581 4559//2581 4558//2580
f 4544//2581 4545//2582 4560//2582 4559//2581
f 4544//2583 4543//2583 4542//2583 4541//2583 4540//2583 4539//2583 4538//2583 4537//2583 4536//2583 4535//2583 4534//2583 4533//2583 4532//2583 4531//2583
f 4546//2584 4547//2584 4548//2584 4549//2584 4550//2584 4551//2584 4552//2584 4553//2584 4554//2584 4555//2584 4556//2584 4557//2584 4558//2584 4559//2584
v -0.7287 -0.8299 -0.3658 0.40 0.40 0.40
v -0.7311 -0.8214 -0.3652 0.40 0.40 0.40
v -0.7355 -0.8145 -0.3615 0.40 0.40 0.40
v -0.7409 -0.8107 -0.3556 0.40 0.40 0.40
v -0.7464 -0.8107 -0.3486 0.40 0.40 0.40
v -0.7508 -0.8145 -0.3418 0.40 0.40 0.40
v -0.7532 -0.8214 -0.3367 0.40 0.40 0.40
v -0.7532 -0.8299 -0.3342 0.40 0.40 0.40
v -0.7508 -0.8385 -0.3348 0.40 0.40 0.40
v -0.7464 -0.8453 -0.3385 0.40 0.40 0.40
v -0.7410 -0.8491 -0.3444 0.40 0.40 0.40
v -0.7355 -0.8491 -0.3514 0.40 0.40 0.40
v -0.7312 -0.8453 -0.3582 0.40 0.40 0.40
v -0.7287 -0.8385 -0.3633 0.40 0.40 0.40
v -0.7287 -0.8299 -0.3658 0.40 0.40 0.40
v 1.0123 -0.4390 0.9842 0.40 0.40 0.40
v 1.0098 -0.4304 0.9848 0.40 0.40 0.40
v 1.0055 -0.4236 0.9885 0.40 0.40 0.40
v 1.0000 -0.4198 0.9944 0.40 0.40 0.40
v 0.9946 -0.4198 1.0014 0.40 0.40 0.40
v 0.9902 -0.4236 1.0082 0.40 0.40 0.40
v 0.9878 -0.4304 1.0133 0.40 0.40 0.40
v 0.9877 -0.4390 1.0158 0.40 0.40 0.40
v 0.9902 -0.4475 1.0152 0.40 0.40 0.40
v 0.9945 -0.4544 1.0115 0.40 0.40 0.40
v 1.0000 -0.4582 1.0056 0.40 0.40 0.40
v 1.0054 -0.4582 0.9986 0.40 0.40 0.40
v 1.0098 -0.4544 0.9918 0.40 0.40 0.40
v 1.0122 -0.4475 0.9867 0.40 0.40 0.40
v 1.0123 -0.4390 0.9842 0.40 0.40 0.40
vn 0.6128 0.0000 -0.7902
vn 0.4922 0.4272 -0.7584
vn 0.2741 0.7698 -0.5764
vn 0.0017 0.9599 -0.2802
vn -0.2710 0.9599 0.0715
vn -0.4900 0.7698 0.4090
vn -0.6120 0.4272 0.6655
vn -0.6128 0.0000 0.7902
vn -0.4922 -0.4272 0.7584
vn -0.2741 -0.7698 0.5764
vn -0.0017 -0.9599 0.2802
vn 0.2710 -0.9599 -0.0715
vn 0.4900 -0.7698 -0.4090
vn 0.6120 -0.4272 -0.6655
vn 0.6128 -0.0000 -0.7902
vn 1.7410 0.3910 1.3500
vn -1.7410 -0.3910 -1.3500
f 4561//2585 4562//2586 4577//2586 4576//2585
f 4562//2586 4563//2587 4578//2587 4577//2586
f 4563//2587 4564//2588 4579//2588 4578//2587
f 4564//2588 4565//2589 4580//2589 4579//2588
f 4565//2589 4566//2590 4581//2590 4580//2589
f 4566//2590 4567//2591 4582//2591 4581//2590
f 4567//2591 4568//2592 4583//2592 4582//2591
f 4568//2592 4569//2593 4584//2593 4583//2592
f 4569//2593 4570//2594 4585//2594 4584//2593
f 4570//2594 4571//2595 4586//2595 4585//2594
f 4571//2595 4572//2596 4587//2596 4586//2595
f 4572//2596 4573//2597 4588//2597 4587//2596
f 4573//2597 4574//2598 4589//2598 4588//2597
f 4574//2598 4575//2599 4590//2599 4589//2598
f 4574//2600 4573//2600 4572//2600 4571//2600 4570//2600 4569//2600 4568//2600 4567//2600 4566//2600 4565//2600 4564//2600 4563//2600 4562//2600 4561//2600
f 4576//2601 4577//2601 4578//2601 4579//2601 4580//2601 4581//2601 4582//2601 4583//2601 4584//2601 4585//2601 4586//2601 4587//2601 4588//2601 4589//2601
v -0.7475 -0.8603 -0.4157 0.40 0.40 0.40
v -0.7498 -0.8518 -0.4150 0.40 0.40 0.40
v -0.7541 -0.8449 -0.4113 0.40 0.40 0.40
v -0.7596 -0.8411 -0.4054 0.40 0.40 0.40
v -0.7651 -0.8411 -0.3984 0.40 0.40 0.40
v -0.7696 -0.8449 -0.3918 0.40 0.40 0.40
v -0.7722 -0.8518 -0.3868 0.40 0.40 0.40
v -0.7724 -0.8603 -0.3843 0.40 0.40 0.40
v -0.7701 -0.8689 -0.3850 0.40 0.40 0.40
v -0.7658 -0.8758 -0.3887 0.40 0.40 0.40
v -0.7603 -0.8796 -0.3946 0.40 0.40 0.40
v -0.7548 -0.8796 -0.4016 0.40 0.40 0.40
v -0.7502 -0.8758 -0.4082 0.40 0.40 0.40
v -0.7476 -0.8689 -0.4132 0.40 0.40 0.40
v -0.7475 -0.8603 -0.4157 0.40 0.40 0.40
v 1.0125 -0.5004 0.9843 0.40 0.40 0.40
v 1.0101 -0.4918 0.9850 0.40 0.40 0.40
v 1.0058 -0.4850 0.9887 0.40 0.40 0.40
v 1.0004 -0.4812 0.9946 0.40 0.40 0.40
v 0.9948 -0.4812 1.0016 0.40 0.40 0.40
v 0.9903 -0.4850 1.0082 0.40 0.40 0.40
v 0.9877 -0.4918 1.0132 0.40 0.40 0.40
v 0.9875 -0.5004 1.0157 0.40 0.40 0.40
v 0.9899 -0.5090 1.0150 0.40 0.40 0.40
v 0.9942 -0.5158 1.0113 0.40 0.40 0.40
v 0.9996 -0.5197 1.0054 0.40 0.40 0.40
v 1.0052 -0.5197 0.9984 0.40 0.40 0.40
v 1.0097 -0.5158 0.9918 0.40 0.40 0.40
v 1.0123 -0.5090 0.9868 0.40 0.40 0.40
v 1.0125 -0.5004 0.9843 0.40 0.40 0.40
vn 0.6225 0.0000 -0.7826
vn 0.5072 0.4284 -0.7478
vn 0.2914 0.7720 -0.5649
vn 0.0179 0.9627 -0.2701
vn -0.2591 0.9627 0.0782
vn -0.4848 0.7720 0.4110
vn -0.6146 0.4284 0.6624
vn -0.6225 0.0000 0.7826
vn -0.5072 -0.4284 0.7478
vn -0.2914 -0.7720 0.5649
vn -0.0179 -0.9627 0.2701
vn 0.2591 -0.9627 -0.0782
vn 0.4848 -0.7720 -0.4110
vn 0.6146 -0.4284 -0.6624
vn 0.6225 -0.0000 -0.7826
vn 1.7599 0.3599 1.4000
vn -1.7599 -0.3599 -1.4000
f 4591//2602 4592//2603 4607//2603 4606//2602
f 4592//2603 4593//2604 4608//2604 4607//2603
f 4593//2604 4594//2605 4609//2605 4608//2604
f 4594//2605 4595//2606 4610//2606 4609//2605
f 4595//2606 4596//2607 4611//2607 4610//2606
f 4596//2607 4597//2608 4612//2608 4611//2607
f 4597//2608 4598//2609 4613//2609 4612//2608
f 4598//2609 4599//2610 4614//2610 4613//2609
f 4599//2610 4600//2611 4615//2611 4614//2610
f 4600//2611 4601//2612 4616//2612 4615//2611
f 4601//2612 4602//2613 4617//2613 4616//2612
f 4602//2613 4603//2614 4618//2614 4617//2613
f 4603//2614 4604//2615 4619//2615 4618//2614
f 4604//2615 4605//2616 4620//2616 4619//2615
f 4604//2617 4603//2617 4602//2617 4601//2617 4600//2617 4599//2617 4598//2617 4597//2617 4596//2617 4595//2617 4594//2617 4593//2617 4592//2617 4591//2617
f 4606//2618 4607//2618 4608//2618 4609//2618 4610//2618 4611//2618 4612//2618 4613//2618 4614//2618 4615//2618 4616//2618 4617//2618 4618//2618 4619//2618
v -0.7665 -0.8907 -0.4655 0.40 0.40 0.40
v -0.7687 -0.8821 -0.4647 0.40 0.40 0.40
v -0.7730 -0.8752 -0.4611 0.40 0.40 0.40
v -0.7784 -0.8714 -0.4552 0.40 0.40 0.40
v -0.7841 -0.8714 -0.4483 0.40 0.40 0.40
v -0.7887 -0.8752 -0.4417 0.40 0.40 0.40
v -0.7915 -0.8821 -0.4368 0.40 0.40 0.40
v -0.7917 -0.8907 -0.4345 0.40 0.40 0.40
v -0.7895 -0.8993 -0.4353 0.40 0.40 0.40
v -0.7853 -0.9062 -0.4389 0.40 0.40 0.40
v -0.7798 -0.9100 -0.4448 0.40 0.40 0.40
v -0.7742 -0.9100 -0.4517 0.40 0.40 0.40
v -0.7695 -0.9062 -0.4583 0.40 0.40 0.40
v -0.7668 -0.8993 -0.4632 0.40 0.40 0.40
v -0.7665 -0.8907 -0.4655 0.40 0.40 0.40
v 1.0126 -0.5616 0.9845 0.40 0.40 0.40
v 1.0104 -0.5530 0.9853 0.40 0.40 0.40
v 1.0062 -0.5461 0.9889 0.40 0.40 0.40
v 1.0007 -0.5423 0.9948 0.40 0.40 0.40
v 0.9950 -0.5423 1.0017 0.40 0.40 0.40
v 0.9904 -0.5461 1.0083 0.40 0.40 0.40
v 0.9877 -0.5530 1.0132 0.40 0.40 0.40
v 0.9874 -0.5616 1.0155 0.40 0.40 0.40
v 0.9896 -0.5702 1.0147 0.40 0.40 0.40
v 0.9938 -0.5770 1.0111 0.40 0.40 0.40
v 0.9993 -0.5809 1.0052 0.40 0.40 0.40
v 1.0050 -0.5809 0.9983 0.40 0.40 0.40
v 1.0096 -0.5770 0.9917 0.40 0.40 0.40
v 1.0123 -0.5702 0.9868 0.40 0.40 0.40
v 1.0126 -0.5616 0.9845 0.40 0.40 0.40
vn 0.6318 0.0000 -0.7752
vn 0.5215 0.4295 -0.7373
vn 0.3079 0.7739 -0.5534
vn 0.0333 0.9651 -0.2599
vn -0.2479 0.9651 0.0851
vn -0.4799 0.7739 0.4132
vn -0.6169 0.4295 0.6595
vn -0.6318 0.0000 0.7752
vn -0.5215 -0.4295 0.7373
vn -0.3079 -0.7739 0.5534
vn -0.0333 -0.9651 0.2599
vn 0.2479 -0.9651 -0.0851
vn 0.4799 -0.7739 -0.4132
vn 0.6169 -0.4295 -0.6595
vn 0.6318 -0.0000 -0.7752
vn 1.7791 0.3291 1.4500
vn -1.7791 -0.3291 -1.4500
f 4621//2619 4622//2620 4637//2620 4636//2619
f 4622//2620 4623//2621 4638//2621 4637//2620
f 4623//2621 4624//2622 4639//2622 4638//2621
f 4624//2622 4625//2623 4640//2623 4639//2622
f 4625//2623 4626//2624 4641//2624 4640//2623
f 4626//2624 4627//2625 4642//2625 4641//2624
f 4627//2625 4628//2626 4643//2626 4642//2625
f 4628//2626 4629//2627 4644//2627 4643//2626
f 4629//2627 4630//2628 4645//2628 4644//2627
f 4630//2628 4631//2629 4646//2629 4645//2628
f 4631//2629 4632//2630 4647//2630 4646//2629
f 4632//2630 4633//2631 4648//2631 4647//2630
f 4633//2631 4634//2632 4649//2632 4648//2631
f 4634//2632 4635//2633 4650//2633 4649//2632
f 4634//2634 4633//2634 4632//2634 4631//2634 4630//2634 4629//2634 4628//2634 4627//2634 4626//2634 4625//2634 4624//2634 4623//2634 4622//2634 4621//2634
f 4636//2635 4637//2635 4638//2635 4639//2635 4640//2635 4641//2635 4642//2635 4643//2635 4644//2635 4645//2635 4646//2635 4647//2635 4648//2635 4649//2635
v -0.7857 -0.9209 -0.5154 0.40 0.40 0.40
v -0.7878 -0.9123 -0.5145 0.40 0.40 0.40
v -0.7920 -0.9054 -0.5108 0.40 0.40 0.40
v -0.7975 -0.9016 -0.5050 0.40 0.40 0.40
v -0.8032 -0.9016 -0.4982 0.40 0.40 0.40
v -0.8080 -0.9054 -0.4917 0.40 0.40 0.40
v -0.8109 -0.9123 -0.4869 0.40 0.40 0.40
v -0.8113 -0.9209 -0.4846 0.40 0.40 0.40
v -0.8092 -0.9295 -0.4855 0.40 0.40 0.40
v -0.8049 -0.9364 -0.4892 0.40 0.40 0.40
v -0.7994 -0.9403 -0.4950 0.40 0.40 0.40
v -0.7937 -0.9403 -0.5018 0.40 0.40 0.40
v -0.7890 -0.9364 -0.5083 0.40 0.40 0.40
v -0.7861 -0.9295 -0.5131 0.40 0.40 0.40
v -0.7857 -0.9209 -0.5154 0.40 0.40 0.40
v 1.0128 -0.6224 0.9846 0.40 0.40 0.40
v 1.0107 -0.6138 0.9855 0.40 0.40 0.40
v 1.0065 -0.6069 0.9892 0.40 0.40 0.40
v 1.0010 -0.6031 0.9950 0.40 0.40 0.40
v 0.9953 -0.6031 1.0018 0.40 0.40 0.40
v 0.9905 -0.6069 1.0083 0.40 0.40 0.40
v 0.9876 -0.6138 1.0131 0.40 0.40 0.40
v 0.9872 -0.6224 1.0154 0.40 0.40 0.40
v 0.9893 -0.6310 1.0145 0.40 0.40 0.40
v 0.9935 -0.6379 1.0108 0.40 0.40 0.40
v 0.9990 -0.6418 1.0050 0.40 0.40 0.40
v 1.0047 -0.6418 0.9982 0.40 0.40 0.40
v 1.0095 -0.6379 0.9917 0.40 0.40 0.40
v 1.0124 -0.6310 0.9869 0.40 0.40 0.40
v 1.0128 -0.6224 0.9846 0.40 0.40 0.40
vn 0.6405 0.0000 -0.7680
vn 0.5349 0.4304 -0.7270
vn 0.3234 0.7756 -0.5421
vn 0.0479 0.9671 -0.2498
vn -0.2372 0.9671 0.0919
vn -0.4753 0.7756 0.4155
vn -0.6192 0.4304 0.6568
vn -0.6405 0.0000 0.7680
vn -0.5349 -0.4304 0.7270
vn -0.3234 -0.7756 0.5421
vn -0.0479 -0.9671 0.2498
vn 0.2372 -0.9671 -0.0919
vn 0.4753 -0.7756 -0.4155
vn 0.6192 -0.4304 -0.6568
vn 0.6405 -0.0000 -0.7680
vn 1.7985 0.2985 1.5000
vn -1.7985 -0.2985 -1.5000
f 4651//2636 4652//2637 4667//2637 4666//2636
f 4652//2637 4653//2638 4668//2638 4667//2637
f 4653//2638 4654//2639 4669//2639 4668//2638
f 4654//2639 4655//2640 4670//2640 4669//2639
f 4655//2640 4656//2641 4671//2641 4670//2640
f 4656//2641 4657//2642 4672//2642 4671//2641
f 4657//2642 4658//2643 4673//2643 4672//2642
f 4658//2643 4659//2644 4674//2644 4673//2643
f 4659//2644 4660//2645 4675//2645 4674//2644
f 4660//2645 4661//2646 4676//2646 4675//2645
f 4661//2646 4662//2647 4677//2647 4676//2646
f 4662//2647 4663//2648 4678//2648 4677//2647
f 4663//2648 4664//2649 4679//2649 4678//2648
f 4664//2649 4665//2650 4680//2650 4679//2649
f 4664//2651 4663//2651 4662//2651 4661//2651 4660//2651 4659//2651 4658//2651 4657//2651 4656//2651 4655//2651 4654//2651 4653//2651 4652//2651 4651//2651
f 4666//2652 4667//2652 4668//2652 4669//2652 4670//2652 4671//2652 4672//2652 4673//2652 4674//2652 4675//2652 4676//2652 4677//2652 4678//2652 4679//2652
v -0.8050 -0.9511 -0.5652 0.40 0.40 0.40
v -0.8071 -0.9424 -0.5643 0.40 0.40 0.40
v -0.8113 -0.9355 -0.5606 0.40 0.40 0.40
v -0.8168 -0.9317 -0.5548 0.40 0.40 0.40
v -0.8226 -0.9317 -0.5480 0.40 0.40 0.40
v -0.8274 -0.9355 -0.5416 0.40 0.40 0.40
v -0.8304 -0.9424 -0.5369 0.40 0.40 0.40
v -0.8310 -0.9511 -0.5348 0.40 0.40 0.40
v -0.8290 -0.9597 -0.5357 0.40 0.40 0.40
v -0.8248 -0.9666 -0.5394 0.40 0.40 0.40
v -0.8192 -0.9704 -0.5452 0.40 0.40 0.40
v -0.8135 -0.9704 -0.5520 0.40 0.40 0.40
v -0.8086 -0.9666 -0.5584 0.40 0.40 0.40
v -0.8056 -0.9597 -0.5631 0.40 0.40 0.40
v -0.8050 -0.9511 -0.5652 0.40 0.40 0.40
v 1.0130 -0.6831 0.9848 0.40 0.40 0.40
v 1.0110 -0.6744 0.9857 0.40 0.40 0.40
v 1.0068 -0.6675 0.9894 0.40 0.40 0.40
v 1.0012 -0.6637 0.9952 0.40 0.40 0.40
v 0.9955 -0.6637 1.0020 0.40 0.40 0.40
v 0.9906 -0.6675 1.0084 0.40 0.40 0.40
v 0.9876 -0.6744 1.0131 0.40 0.40 0.40
v 0.9870 -0.6831 1.0152 0.40 0.40 0.40
v 0.9890 -0.6917 1.0143 0.40 0.40 0.40
v 0.9932 -0.6986 1.0106 0.40 0.40 0.40
v 0.9988 -0.7024 1.0048 0.40 0.40 0.40
v 1.0045 -0.7024 0.9980 0.40 0.40 0.40
v 1.0094 -0.6986 0.9916 0.40 0.40 0.40
v 1.0124 -0.6917 0.9869 0.40 0.40 0.40
v 1.0130 -0.6831 0.9848 0.40 0.40 0.40
vn 0.6488 0.0000 -0.7610
vn 0.5477 0.4312 -0.7170
vn 0.3382 0.7770 -0.5310
vn 0.0617 0.9689 -0.2398
vn -0.2271 0.9689 0.0988
vn -0.4708 0.7770 0.4179
vn -0.6213 0.4312 0.6542
vn -0.6488 0.0000 0.7610
vn -0.5477 -0.4312 0.7170
vn -0.3382 -0.7770 0.5310
vn -0.0617 -0.9689 0.2398
vn 0.2271 -0.9689 -0.0988
vn 0.4708 -0.7770 -0.4179
vn 0.6213 -0.4312 -0.6542
vn 0.6488 -0.0000 -0.7610
vn 1.8180 0.2680 1.5500
vn -1.8180 -0.2680 -1.5500
f 4681//2653 4682//2654 4697//2654 4696//2653
f 4682//2654 4683//2655 4698//2655 4697//2654
f 4683//2655 4684//2656 4699//2656 4698//2655
f 4684//2656 4685//2657 4700//2657 4699//2656
f 4685//2657 4686//2658 4701//2658 4700//2657
f 4686//2658 4687//2659 4702//2659 4701//2658
f 4687//2659 4688//2660 4703//2660 4702//2659
f 4688//2660 4689//2661 4704//2661 4703//2660
f 4689//2661 4690//2662 4705//2662 4704//2661
f 4690//2662 4691//2663 4706//2663 4705//2662
f 4691//2663 4692//2664 4707//2664 4706//2663
f 4692//2664 4693//2665 4708//2665 4707//2664
f 4693//2665 4694//2666 4709//2666 4708//2665
f 4694//2666 4695//2667 4710//2667 4709//2666
f 4694//2668 4693//2668 4692//2668 4691//2668 4690//2668 4689//2668 4688//2668 4687//2668 4686//2668 4685//2668 4684//2668 4683//2668 4682//2668 4681//2668
f 4696//2669 4697//2669 4698//2669 4699//2669 4700//2669 4701//2669 4702//2669 4703//2669 4704//2669 4705//2669 4706//2669 4707//2669 4708//2669 4709//2669
v -0.8246 -0.9811 -0.6151 0.40 0.40 0.40
v -0.8265 -0.9725 -0.6141 0.40 0.40 0.40
v -0.8307 -0.9656 -0.6104 0.40 0.40 0.40
v -0.8362 -0.9617 -0.6046 0.40 0.40 0.40
v -0.8421 -0.9617 -0.5979 0.40 0.40 0.40
v -0.8470 -0.9656 -0.5916 0.40 0.40 0.40
v -0.8502 -0.9725 -0.5870 0.40 0.40 0.40
v -0.8508 -0.9811 -0.5849 0.40 0.40 0.40
v -0.8489 -0.9898 -0.5859 0.40 0.40 0.40
v -0.8448 -0.9967 -0.5896 0.40 0.40 0.40
v -0.8392 -1.0005 -0.5954 0.40 0.40 0.40
v -0.8334 -1.0005 -0.6021 0.40 0.40 0.40
v -0.8284 -0.9967 -0.6084 0.40 0.40 0.40
v -0.8252 -0.9898 -0.6130 0.40 0.40 0.40
v -0.8246 -0.9811 -0.6151 0.40 0.40 0.40
v 1.0131 -0.7434 0.9849 0.40 0.40 0.40
v 1.0112 -0.7348 0.9859 0.40 0.40 0.40
v 1.0070 -0.7279 0.9896 0.40 0.40 0.40
v 1.0015 -0.7240 0.9954 0.40 0.40 0.40
v 0.9956 -0.7240 1.0021 0.40 0.40 0.40
v 0.9907 -0.7279 1.0084 0.40 0.40 0.40
v 0.9875 -0.7348 1.0130 0.40 0.40 0.40
v 0.9869 -0.7434 1.0151 0.40 0.40 0.40
v 0.9888 -0.7521 1.0141 0.40 0.40 0.40
v 0.9930 -0.7590 1.0104 0.40 0.40 0.40
v 0.9985 -0.7628 1.0046 0.40 0.40 0.40
v 1.0044 -0.7628 0.9979 0.40 0.40 0.40
v 1.0093 -0.7590 0.9916 0.40 0.40 0.40
v 1.0125 -0.7521 0.9870 0.40 0.40 0.40
v 1.0131 -0.7434 0.9849 0.40 0.40 0.40
vn 0.6566 0.0000 -0.7542
vn 0.5598 0.4318 -0.7072
vn 0.3522 0.7781 -0.5201
vn 0.0747 0.9703 -0.2300
vn -0.2175 0.9703 0.1057
vn -0.4667 0.7781 0.4204
vn -0.6234 0.4318 0.6518
vn -0.6566 0.0000 0.7542
vn -0.5598 -0.4318 0.7072
vn -0.3522 -0.7781 0.5201
vn -0.0747 -0.9703 0.2300
vn 0.2175 -0.9703 -0.1057
vn 0.4667 -0.7781 -0.4204
vn 0.6234 -0.4318 -0.6518
vn 0.6566 -0.0000 -0.7542
vn 1.8377 0.2377 1.6000
vn -1.8377 -0.2377 -1.6000
f 4711//2670 4712//2671 4727//2671 4726//2670
f 4712//2671 4713//2672 4728//2672 4727//2671
f 4713//2672 4714//2673 4729//2673 4728//2672
f 4714//2673 4715//2674 4730//2674 4729//2673
f 4715//2674 4716//2675 4731//2675 4730//2674
f 4716//2675 4717//2676 4732//2676 4731//2675
f 4717//2676 4718//2677 4733//2677 4732//2676
f 4718//2677 4719//2678 4734//2678 4733//2677
f 4719//2678 4720//2679 4735//2679 4734//2678
f 4720//2679 4721//2680 4736//2680 4735//2679
f 4721//2680 4722//2681 4737//2681 4736//2680
f 4722//2681 4723//2682 4738//2682 4737//2681
f 4723//2682 4724//2683 4739//2683 4738//2682
f 4724//2683 4725//2684 4740//2684 4739//2683
f 4724//2685 4723//2685 4722//2685 4721//2685 4720//2685 4719//2685 4718//2685 4717//2685 4716//2685 4715//2685 4714//2685 4713//2685 4712//2685 4711//2685
f 4726//2686 4727//2686 4728//2686 4729//2686 4730//2686 4731//2686 4732//2686 4733//2686 4734//2686 4735//2686 4736//2686 4737//2686 4738//2686 4739//2686
v -0.8443 -1.0111 -0.6650 0.40 0.40 0.40
v -0.8461 -1.0025 -0.6640 0.40 0.40 0.40
v -0.8503 -0.9955 -0.6602 0.40 0.40 0.40
v -0.8558 -0.9917 -0.6544 0.40 0.40 0.40
v -0.8617 -0.9917 -0.6478 0.40 0.40 0.40
v -0.8668 -0.9955 -0.6415 0.40 0.40 0.40
v -0.8701 -1.0025 -0.6370 0.40 0.40 0.40
v -0.8708 -1.0111 -0.6350 0.40 0.40 0.40
v -0.8690 -1.0198 -0.6360 0.40 0.40 0.40
v -0.8649 -1.0267 -0.6398 0.40 0.40 0.40
v -0.8593 -1.0305 -0.6456 0.40 0.40 0.40
v -0.8534 -1.0305 -0.6522 0.40 0.40 0.40
v -0.8483 -1.0267 -0.6585 0.40 0.40 0.40
v -0.8451 -1.0198 -0.6630 0.40 0.40 0.40
v -0.8443 -1.0111 -0.6650 0.40 0.40 0.40
v 1.0133 -0.8035 0.9850 0.40 0.40 0.40
v 1.0114 -0.7949 0.9860 0.40 0.40 0.40
v 1.0073 -0.7880 0.9898 0.40 0.40 0.40
v 1.0017 -0.7841 0.9956 0.40 0.40 0.40
v 0.9958 -0.7841 1.0022 0.40 0.40 0.40
v 0.9907 -0.7880 1.0085 0.40 0.40 0.40
v 0.9875 -0.7949 1.0130 0.40 0.40 0.40
v 0.9867 -0.8035 1.0150 0.40 0.40 0.40
v 0.9886 -0.8122 1.0140 0.40 0.40 0.40
v 0.9927 -0.8191 1.0102 0.40 0.40 0.40
v 0.9983 -0.8230 1.0044 0.40 0.40 0.40
v 1.0042 -0.8230 0.9978 0.40 0.40 0.40
v 1.0093 -0.8191 0.9915 0.40 0.40 0.40
v 1.0125 -0.8122 0.9870 0.40 0.40 0.40
v 1.0133 -0.8035 0.9850 0.40 0.40 0.40
vn 0.6641 0.0000 -0.7476
vn 0.5713 0.4324 -0.6976
vn 0.3654 0.7791 -0.5094
vn 0.0871 0.9715 -0.2203
vn -0.2085 0.9715 0.1125
vn -0.4627 0.7791 0.4229
vn -0.6253 0.4324 0.6496
vn -0.6641 0.0000 0.7476
vn -0.5713 -0.4324 0.6976
vn -0.3654 -0.7791 0.5094
vn -0.0871 -0.9715 0.2203
vn 0.2085 -0.9715 -0.1125
vn 0.4627 -0.7791 -0.4229
vn 0.6253 -0.4324 -0.6496
vn 0.6641 -0.0000 -0.7476
vn 1.8576 0.2076 1.6500
vn -1.8576 -0.2076 -1.6500
f 4741//2687 4742//2688 4757//2688 4756//2687
f 4742//2688 4743//2689 4758//2689 4757//2688
f 4743//2689 4744//2690 4759//2690 4758//2689
f 4744//2690 4745//2691 4760//2691 4759//2690
f 4745//2691 4746//2692 4761//2692 4760//2691
f 4746//2692 4747//2693 4762//2693 4761//2692
f 4747//2693 4748//2694 4763//2694 4762//2693
f 4748//2694 4749//2695 4764//2695 4763//2694
f 4749//2695 4750//2696 4765//2696 4764//2695
f 4750//2696 4751//2697 4766//2697 4765//2696
f 4751//2697 4752//2698 4767//2698 4766//2697
f 4752//2698 4753//2699 4768//2699 4767//2698
f 4753//2699 4754//2700 4769//2700 4768//2699
f 4754//2700 4755//2701 4770//2701 4769//2700
f 4754//2702 4753//2702 4752//2702 4751//2702 4750//2702 4749//2702 4748//2702 4747//2702 4746//2702 4745//2702 4744//2702 4743//2702 4742//2702 4741//2702
f 4756//2703 4757//2703 4758//2703 4759//2703 4760//2703 4761//2703 4762//2703 4763//2703 4764//2703 4765//2703 4766//2703 4767//2703 4768//2703 4769//2703
v -0.8641 -1.0410 -0.7148 0.40 0.40 0.40
v -0.8659 -1.0323 -0.7138 0.40 0.40 0.40
v -0.8700 -1.0254 -0.7100 0.40 0.40 0.40
v -0.8756 -1.0215 -0.7042 0.40 0.40 0.40
v -0.8816 -1.0215 -0.6976 0.40 0.40 0.40
v -0.8867 -1.0254 -0.6915 0.40 0.40 0.40
v -0.8901 -1.0323 -0.6870 0.40 0.40 0.40
v -0.8910 -1.0410 -0.6852 0.40 0.40 0.40
v -0.8892 -1.0496 -0.6862 0.40 0.40 0.40
v -0.8851 -1.0566 -0.6900 0.40 0.40 0.40
v -0.8795 -1.0604 -0.6958 0.40 0.40 0.40
v -0.8736 -1.0604 -0.7024 0.40 0.40 0.40
v -0.8684 -1.0566 -0.7085 0.40 0.40 0.40
v -0.8650 -1.0496 -0.7130 0.40 0.40 0.40
v -0.8641 -1.0410 -0.7148 0.40 0.40 0.40
v 1.0134 -0.8634 0.9852 0.40 0.40 0.40
v 1.0116 -0.8548 0.9862 0.40 0.40 0.40
v 1.0076 -0.8478 0.9900 0.40 0.40 0.40
v 1.0020 -0.8440 0.9958 0.40 0.40 0.40
v 0.9960 -0.8440 1.0024 0.40 0.40 0.40
v 0.9908 -0.8478 1.0085 0.40 0.40 0.40
v 0.9875 -0.8548 1.0130 0.40 0.40 0.40
v 0.9866 -0.8634 1.0148 0.40 0.40 0.40
v 0.9884 -0.8721 1.0138 0.40 0.40 0.40
v 0.9924 -0.8790 1.0100 0.40 0.40 0.40
v 0.9980 -0.8829 1.0042 0.40 0.40 0.40
v 1.0040 -0.8829 0.9976 0.40 0.40 0.40
v 1.0092 -0.8790 0.9915 0.40 0.40 0.40
v 1.0125 -0.8721 0.9870 0.40 0.40 0.40
v 1.0134 -0.8634 0.9852 0.40 0.40 0.40
vn 0.6712 0.0000 -0.7413
vn 0.5822 0.4328 -0.6882
vn 0.3779 0.7799 -0.4989
vn 0.0988 0.9725 -0.2107
vn -0.1999 0.9725 0.1192
vn -0.4590 0.7799 0.4255
vn -0.6272 0.4328 0.6475
vn -0.6712 0.0000 0.7413
vn -0.5822 -0.4328 0.6882
vn -0.3779 -0.7799 0.4989
vn -0.0988 -0.9725 0.2107
vn 0.1999 -0.9725 -0.1192
vn 0.4590 -0.7799 -0.4255
vn 0.6272 -0.4328 -0.6475
vn 0.6712 -0.0000 -0.7413
vn 1.8776 0.1776 1.7000
vn -1.8776 -0.1776 -1.7000
f 4771//2704 4772//2705 4787//2705 4786//2704
f 4772//2705 4773//2706 4788//2706 4787//2705
f 4773//2706 4774//2707 4789//2707 4788//2706
f 4774//2707 4775//2708 4790//2708 4789//2707
f 4775//2708 4776//2709 4791//2709 4790//2708
f 4776//2709 4777//2710 4792//2710 4791//2709
f 4777//2710 4778//2711 4793//2711 4792//2710
f 4778//2711 4779//2712 4794//2712 4793//2711
f 4779//2712 4780//2713 4795//2713 4794//2712
f 4780//2713 4781//2714 4796//2714 4795//2713
f 4781//2714 4782//2715 4797//2715 4796//2714
f 4782//2715 4783//2716 4798//2716 4797//2715
f 4783//2716 4784//2717 4799//2717 4798//2716
f 4784//2717 4785//2718 4800//2718 4799//2717
f 4784//2719 4783//2719 4782//2719 4781//2719 4780//2719 4779//2719 4778//2719 4777//2719 4776//2719 4775//2719 4774//2719 4773//2719 4772//2719 4771//2719
f 4786//2720 4787//2720 4788//2720 4789//2720 4790//2720 4791//2720 4792//2720 4793//2720 4794//2720 4795//2720 4796//2720 4797//2720 4798//2720 4799//2720
v -0.8841 -1.0708 -0.7647 0.40 0.40 0.40
v -0.8858 -1.0621 -0.7636 0.40 0.40 0.40
v -0.8899 -1.0552 -0.7598 0.40 0.40 0.40
v -0.8955 -1.0513 -0.7540 0.40 0.40 0.40
v -0.9015 -1.0513 -0.7475 0.40 0.40 0.40
v -0.9068 -1.0552 -0.7414 0.40 0.40 0.40
v -0.9103 -1.0621 -0.7371 0.40 0.40 0.40
v -0.9112 -1.0708 -0.7353 0.40 0.40 0.40
v -0.9095 -1.0794 -0.7364 0.40 0.40 0.40
v -0.9055 -1.0864 -0.7402 0.40 0.40 0.40
v -0.8999 -1.0902 -0.7460 0.40 0.40 0.40
v -0.8938 -1.0902 -0.7525 0.40 0.40 0.40
v -0.8886 -1.0864 -0.7586 0.40 0.40 0.40
v -0.8851 -1.0794 -0.7629 0.40 0.40 0.40
v -0.8841 -1.0708 -0.7647 0.40 0.40 0.40
v 1.0136 -0.9231 0.9853 0.40 0.40 0.40
v 1.0119 -0.9144 0.9864 0.40 0.40 0.40
v 1.0078 -0.9075 0.9902 0.40 0.40 0.40
v 1.0022 -0.9036 0.9960 0.40 0.40 0.40
v 0.9962 -0.9036 1.0025 0.40 0.40 0.40
v 0.9909 -0.9075 1.0086 0.40 0.40 0.40
v 0.9874 -0.9144 1.0129 0.40 0.40 0.40
v 0.9864 -0.9231 1.0147 0.40 0.40 0.40
v 0.9881 -0.9318 1.0136 0.40 0.40 0.40
v 0.9922 -0.9387 1.0098 0.40 0.40 0.40
v 0.9978 -0.9426 1.0040 0.40 0.40 0.40
v 1.0038 -0.9426 0.9975 0.40 0.40 0.40
v 1.0091 -0.9387 0.9914 0.40 0.40 0.40
v 1.0126 -0.9318 0.9871 0.40 0.40 0.40
v 1.0136 -0.9231 0.9853 0.40 0.40 0.40
vn 0.6779 0.0000 -0.7351
vn 0.5926 0.4332 -0.6791
vn 0.3898 0.7806 -0.4886
vn 0.1099 0.9733 -0.2013
vn -0.1918 0.9733 0.1258
vn -0.4555 0.7806 0.4281
vn -0.6290 0.4332 0.6455
vn -0.6779 0.0000 0.7351
vn -0.5926 -0.4332 0.6791
vn -0.3898 -0.7806 0.4886
vn -0.1099 -0.9733 0.2013
vn 0.1918 -0.9733 -0.1258
vn 0.4555 -0.7806 -0.4281
vn 0.6290 -0.4332 -0.6455
vn 0.6779 -0.0000 -0.7351
vn 1.8977 0.1477 1.7500
vn -1.8977 -0.1477 -1.7500
f 4801//2721 4802//2722 4817//2722 4816//2721
f 4802//2722 4803//2723 4818//2723 4817//2722
f 4803//2723 4804//2724 4819//2724 4818//2723
f 4804//2724 4805//2725 4820//2725 4819//2724
f 4805//2725 4806//2726 4821//2726 4820//2725
f 4806//2726 4807//2727 4822//2727 4821//2726
f 4807//2727 4808//2728 4823//2728 4822//2727
f 4808//2728 4809//2729 4824//2729 4823//2728
f 4809//2729 4810//2730 4825//2730 4824//2729
f 4810//2730 4811//2731 4826//2731 4825//2730
f 4811//2731 4812//2732 4827//2732 4826//2731
f 4812//2732 4813//2733 4828//2733 4827//2732
f 4813//2733 4814//2734 4829//2734 4828//2733
f 4814//2734 4815//2735 4830//2735 4829//2734
f 4814//2736 4813//2736 4812//2736 4811//2736 4810//2736 4809//2736 4808//2736 4807//2736 4806//2736 4805//2736 4804//2736 4803//2736 4802//2736 4801//2736
f 4816//2737 4817//2737 4818//2737 4819//2737 4820//2737 4821//2737 4822//2737 4823//2737 4824//2737 4825//2737 4826//2737 4827//2737 4828//2737 4829//2737
v -0.9042 -1.1005 -0.8146 0.40 0.40 0.40
v -0.9059 -1.0918 -0.8134 0.40 0.40 0.40
v -0.9099 -1.0849 -0.8096 0.40 0.40 0.40
v -0.9155 -1.0810 -0.8038 0.40 0.40 0.40
v -0.9216 -1.0810 -0.7974 0.40 0.40 0.40
v -0.9270 -1.0849 -0.7914 0.40 0.40 0.40
v -0.9305 -1.0918 -0.7871 0.40 0.40 0.40
v -0.9316 -1.1005 -0.7854 0.40 0.40 0.40
v -0.9300 -1.1091 -0.7866 0.40 0.40 0.40
v -0.9260 -1.1161 -0.7904 0.40 0.40 0.40
v -0.9203 -1.1200 -0.7962 0.40 0.40 0.40
v -0.9142 -1.1200 -0.8026 0.40 0.40 0.40
v -0.9089 -1.1161 -0.8086 0.40 0.40 0.40
v -0.9053 -1.1091 -0.8129 0.40 0.40 0.40
v -0.9042 -1.1005 -0.8146 0.40 0.40 0.40
v 1.0137 -0.9825 0.9854 0.40 0.40 0.40
v 1.0120 -0.9739 0.9866 0.40 0.40 0.40
v 1.0080 -0.9669 0.9904 0.40 0.40 0.40
v 1.0024 -0.9631 0.9962 0.40 0.40 0.40
v 0.9963 -0.9631 1.0026 0.40 0.40 0.40
v 0.9910 -0.9669 1.0086 0.40 0.40 0.40
v 0.9874 -0.9739 1.0129 0.40 0.40 0.40
v 0.9863 -0.9825 1.0146 0.40 0.40 0.40
v 0.9880 -0.9912 1.0134 0.40 0.40 0.40
v 0.9920 -0.9982 1.0096 0.40 0.40 0.40
v 0.9976 -1.0020 1.0038 0.40 0.40 0.40
v 1.0037 -1.0020 0.9974 0.40 0.40 0.40
v 1.0090 -0.9982 0.9914 0.40 0.40 0.40
v 1.0126 -0.9912 0.9871 0.40 0.40 0.40
v 1.0137 -0.9825 0.9854 0.40 0.40 0.40
vn 0.6843 0.0000 -0.7292
vn 0.6024 0.4334 -0.6703
vn 0.4011 0.7810 -0.4786
vn 0.1204 0.9739 -0.1921
vn -0.1841 0.9739 0.1324
vn -0.4522 0.7810 0.4307
vn -0.6307 0.4334 0.6437
vn -0.6843 0.0000 0.7292
vn -0.6024 -0.4334 0.6703
vn -0.4011 -0.7810 0.4786
vn -0.1204 -0.9739 0.1921
vn 0.1841 -0.9739 -0.1324
vn 0.4522 -0.7810 -0.4307
vn 0.6307 -0.4334 -0.6437
vn 0.6843 -0.0000 -0.7292
vn 1.9179 0.1179 1.8000
vn -1.9179 -0.1179 -1.8000
f 4831//2738 4832//2739 4847//2739 4846//2738
f 4832//2739 4833//2740 4848//2740 4847//2739
f 4833//2740 4834//2741 4849//2741 4848//2740
f 4834//2741 4835//2742 4850//2742 4849//2741
f 4835//2742 4836//2743 4851//2743 4850//2742
f 4836//2743 4837//2744 4852//2744 4851//2743
f 4837//2744 4838//2745 4853//2745 4852//2744
f 4838//2745 4839//2746 4854//2746 4853//2745
f 4839//2746 4840//2747 4855//2747 4854//2746
f 4840//2747 4841//2748 4856//2748 4855//2747
f 4841//2748 4842//2749 4857//2749 4856//2748
f 4842//2749 4843//2750 4858//2750 4857//2749
f 4843//2750 4844//2751 4859//2751 4858//2750
f 4844//2751 4845//2752 4860//2752 4859//2751
f 4844//2753 4843//2753 4842//2753 4841//2753 4840//2753 4839//2753 4838//2753 4837//2753 4836//2753 4835//2753 4834//2753 4833//2753 4832//2753 4831//2753
f 4846//2754 4847//2754 4848//2754 4849//2754 4850//2754 4851//2754 4852//2754 4853//2754 4854//2754 4855//2754 4856//2754 4857//2754 4858//2754 4859//2754
v -0.9245 -1.1301 -0.8645 0.40 0.40 0.40
v -0.9261 -1.1214 -0.8632 0.40 0.40 0.40
v -0.9301 -1.1145 -0.8594 0.40 0.40 0.40
v -0.9357 -1.1106 -0.8537 0.40 0.40 0.40
v -0.9418 -1.1106 -0.8472 0.40 0.40 0.40
v -0.9473 -1.1145 -0.8413 0.40 0.40 0.40
v -0.9509 -1.1214 -0.8372 0.40 0.40 0.40
v -0.9521 -1.1301 -0.8355 0.40 0.40 0.40
v -0.9505 -1.1388 -0.8368 0.40 0.40 0.40
v -0.9465 -1.1457 -0.8406 0.40 0.40 0.40
v -0.9409 -1.1496 -0.8463 0.40 0.40 0.40
v -0.9348 -1.1496 -0.8528 0.40 0.40 0.40
v -0.9293 -1.1457 -0.8587 0.40 0.40 0.40
v -0.9256 -1.1388 -0.8628 0.40 0.40 0.40
v -0.9245 -1.1301 -0.8645 0.40 0.40 0.40
v 1.0138 -1.0418 0.9855 0.40 0.40 0.40
v 1.0122 -1.0331 0.9868 0.40 0.40 0.40
v 1.0082 -1.0262 0.9906 0.40 0.40 0.40
v 1.0026 -1.0223 0.9963 0.40 0.40 0.40
v 0.9965 -1.0223 1.0028 0.40 0.40 0.40
v 0.9910 -1.0262 1.0087 0.40 0.40 0.40
v 0.9874 -1.0331 1.0128 0.40 0.40 0.40
v 0.9862 -1.0418 1.0145 0.40 0.40 0.40
v 0.9878 -1.0505 1.0132 0.40 0.40 0.40
v 0.9918 -1.0574 1.0094 0.40 0.40 0.40
v 0.9974 -1.0613 1.0037 0.40 0.40 0.40
v 1.0035 -1.0613 0.9972 0.40 0.40 0.40
v 1.0090 -1.0574 0.9913 0.40 0.40 0.40
v 1.0126 -1.0505 0.9872 0.40 0.40 0.40
v 1.0138 -1.0418 0.9855 0.40 0.40 0.40
vn 0.6904 0.0000 -0.7234
vn 0.6117 0.4336 -0.6616
vn 0.4119 0.7814 -0.4688
vn 0.1304 0.9744 -0.1831
vn -0.1769 0.9744 0.1388
vn -0.4491 0.7814 0.4332
vn -0.6324 0.4336 0.6419
vn -0.6904 0.0000 0.7234
vn -0.6117 -0.4336 0.6616
vn -0.4119 -0.7814 0.4688
vn -0.1304 -0.9744 0.1831
vn 0.1769 -0.9744 -0.1388
vn 0.4491 -0.7814 -0.4332
vn 0.6324 -0.4336 -0.6419
vn 0.6904 -0.0000 -0.7234
vn 1.9383 0.0883 1.8500
vn -1.9383 -0.0883 -1.8500
f 4861//2755 4862//2756 4877//2756 4876//2755
f 4862//2756 4863//2757 4878//2757 4877//2756
f 4863//2757 4864//2758 4879//2758 4878//2757
f 4864//2758 4865//2759 4880//2759 4879//2758
f 4865//2759 4866//2760 4881//2760 4880//2759
f 4866//2760 4867//2761 4882//2761 4881//2760
f 4867//2761 4868//2762 4883//2762 4882//2761
f 4868//2762 4869//2763 4884//2763 4883//2762
f 4869//2763 4870//2764 4885//2764 4884//2763
f 4870//2764 4871//2765 4886//2765 4885//2764
f 4871//2765 4872//2766 4887//2766 4886//2765
f 4872//2766 4873//2767 4888//2767 4887//2766
f 4873//2767 4874//2768 4889//2768 4888//2767
f 4874//2768 4875//2769 4890//2769 4889//2768
f 4874//2770 4873//2770 4872//2770 4871//2770 4870//2770 4869//2770 4868//2770 4867//2770 4866//2770 4865//2770 4864//2770 4863//2770 4862//2770 4861//2770
f 4876//2771 4877//2771 4878//2771 4879//2771 4880//2771 4881//2771 4882//2771 4883//2771 4884//2771 4885//2771 4886//2771 4887//2771 4888//2771 4889//2771
v -0.9448 -1.1596 -0.9144 0.40 0.40 0.40
v -0.9464 -1.1509 -0.9131 0.40 0.40 0.40
v -0.9503 -1.1440 -0.9092 0.40 0.40 0.40
v -0.9560 -1.1401 -0.9035 0.40 0.40 0.40
v -0.9622 -1.1401 -0.8971 0.40 0.40 0.40
v -0.9677 -1.1440 -0.8913 0.40 0.40 0.40
v -0.9714 -1.1509 -0.8872 0.40 0.40 0.40
v -0.9727 -1.1596 -0.8856 0.40 0.40 0.40
v -0.9712 -1.1683 -0.8869 0.40 0.40 0.40
v -0.9672 -1.1752 -0.8908 0.40 0.40 0.40
v -0.9616 -1.1791 -0.8965 0.40 0.40 0.40
v -0.9554 -1.1791 -0.9029 0.40 0.40 0.40
v -0.9498 -1.1752 -0.9087 0.40 0.40 0.40
v -0.9461 -1.1683 -0.9128 0.40 0.40 0.40
v -0.9448 -1.1596 -0.9144 0.40 0.40 0.40
v 1.0139 -1.1008 0.9856 0.40 0.40 0.40
v 1.0124 -1.0922 0.9869 0.40 0.40 0.40
v 1.0084 -1.0852 0.9908 0.40 0.40 0.40
v 1.0028 -1.0813 0.9965 0.40 0.40 0.40
v 0.9966 -1.0813 1.0029 0.40 0.40 0.40
v 0.9911 -1.0852 1.0087 0.40 0.40 0.40
v 0.9873 -1.0922 1.0128 0.40 0.40 0.40
v 0.9861 -1.1008 1.0144 0.40 0.40 0.40
v 0.9876 -1.1095 1.0131 0.40 0.40 0.40
v 0.9916 -1.1165 1.0092 0.40 0.40 0.40
v 0.9972 -1.1203 1.0035 0.40 0.40 0.40
v 1.0034 -1.1203 0.9971 0.40 0.40 0.40
v 1.0089 -1.1165 0.9913 0.40 0.40 0.40
v 1.0127 -1.1095 0.9872 0.40 0.40 0.40
v 1.0139 -1.1008 0.9856 0.40 0.40 0.40
vn 0.6963 0.0000 -0.7178
vn 0.6206 0.4338 -0.6532
vn 0.4220 0.7817 -0.4593
vn 0.1399 0.9747 -0.1743
vn -0.1700 0.9747 0.1451
vn -0.4462 0.7817 0.4358
vn -0.6340 0.4338 0.6402
vn -0.6963 0.0000 0.7178
vn -0.6206 -0.4338 0.6532
vn -0.4220 -0.7817 0.4593
vn -0.1399 -0.9747 0.1743
vn 0.1700 -0.9747 -0.1451
vn 0.4462 -0.7817 -0.4358
vn 0.6340 -0.4338 -0.6402
vn 0.6963 -0.0000 -0.7178
vn 1.9588 0.0588 1.9000
vn -1.9588 -0.0588 -1.9000
f 4891//2772 4892//2773 4907//2773 4906//2772
f 4892//2773 4893//2774 4908//2774 4907//2773
f 4893//2774 4894//2775 4909//2775 4908//2774
f 4894//2775 4895//2776 4910//2776 4909//2775
f 4895//2776 4896//2777 4911//2777 4910//2776
f 4896//2777 4897//2778 4912//2778 4911//2777
f 4897//2778 4898//2779 4913//2779 4912//2778
f 4898//2779 4899//2780 4914//2780 4913//2779
f 4899//2780 4900//2781 4915//2781 4914//2780
f 4900//2781 4901//2782 4916//2782 4915//2781
f 4901//2782 4902//2783 4917//2783 4916//2782
f 4902//2783 4903//2784 4918//2784 4917//2783
f 4903//2784 4904//2785 4919//2785 4918//2784
f 4904//2785 4905//2786 4920//2786 4919//2785
f 4904//2787 4903//2787 4902//2787 4901//2787 4900//2787 4899//2787 4898//2787 4897//2787 4896//2787 4895//2787 4894//2787 4893//2787 4892//2787 4891//2787
f 4906//2788 4907//2788 4908//2788 4909//2788 4910//2788 4911//2788 4912//2788 4913//2788 4914//2788 4915//2788 4916//2788 4917//2788 4918//2788 4919//2788
v -0.9653 -1.1890 -0.9642 0.40 0.40 0.40
v -0.9668 -1.1803 -0.9629 0.40 0.40 0.40
v -0.9707 -1.1734 -0.9590 0.40 0.40 0.40
v -0.9764 -1.1695 -0.9533 0.40 0.40 0.40
v -0.9826 -1.1695 -0.9470 0.40 0.40 0.40
v -0.9882 -1.1734 -0.9412 0.40 0.40 0.40
v -0.9920 -1.1803 -0.9372 0.40 0.40 0.40
v -0.9934 -1.1890 -0.9358 0.40 0.40 0.40
v -0.9919 -1.1977 -0.9371 0.40 0.40 0.40
v -0.9880 -1.2047 -0.9410 0.40 0.40 0.40
v -0.9823 -1.2085 -0.9467 0.40 0.40 0.40
v -0.9761 -1.2085 -0.9530 0.40 0.40 0.40
v -0.9705 -1.2047 -0.9588 0.40 0.40 0.40
v -0.9666 -1.1977 -0.9628 0.40 0.40 0.40
v -0.9653 -1.1890 -0.9642 0.40 0.40 0.40
v 1.0140 -1.1597 0.9858 0.40 0.40 0.40
v 1.0126 -1.1510 0.9871 0.40 0.40 0.40
v 1.0086 -1.1441 0.9910 0.40 0.40 0.40
v 1.0030 -1.1402 0.9967 0.40 0.40 0.40
v 0.9967 -1.1402 1.0030 0.40 0.40 0.40
v 0.9911 -1.1441 1.0088 0.40 0.40 0.40
v 0.9873 -1.1510 1.0128 0.40 0.40 0.40
v 0.9860 -1.1597 1.0142 0.40 0.40 0.40
v 0.9874 -1.1684 1.0129 0.40 0.40 0.40
v 0.9914 -1.1753 1.0090 0.40 0.40 0.40
v 0.9970 -1.1792 1.0033 0.40 0.40 0.40
v 1.0033 -1.1792 0.9970 0.40 0.40 0.40
v 1.0089 -1.1753 0.9912 0.40 0.40 0.40
v 1.0127 -1.1684 0.9872 0.40 0.40 0.40
v 1.0140 -1.1597 0.9858 0.40 0.40 0.40
vn 0.7018 0.0000 -0.7124
vn 0.6290 0.4339 -0.6450
vn 0.4317 0.7818 -0.4499
vn 0.1488 0.9749 -0.1657
vn -0.1635 0.9749 0.1513
vn -0.4435 0.7818 0.4384
vn -0.6356 0.4339 0.6386
vn -0.7018 0.0000 0.7124
vn -0.6290 -0.4339 0.6450
vn -0.4317 -0.7818 0.4499
vn -0.1488 -0.9749 0.1657
vn 0.1635 -0.9749 -0.1513
vn 0.4435 -0.7818 -0.4384
vn 0.6356 -0.4339 -0.6386
vn 0.7018 -0.0000 -0.7124
vn 1.9793 0.0293 1.9500
vn -1.9793 -0.0293 -1.9500
f 4921//2789 4922//2790 4937//2790 4936//2789
f 4922//2790 4923//2791 4938//2791 4937//2790
f 4923//2791 4924//2792 4939//2792 4938//2791
f 4924//2792 4925//2793 4940//2793 4939//2792
f 4925//2793 4926//2794 4941//2794 4940//2793
f 4926//2794 4927//2795 4942//2795 4941//2794
f 4927//2795 4928//2796 4943//2796 4942//2795
f 4928//2796 4929//2797 4944//2797 4943//2796
f 4929//2797 4930//2798 4945//2798 4944//2797
f 4930//2798 4931//2799 4946//2799 4945//2798
f 4931//2799 4932//2800 4947//2800 4946//2799
f 4932//2800 4933//2801 4948//2801 4947//2800
f 4933//2801 4934//2802 4949//2802 4948//2801
f 4934//2802 4935//2803 4950//2803 4949//2802
f 4934//2804 4933//2804 4932//2804 4931//2804 4930//2804 4929//2804 4928//2804 4927//2804 4926//2804 4925//2804 4924//2804 4923//2804 4922//2804 4921//2804
f 4936//2805 4937//2805 4938//2805 4939//2805 4940//2805 4941//2805 4942//2805 4943//2805 4944//2805 4945//2805 4946//2805 4947//2805 4948//2805 4949//2805
v -0.9859 -1.2184 -1.0141 0.40 0.40 0.40
v -0.9873 -1.2097 -1.0127 0.40 0.40 0.40
v -0.9912 -1.2027 -1.0088 0.40 0.40 0.40
v -0.9969 -1.1989 -1.0031 0.40 0.40 0.40
v -1.0031 -1.1989 -0.9969 0.40 0.40 0.40
v -1.0088 -1.2027 -0.9912 0.40 0.40 0.40
v -1.0127 -1.2097 -0.9873 0.40 0.40 0.40
v -1.0141 -1.2184 -0.9859 0.40 0.40 0.40
v -1.0127 -1.2270 -0.9873 0.40 0.40 0.40
v -1.0088 -1.2340 -0.9912 0.40 0.40 0.40
v -1.0031 -1.2379 -0.9969 0.40 0.40 0.40
v -0.9969 -1.2379 -1.0031 0.40 0.40 0.40
v -0.9912 -1.2340 -1.0088 0.40 0.40 0.40
v -0.9873 -1.2270 -1.0127 0.40 0.40 0.40
v -0.9859 -1.2184 -1.0141 0.40 0.40 0.40
v 1.0141 -1.2184 0.9859 0.40 0.40 0.40
v 1.0127 -1.2097 0.9873 0.40 0.40 0.40
v 1.0088 -1.2027 0.9912 0.40 0.40 0.40
v 1.0031 -1.1989 0.9969 0.40 0.40 0.40
v 0.9969 -1.1989 1.0031 0.40 0.40 0.40
v 0.9912 -1.2027 1.0088 0.40 0.40 0.40
v 0.9873 -1.2097 1.0127 0.40 0.40 0.40
v 0.9859 -1.2184 1.0141 0.40 0.40 0.40
v 0.9873 -1.2270 1.0127 0.40 0.40 0.40
v 0.9912 -1.2340 1.0088 0.40 0.40 0.40
v 0.9969 -1.2379 1.0031 0.40 0.40 0.40
v 1.0031 -1.2379 0.9969 0.40 0.40 0.40
v 1.0088 -1.2340 0.9912 0.40 0.40 0.40
v 1.0127 -1.2270 0.9873 0.40 0.40 0.40
v 1.0141 -1.2184 0.9859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.0000 0.0000 2.0000
vn -2.0000 -0.0000 -2.0000
f 4951//2806 4952//2807 4967//2807 4966//2806
f 4952//2807 4953//2808 4968//2808 4967//2807
f 4953//2808 4954//2809 4969//2809 4968//2808
f 4954//2809 4955//2810 4970//2810 4969//2809
f 4955//2810 4956//2811 4971//2811 4970//2810
f 4956//2811 4957//2812 4972//2812 4971//2811
f 4957//2812 4958//2813 4973//2813 4972//2812
f 4958//2813 4959//2814 4974//2814 4973//2813
f 4959//2814 4960//2815 4975//2815 4974//2814
f 4960//2815 4961//2816 4976//2816 4975//2815
f 4961//2816 4962//2817 4977//2817 4976//2816
f 4962//2817 4963//2818 4978//2818 4977//2817
f 4963//2818 4964//2819 4979//2819 4978//2818
f 4964//2819 4965//2820 4980//2820 4979//2819
f 4964//2821 4963//2821 4962//2821 4961//2821 4960//2821 4959//2821 4958//2821 4957//2821 4956//2821 4955//2821 4954//2821 4953//2821 4952//2821 4951//2821
f 4966//2822 4967//2822 4968//2822 4969//2822 4970//2822 4971//2822 4972//2822 4973//2822 4974//2822 4975//2822 4976//2822 4977//2822 4978//2822 4979//2822
v 1.1141 1.2184 -1.0859 0.40 0.40 0.40
v 1.1127 1.2270 -1.0873 0.40 0.40 0.40
v 1.1088 1.2340 -1.0912 0.40 0.40 0.40
v 1.1031 1.2379 -1.0969 0.40 0.40 0.40
v 1.0969 1.2379 -1.1031 0.40 0.40 0.40
v 1.0912 1.2340 -1.1088 0.40 0.40 0.40
v 1.0873 1.2270 -1.1127 0.40 0.40 0.40
v 1.0859 1.2184 -1.1141 0.40 0.40 0.40
v 1.0873 1.2097 -1.1127 0.40 0.40 0.40
v 1.0912 1.2027 -1.1088 0.40 0.40 0.40
v 1.0969 1.1989 -1.1031 0.40 0.40 0.40
v 1.1031 1.1989 -1.0969 0.40 0.40 0.40
v 1.1088 1.2027 -1.0912 0.40 0.40 0.40
v 1.1127 1.2097 -1.0873 0.40 0.40 0.40
v 1.1141 1.2184 -1.0859 0.40 0.40 0.40
v -1.0859 1.2184 1.1141 0.40 0.40 0.40
v -1.0873 1.2270 1.1127 0.40 0.40 0.40
v -1.0912 1.2340 1.1088 0.40 0.40 0.40
v -1.0969 1.2379 1.1031 0.40 0.40 0.40
v -1.1031 1.2379 1.0969 0.40 0.40 0.40
v -1.1088 1.2340 1.0912 0.40 0.40 0.40
v -1.1127 1.2270 1.0873 0.40 0.40 0.40
v -1.1141 1.2184 1.0859 0.40 0.40 0.40
v -1.1127 1.2097 1.0873 0.40 0.40 0.40
v -1.1088 1.2027 1.0912 0.40 0.40 0.40
v -1.1031 1.1989 1.0969 0.40 0.40 0.40
v -1.0969 1.1989 1.1031 0.40 0.40 0.40
v -1.0912 1.2027 1.1088 0.40 0.40 0.40
v -1.0873 1.2097 1.1127 0.40 0.40 0.40
v -1.0859 1.2184 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 4981//2823 4982//2824 4997//2824 4996//2823
f 4982//2824 4983//2825 4998//2825 4997//2824
f 4983//2825 4984//2826 4999//2826 4998//2825
f 4984//2826 4985//2827 5000//2827 4999//2826
f 4985//2827 4986//2828 5001//2828 5000//2827
f 4986//2828 4987//2829 5002//2829 5001//2828
f 4987//2829 4988//2830 5003//2830 5002//2829
f 4988//2830 4989//2831 5004//2831 5003//2830
f 4989//2831 4990//2832 5005//2832 5004//2831
f 4990//2832 4991//2833 5006//2833 5005//2832
f 4991//2833 4992//2834 5007//2834 5006//2833
f 4992//2834 4993//2835 5008//2835 5007//2834
f 4993//2835 4994//2836 5009//2836 5008//2835
f 4994//2836 4995//2837 5010//2837 5009//2836
f 4994//2838 4993//2838 4992//2838 4991//2838 4990//2838 4989//2838 4988//2838 4987//2838 4986//2838 4985//2838 4984//2838 4983//2838 4982//2838 4981//2838
f 4996//2839 4997//2839 4998//2839 4999//2839 5000//2839 5001//2839 5002//2839 5003//2839 5004//2839 5005//2839 5006//2839 5007//2839 5008//2839 5009//2839
v 1.1141 1.2652 -1.0859 0.40 0.40 0.40
v 1.1127 1.2739 -1.0873 0.40 0.40 0.40
v 1.1088 1.2809 -1.0912 0.40 0.40 0.40
v 1.1031 1.2847 -1.0969 0.40 0.40 0.40
v 1.0969 1.2847 -1.1031 0.40 0.40 0.40
v 1.0912 1.2809 -1.1088 0.40 0.40 0.40
v 1.0873 1.2739 -1.1127 0.40 0.40 0.40
v 1.0859 1.2652 -1.1141 0.40 0.40 0.40
v 1.0873 1.2565 -1.1127 0.40 0.40 0.40
v 1.0912 1.2496 -1.1088 0.40 0.40 0.40
v 1.0969 1.2457 -1.1031 0.40 0.40 0.40
v 1.1031 1.2457 -1.0969 0.40 0.40 0.40
v 1.1088 1.2496 -1.0912 0.40 0.40 0.40
v 1.1127 1.2565 -1.0873 0.40 0.40 0.40
v 1.1141 1.2652 -1.0859 0.40 0.40 0.40
v -1.0859 1.2652 1.1141 0.40 0.40 0.40
v -1.0873 1.2739 1.1127 0.40 0.40 0.40
v -1.0912 1.2809 1.1088 0.40 0.40 0.40
v -1.0969 1.2847 1.1031 0.40 0.40 0.40
v -1.1031 1.2847 1.0969 0.40 0.40 0.40
v -1.1088 1.2809 1.0912 0.40 0.40 0.40
v -1.1127 1.2739 1.0873 0.40 0.40 0.40
v -1.1141 1.2652 1.0859 0.40 0.40 0.40
v -1.1127 1.2565 1.0873 0.40 0.40 0.40
v -1.1088 1.2496 1.0912 0.40 0.40 0.40
v -1.1031 1.2457 1.0969 0.40 0.40 0.40
v -1.0969 1.2457 1.1031 0.40 0.40 0.40
v -1.0912 1.2496 1.1088 0.40 0.40 0.40
v -1.0873 1.2565 1.1127 0.40 0.40 0.40
v -1.0859 1.2652 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 5011//2840 5012//2841 5027//2841 5026//2840
f 5012//2841 5013//2842 5028//2842 5027//2841
f 5013//2842 5014//2843 5029//2843 5028//2842
f 5014//2843 5015//2844 5030//2844 5029//2843
f 5015//2844 5016//2845 5031//2845 5030//2844
f 5016//2845 5017//2846 5032//2846 5031//2845
f 5017//2846 5018//2847 5033//2847 5032//2846
f 5018//2847 5019//2848 5034//2848 5033//2847
f 5019//2848 5020//2849 5035//2849 5034//2848
f 5020//2849 5021//2850 5036//2850 5035//2849
f 5021//2850 5022//2851 5037//2851 5036//2850
f 5022//2851 5023//2852 5038//2852 5037//2851
f 5023//2852 5024//2853 5039//2853 5038//2852
f 5024//2853 5025//2854 5040//2854 5039//2853
f 5024//2855 5023//2855 5022//2855 5021//2855 5020//2855 5019//2855 5018//2855 5017//2855 5016//2855 5015//2855 5014//2855 5013//2855 5012//2855 5011//2855
f 5026//2856 5027//2856 5028//2856 5029//2856 5030//2856 5031//2856 5032//2856 5033//2856 5034//2856 5035//2856 5036//2856 5037//2856 5038//2856 5039//2856
v 1.1141 1.3121 -1.0859 0.40 0.40 0.40
v 1.1127 1.3208 -1.0873 0.40 0.40 0.40
v 1.1088 1.3277 -1.0912 0.40 0.40 0.40
v 1.1031 1.3316 -1.0969 0.40 0.40 0.40
v 1.0969 1.3316 -1.1031 0.40 0.40 0.40
v 1.0912 1.3277 -1.1088 0.40 0.40 0.40
v 1.0873 1.3208 -1.1127 0.40 0.40 0.40
v 1.0859 1.3121 -1.1141 0.40 0.40 0.40
v 1.0873 1.3034 -1.1127 0.40 0.40 0.40
v 1.0912 1.2964 -1.1088 0.40 0.40 0.40
v 1.0969 1.2926 -1.1031 0.40 0.40 0.40
v 1.1031 1.2926 -1.0969 0.40 0.40 0.40
v 1.1088 1.2964 -1.0912 0.40 0.40 0.40
v 1.1127 1.3034 -1.0873 0.40 0.40 0.40
v 1.1141 1.3121 -1.0859 0.40 0.40 0.40
v -1.0859 1.3121 1.1141 0.40 0.40 0.40
v -1.0873 1.3208 1.1127 0.40 0.40 0.40
v -1.0912 1.3277 1.1088 0.40 0.40 0.40
v -1.0969 1.3316 1.1031 0.40 0.40 0.40
v -1.1031 1.3316 1.0969 0.40 0.40 0.40
v -1.1088 1.3277 1.0912 0.40 0.40 0.40
v -1.1127 1.3208 1.0873 0.40 0.40 0.40
v -1.1141 1.3121 1.0859 0.40 0.40 0.40
v -1.1127 1.3034 1.0873 0.40 0.40 0.40
v -1.1088 1.2964 1.0912 0.40 0.40 0.40
v -1.1031 1.2926 1.0969 0.40 0.40 0.40
v -1.0969 1.2926 1.1031 0.40 0.40 0.40
v -1.0912 1.2964 1.1088 0.40 0.40 0.40
v -1.0873 1.3034 1.1127 0.40 0.40 0.40
v -1.0859 1.3121 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 5041//2857 5042//2858 5057//2858 5056//2857
f 5042//2858 5043//2859 5058//2859 5057//2858
f 5043//2859 5044//2860 5059//2860 5058//2859
f 5044//2860 5045//2861 5060//2861 5059//2860
f 5045//2861 5046//2862 5061//2862 5060//2861
f 5046//2862 5047//2863 5062//2863 5061//2862
f 5047//2863 5048//2864 5063//2864 5062//2863
f 5048//2864 5049//2865 5064//2865 5063//2864
f 5049//2865 5050//2866 5065//2866 5064//2865
f 5050//2866 5051//2867 5066//2867 5065//2866
f 5051//2867 5052//2868 5067//2868 5066//2867
f 5052//2868 5053//2869 5068//2869 5067//2868
f 5053//2869 5054//2870 5069//2870 5068//2869
f 5054//2870 5055//2871 5070//2871 5069//2870
f 5054//2872 5053//2872 5052//2872 5051//2872 5050//2872 5049//2872 5048//2872 5047//2872 5046//2872 5045//2872 5044//2872 5043//2872 5042//2872 5041//2872
f 5056//2873 5057//2873 5058//2873 5059//2873 5060//2873 5061//2873 5062//2873 5063//2873 5064//2873 5065//2873 5066//2873 5067//2873 5068//2873 5069//2873
v 1.1141 1.3589 -1.0859 0.40 0.40 0.40
v 1.1127 1.3676 -1.0873 0.40 0.40 0.40
v 1.1088 1.3746 -1.0912 0.40 0.40 0.40
v 1.1031 1.3784 -1.0969 0.40 0.40 0.40
v 1.0969 1.3784 -1.1031 0.40 0.40 0.40
v 1.0912 1.3746 -1.1088 0.40 0.40 0.40
v 1.0873 1.3676 -1.1127 0.40 0.40 0.40
v 1.0859 1.3589 -1.1141 0.40 0.40 0.40
v 1.0873 1.3503 -1.1127 0.40 0.40 0.40
v 1.0912 1.3433 -1.1088 0.40 0.40 0.40
v 1.0969 1.3394 -1.1031 0.40 0.40 0.40
v 1.1031 1.3394 -1.0969 0.40 0.40 0.40
v 1.1088 1.3433 -1.0912 0.40 0.40 0.40
v 1.1127 1.3503 -1.0873 0.40 0.40 0.40
v 1.1141 1.3589 -1.0859 0.40 0.40 0.40
v -1.0859 1.3589 1.1141 0.40 0.40 0.40
v -1.0873 1.3676 1.1127 0.40 0.40 0.40
v -1.0912 1.3746 1.1088 0.40 0.40 0.40
v -1.0969 1.3784 1.1031 0.40 0.40 0.40
v -1.1031 1.3784 1.0969 0.40 0.40 0.40
v -1.1088 1.3746 1.0912 0.40 0.40 0.40
v -1.1127 1.3676 1.0873 0.40 0.40 0.40
v -1.1141 1.3589 1.0859 0.40 0.40 0.40
v -1.1127 1.3503 1.0873 0.40 0.40 0.40
v -1.1088 1.3433 1.0912 0.40 0.40 0.40
v -1.1031 1.3394 1.0969 0.40 0.40 0.40
v -1.0969 1.3394 1.1031 0.40 0.40 0.40
v -1.0912 1.3433 1.1088 0.40 0.40 0.40
v -1.0873 1.3503 1.1127 0.40 0.40 0.40
v -1.0859 1.3589 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 5071//2874 5072//2875 5087//2875 5086//2874
f 5072//2875 5073//2876 5088//2876 5087//2875
f 5073//2876 5074//2877 5089//2877 5088//2876
f 5074//2877 5075//2878 5090//2878 5089//2877
f 5075//2878 5076//2879 5091//2879 5090//2878
f 5076//2879 5077//2880 5092//2880 5091//2879
f 5077//2880 5078//2881 5093//2881 5092//2880
f 5078//2881 5079//2882 5094//2882 5093//2881
f 5079//2882 5080//2883 5095//2883 5094//2882
f 5080//2883 5081//2884 5096//2884 5095//2883
f 5081//2884 5082//2885 5097//2885 5096//2884
f 5082//2885 5083//2886 5098//2886 5097//2885
f 5083//2886 5084//2887 5099//2887 5098//2886
f 5084//2887 5085//2888 5100//2888 5099//2887
f 5084//2889 5083//2889 5082//2889 5081//2889 5080//2889 5079//2889 5078//2889 5077//2889 5076//2889 5075//2889 5074//2889 5073//2889 5072//2889 5071//2889
f 5086//2890 5087//2890 5088//2890 5089//2890 5090//2890 5091//2890 5092//2890 5093//2890 5094//2890 5095//2890 5096//2890 5097//2890 5098//2890 5099//2890
v -1.0141 0.0000 -0.9859 0.40 0.40 0.40
v -1.0127 0.0087 -0.9873 0.40 0.40 0.40
v -1.0088 0.0156 -0.9912 0.40 0.40 0.40
v -1.0031 0.0195 -0.9969 0.40 0.40 0.40
v -0.9969 0.0195 -1.0031 0.40 0.40 0.40
v -0.9912 0.0156 -1.0088 0.40 0.40 0.40
v -0.9873 0.0087 -1.0127 0.40 0.40 0.40
v -0.9859 0.0000 -1.0141 0.40 0.40 0.40
v -0.9873 -0.0087 -1.0127 0.40 0.40 0.40
v -0.9912 -0.0156 -1.0088 0.40 0.40 0.40
v -0.9969 -0.0195 -1.0031 0.40 0.40 0.40
v -1.0031 -0.0195 -0.9969 0.40 0.40 0.40
v -1.0088 -0.0156 -0.9912 0.40 0.40 0.40
v -1.0127 -0.0087 -0.9873 0.40 0.40 0.40
v -1.0141 -0.0000 -0.9859 0.40 0.40 0.40
v -1.1141 0.0000 -1.0859 0.40 0.40 0.40
v -1.1127 0.0087 -1.0873 0.40 0.40 0.40
v -1.1088 0.0156 -1.0912 0.40 0.40 0.40
v -1.1031 0.0195 -1.0969 0.40 0.40 0.40
v -1.0969 0.0195 -1.1031 0.40 0.40 0.40
v -1.0912 0.0156 -1.1088 0.40 0.40 0.40
v -1.0873 0.0087 -1.1127 0.40 0.40 0.40
v -1.0859 0.0000 -1.1141 0.40 0.40 0.40
v -1.0873 -0.0087 -1.1127 0.40 0.40 0.40
v -1.0912 -0.0156 -1.1088 0.40 0.40 0.40
v -1.0969 -0.0195 -1.1031 0.40 0.40 0.40
v -1.1031 -0.0195 -1.0969 0.40 0.40 0.40
v -1.1088 -0.0156 -1.0912 0.40 0.40 0.40
v -1.1127 -0.0087 -1.0873 0.40 0.40 0.40
v -1.1141 -0.0000 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 5101//2891 5102//2892 5117//2892 5116//2891
f 5102//2892 5103//2893 5118//2893 5117//2892
f 5103//2893 5104//2894 5119//2894 5118//2893
f 5104//2894 5105//2895 5120//2895 5119//2894
f 5105//2895 5106//2896 5121//2896 5120//2895
f 5106//2896 5107//2897 5122//2897 5121//2896
f 5107//2897 5108//2898 5123//2898 5122//2897
f 5108//2898 5109//2899 5124//2899 5123//2898
f 5109//2899 5110//2900 5125//2900 5124//2899
f 5110//2900 5111//2901 5126//2901 5125//2900
f 5111//2901 5112//2902 5127//2902 5126//2901
f 5112//2902 5113//2903 5128//2903 5127//2902
f 5113//2903 5114//2904 5129//2904 5128//2903
f 5114//2904 5115//2905 5130//2905 5129//2904
f 5114//2906 5113//2906 5112//2906 5111//2906 5110//2906 5109//2906 5108//2906 5107//2906 5106//2906 5105//2906 5104//2906 5103//2906 5102//2906 5101//2906
f 5116//2907 5117//2907 5118//2907 5119//2907 5120//2907 5121//2907 5122//2907 5123//2907 5124//2907 5125//2907 5126//2907 5127//2907 5128//2907 5129//2907
v -0.9645 0.0000 -0.9862 0.40 0.40 0.40
v -0.9631 0.0087 -0.9876 0.40 0.40 0.40
v -0.9590 0.0156 -0.9914 0.40 0.40 0.40
v -0.9532 0.0195 -0.9969 0.40 0.40 0.40
v -0.9468 0.0195 -1.0031 0.40 0.40 0.40
v -0.9410 0.0156 -1.0086 0.40 0.40 0.40
v -0.9369 0.0087 -1.0124 0.40 0.40 0.40
v -0.9355 0.0000 -1.0138 0.40 0.40 0.40
v -0.9369 -0.0087 -1.0124 0.40 0.40 0.40
v -0.9410 -0.0156 -1.0086 0.40 0.40 0.40
v -0.9468 -0.0195 -1.0031 0.40 0.40 0.40
v -0.9532 -0.0195 -0.9969 0.40 0.40 0.40
v -0.9590 -0.0156 -0.9914 0.40 0.40 0.40
v -0.9631 -0.0087 -0.9876 0.40 0.40 0.40
v -0.9645 -0.0000 -0.9862 0.40 0.40 0.40
v -1.0595 0.0000 -1.0862 0.40 0.40 0.40
v -1.0581 0.0087 -1.0876 0.40 0.40 0.40
v -1.0540 0.0156 -1.0914 0.40 0.40 0.40
v -1.0482 0.0195 -1.0969 0.40 0.40 0.40
v -1.0418 0.0195 -1.1031 0.40 0.40 0.40
v -1.0360 0.0156 -1.1086 0.40 0.40 0.40
v -1.0319 0.0087 -1.1124 0.40 0.40 0.40
v -1.0305 0.0000 -1.1138 0.40 0.40 0.40
v -1.0319 -0.0087 -1.1124 0.40 0.40 0.40
v -1.0360 -0.0156 -1.1086 0.40 0.40 0.40
v -1.0418 -0.0195 -1.1031 0.40 0.40 0.40
v -1.0482 -0.0195 -1.0969 0.40 0.40 0.40
v -1.0540 -0.0156 -1.0914 0.40 0.40 0.40
v -1.0581 -0.0087 -1.0876 0.40 0.40 0.40
v -1.0595 -0.0000 -1.0862 0.40 0.40 0.40
vn -0.7250 0.0000 0.6887
vn -0.6532 0.4339 0.6205
vn -0.4520 0.7818 0.4294
vn -0.1613 0.9749 0.1533
vn 0.1613 0.9749 -0.1533
vn 0.4520 0.7818 -0.4294
vn 0.6532 0.4339 -0.6205
vn 0.7250 0.0000 -0.6887
vn 0.6532 -0.4339 -0.6205
vn 0.4520 -0.7818 -0.4294
vn 0.1613 -0.9749 -0.1533
vn -0.1613 -0.9749 0.1533
vn -0.4520 -0.7818 0.4294
vn -0.6532 -0.4339 0.6205
vn -0.7250 -0.0000 0.6887
vn -0.0950 0.0000 -0.1000
vn 0.0950 0.0000 0.1000
f 5131//2908 5132//2909 5147//2909 5146//2908
f 5132//2909 5133//2910 5148//2910 5147//2909
f 5133//2910 5134//2911 5149//2911 5148//2910
f 5134//2911 5135//2912 5150//2912 5149//2911
f 5135//2912 5136//2913 5151//2913 5150//2912
f 5136//2913 5137//2914 5152//2914 5151//2913
f 5137//2914 5138//2915 5153//2915 5152//2914
f 5138//2915 5139//2916 5154//2916 5153//2915
f 5139//2916 5140//2917 5155//2917 5154//2916
f 5140//2917 5141//2918 5156//2918 5155//2917
f 5141//2918 5142//2919 5157//2919 5156//2918
f 5142//2919 5143//2920 5158//2920 5157//2919
f 5143//2920 5144//2921 5159//2921 5158//2920
f 5144//2921 5145//2922 5160//2922 5159//2921
f 5144//2923 5143//2923 5142//2923 5141//2923 5140//2923 5139//2923 5138//2923 5137//2923 5136//2923 5135//2923 5134//2923 5133//2923 5132//2923 5131//2923
f 5146//2924 5147//2924 5148//2924 5149//2924 5150//2924 5151//2924 5152//2924 5153//2924 5154//2924 5155//2924 5156//2924 5157//2924 5158//2924 5159//2924
v -0.9149 0.0000 -0.9866 0.40 0.40 0.40
v -0.9134 0.0087 -0.9879 0.40 0.40 0.40
v -0.9093 0.0156 -0.9917 0.40 0.40 0.40
v -0.9033 0.0195 -0.9970 0.40 0.40 0.40
v -0.8967 0.0195 -1.0030 0.40 0.40 0.40
v -0.8907 0.0156 -1.0083 0.40 0.40 0.40
v -0.8866 0.0087 -1.0121 0.40 0.40 0.40
v -0.8851 0.0000 -1.0134 0.40 0.40 0.40
v -0.8866 -0.0087 -1.0121 0.40 0.40 0.40
v -0.8907 -0.0156 -1.0083 0.40 0.40 0.40
v -0.8967 -0.0195 -1.0030 0.40 0.40 0.40
v -0.9033 -0.0195 -0.9970 0.40 0.40 0.40
v -0.9093 -0.0156 -0.9917 0.40 0.40 0.40
v -0.9134 -0.0087 -0.9879 0.40 0.40 0.40
v -0.9149 -0.0000 -0.9866 0.40 0.40 0.40
v -1.0049 0.0000 -1.0866 0.40 0.40 0.40
v -1.0034 0.0087 -1.0879 0.40 0.40 0.40
v -0.9993 0.0156 -1.0917 0.40 0.40 0.40
v -0.9933 0.0195 -1.0970 0.40 0.40 0.40
v -0.9867 0.0195 -1.1030 0.40 0.40 0.40
v -0.9807 0.0156 -1.1083 0.40 0.40 0.40
v -0.9766 0.0087 -1.1121 0.40 0.40 0.40
v -0.9751 0.0000 -1.1134 0.40 0.40 0.40
v -0.9766 -0.0087 -1.1121 0.40 0.40 0.40
v -0.9807 -0.0156 -1.1083 0.40 0.40 0.40
v -0.9867 -0.0195 -1.1030 0.40 0.40 0.40
v -0.9933 -0.0195 -1.0970 0.40 0.40 0.40
v -0.9993 -0.0156 -1.0917 0.40 0.40 0.40
v -1.0034 -0.0087 -1.0879 0.40 0.40 0.40
v -1.0049 -0.0000 -1.0866 0.40 0.40 0.40
vn -0.7433 0.0000 0.6690
vn -0.6697 0.4339 0.6027
vn -0.4634 0.7818 0.4171
vn -0.1654 0.9749 0.1489
vn 0.1654 0.9749 -0.1489
vn 0.4634 0.7818 -0.4171
vn 0.6697 0.4339 -0.6027
vn 0.7433 0.0000 -0.6690
vn 0.6697 -0.4339 -0.6027
vn 0.4634 -0.7818 -0.4171
vn 0.1654 -0.9749 -0.1489
vn -0.1654 -0.9749 0.1489
vn -0.4634 -0.7818 0.4171
vn -0.6697 -0.4339 0.6027
vn -0.7433 -0.0000 0.6690
vn -0.0900 0.0000 -0.1000
vn 0.0900 0.0000 0.1000
f 5161//2925 5162//2926 5177//2926 5176//2925
f 5162//2926 5163//2927 5178//2927 5177//2926
f 5163//2927 5164//2928 5179//2928 5178//2927
f 5164//2928 5165//2929 5180//2929 5179//2928
f 5165//2929 5166//2930 5181//2930 5180//2929
f 5166//2930 5167//2931 5182//2931 5181//2930
f 5167//2931 5168//2932 5183//2932 5182//2931
f 5168//2932 5169//2933 5184//2933 5183//2932
f 5169//2933 5170//2934 5185//2934 5184//2933
f 5170//2934 5171//2935 5186//2935 5185//2934
f 5171//2935 5172//2936 5187//2936 5186//2935
f 5172//2936 5173//2937 5188//2937 5187//2936
f 5173//2937 5174//2938 5189//2938 5188//2937
f 5174//2938 5175//2939 5190//2939 5189//2938
f 5174//2940 5173//2940 5172//2940 5171//2940 5170//2940 5169//2940 5168//2940 5167//2940 5166//2940 5165//2940 5164//2940 5163//2940 5162//2940 5161//2940
f 5176//2941 5177//2941 5178//2941 5179//2941 5180//2941 5181//2941 5182//2941 5183//2941 5184//2941 5185//2941 5186//2941 5187//2941 5188//2941 5189//2941
v -0.8652 0.0000 -0.9870 0.40 0.40 0.40
v -0.8637 0.0087 -0.9883 0.40 0.40 0.40
v -0.8595 0.0156 -0.9919 0.40 0.40 0.40
v -0.8534 0.0195 -0.9971 0.40 0.40 0.40
v -0.8466 0.0195 -1.0029 0.40 0.40 0.40
v -0.8405 0.0156 -1.0081 0.40 0.40 0.40
v -0.8363 0.0087 -1.0117 0.40 0.40 0.40
v -0.8348 0.0000 -1.0130 0.40 0.40 0.40
v -0.8363 -0.0087 -1.0117 0.40 0.40 0.40
v -0.8405 -0.0156 -1.0081 0.40 0.40 0.40
v -0.8466 -0.0195 -1.0029 0.40 0.40 0.40
v -0.8534 -0.0195 -0.9971 0.40 0.40 0.40
v -0.8595 -0.0156 -0.9919 0.40 0.40 0.40
v -0.8637 -0.0087 -0.9883 0.40 0.40 0.40
v -0.8652 -0.0000 -0.9870 0.40 0.40 0.40
v -0.9502 0.0000 -1.0870 0.40 0.40 0.40
v -0.9487 0.0087 -1.0883 0.40 0.40 0.40
v -0.9445 0.0156 -1.0919 0.40 0.40 0.40
v -0.9384 0.0195 -1.0971 0.40 0.40 0.40
v -0.9316 0.0195 -1.1029 0.40 0.40 0.40
v -0.9255 0.0156 -1.1081 0.40 0.40 0.40
v -0.9213 0.0087 -1.1117 0.40 0.40 0.40
v -0.9198 0.0000 -1.1130 0.40 0.40 0.40
v -0.9213 -0.0087 -1.1117 0.40 0.40 0.40
v -0.9255 -0.0156 -1.1081 0.40 0.40 0.40
v -0.9316 -0.0195 -1.1029 0.40 0.40 0.40
v -0.9384 -0.0195 -1.0971 0.40 0.40 0.40
v -0.9445 -0.0156 -1.0919 0.40 0.40 0.40
v -0.9487 -0.0087 -1.0883 0.40 0.40 0.40
v -0.9502 -0.0000 -1.0870 0.40 0.40 0.40
vn -0.7619 0.0000 0.6476
vn -0.6865 0.4339 0.5835
vn -0.4751 0.7818 0.4038
vn -0.1695 0.9749 0.1441
vn 0.1695 0.9749 -0.1441
vn 0.4751 0.7818 -0.4038
vn 0.6865 0.4339 -0.5835
vn 0.7619 0.0000 -0.6476
vn 0.6865 -0.4339 -0.5835
vn 0.4751 -0.7818 -0.4038
vn 0.1695 -0.9749 -0.1441
vn -0.1695 -0.9749 0.1441
vn -0.4751 -0.7818 0.4038
vn -0.6865 -0.4339 0.5835
vn -0.7619 -0.0000 0.6476
vn -0.0850 0.0000 -0.1000
vn 0.0850 0.0000 0.1000
f 5191//2942 5192//2943 5207//2943 5206//2942
f 5192//2943 5193//2944 5208//2944 5207//2943
f 5193//2944 5194//2945 5209//2945 5208//2944
f 5194//2945 5195//2946 5210//2946 5209//2945
f 5195//2946 5196//2947 5211//2947 5210//2946
f 5196//2947 5197//2948 5212//2948 5211//2947
f 5197//2948 5198//2949 5213//2949 5212//2948
f 5198//2949 5199//2950 5214//2950 5213//2949
f 5199//2950 5200//2951 5215//2951 5214//2950
f 5200//2951 5201//2952 5216//2952 5215//2951
f 5201//2952 5202//2953 5217//2953 5216//2952
f 5202//2953 5203//2954 5218//2954 5217//2953
f 5203//2954 5204//2955 5219//2955 5218//2954
f 5204//2955 5205//2956 5220//2956 5219//2955
f 5204//2957 5203//2957 5202//2957 5201//2957 5200//2957 5199//2957 5198//2957 5197//2957 5196//2957 5195//2957 5194//2957 5193//2957 5192//2957 5191//2957
f 5206//2958 5207//2958 5208//2958 5209//2958 5210//2958 5211//2958 5212//2958 5213//2958 5214//2958 5215//2958 5216//2958 5217//2958 5218//2958 5219//2958
v -0.8156 0.0000 -0.9875 0.40 0.40 0.40
v -0.8141 0.0087 -0.9887 0.40 0.40 0.40
v -0.8097 0.0156 -0.9922 0.40 0.40 0.40
v -0.8035 0.0195 -0.9972 0.40 0.40 0.40
v -0.7965 0.0195 -1.0028 0.40 0.40 0.40
v -0.7903 0.0156 -1.0078 0.40 0.40 0.40
v -0.7859 0.0087 -1.0113 0.40 0.40 0.40
v -0.7844 0.0000 -1.0125 0.40 0.40 0.40
v -0.7859 -0.0087 -1.0113 0.40 0.40 0.40
v -0.7903 -0.0156 -1.0078 0.40 0.40 0.40
v -0.7965 -0.0195 -1.0028 0.40 0.40 0.40
v -0.8035 -0.0195 -0.9972 0.40 0.40 0.40
v -0.8097 -0.0156 -0.9922 0.40 0.40 0.40
v -0.8141 -0.0087 -0.9887 0.40 0.40 0.40
v -0.8156 -0.0000 -0.9875 0.40 0.40 0.40
v -0.8956 0.0000 -1.0875 0.40 0.40 0.40
v -0.8941 0.0087 -1.0887 0.40 0.40 0.40
v -0.8897 0.0156 -1.0922 0.40 0.40 0.40
v -0.8835 0.0195 -1.0972 0.40 0.40 0.40
v -0.8765 0.0195 -1.1028 0.40 0.40 0.40
v -0.8703 0.0156 -1.1078 0.40 0.40 0.40
v -0.8659 0.0087 -1.1113 0.40 0.40 0.40
v -0.8644 0.0000 -1.1125 0.40 0.40 0.40
v -0.8659 -0.0087 -1.1113 0.40 0.40 0.40
v -0.8703 -0.0156 -1.1078 0.40 0.40 0.40
v -0.8765 -0.0195 -1.1028 0.40 0.40 0.40
v -0.8835 -0.0195 -1.0972 0.40 0.40 0.40
v -0.8897 -0.0156 -1.0922 0.40 0.40 0.40
v -0.8941 -0.0087 -1.0887 0.40 0.40 0.40
v -0.8956 -0.0000 -1.0875 0.40 0.40 0.40
vn -0.7809 0.0000 0.6247
vn -0.7035 0.4339 0.5628
vn -0.4869 0.7818 0.3895
vn -0.1738 0.9749 0.1390
vn 0.1738 0.9749 -0.1390
vn 0.4869 0.7818 -0.3895
vn 0.7035 0.4339 -0.5628
vn 0.7809 0.0000 -0.6247
vn 0.7035 -0.4339 -0.5628
vn 0.4869 -0.7818 -0.3895
vn 0.1738 -0.9749 -0.1390
vn -0.1738 -0.9749 0.1390
vn -0.4869 -0.7818 0.3895
vn -0.7035 -0.4339 0.5628
vn -0.7809 -0.0000 0.6247
vn -0.0800 0.0000 -0.1000
vn 0.0800 0.0000 0.1000
f 5221//2959 5222//2960 5237//2960 5236//2959
f 5222//2960 5223//2961 5238//2961 5237//2960
f 5223//2961 5224//2962 5239//2962 5238//2961
f 5224//2962 5225//2963 5240//2963 5239//2962
f 5225//2963 5226//2964 5241//2964 5240//2963
f 5226//2964 5227//2965 5242//2965 5241//2964
f 5227//2965 5228//2966 5243//2966 5242//2965
f 5228//2966 5229//2967 5244//2967 5243//2966
f 5229//2967 5230//2968 5245//2968 5244//2967
f 5230//2968 5231//2969 5246//2969 5245//2968
f 5231//2969 5232//2970 5247//2970 5246//2969
f 5232//2970 5233//2971 5248//2971 5247//2970
f 5233//2971 5234//2972 5249//2972 5248//2971
f 5234//2972 5235//2973 5250//2973 5249//2972
f 5234//2974 5233//2974 5232//2974 5231//2974 5230//2974 5229//2974 5228//2974 5227//2974 5226//2974 5225//2974 5224//2974 5223//2974 5222//2974 5221//2974
f 5236//2975 5237//2975 5238//2975 5239//2975 5240//2975 5241//2975 5242//2975 5243//2975 5244//2975 5245//2975 5246//2975 5247//2975 5248//2975 5249//2975
v -0.7660 0.0000 -0.9880 0.40 0.40 0.40
v -0.7644 0.0087 -0.9892 0.40 0.40 0.40
v -0.7600 0.0156 -0.9925 0.40 0.40 0.40
v -0.7536 0.0195 -0.9973 0.40 0.40 0.40
v -0.7464 0.0195 -1.0027 0.40 0.40 0.40
v -0.7400 0.0156 -1.0075 0.40 0.40 0.40
v -0.7356 0.0087 -1.0108 0.40 0.40 0.40
v -0.7340 0.0000 -1.0120 0.40 0.40 0.40
v -0.7356 -0.0087 -1.0108 0.40 0.40 0.40
v -0.7400 -0.0156 -1.0075 0.40 0.40 0.40
v -0.7464 -0.0195 -1.0027 0.40 0.40 0.40
v -0.7536 -0.0195 -0.9973 0.40 0.40 0.40
v -0.7600 -0.0156 -0.9925 0.40 0.40 0.40
v -0.7644 -0.0087 -0.9892 0.40 0.40 0.40
v -0.7660 -0.0000 -0.9880 0.40 0.40 0.40
v -0.8410 0.0000 -1.0880 0.40 0.40 0.40
v -0.8394 0.0087 -1.0892 0.40 0.40 0.40
v -0.8350 0.0156 -1.0925 0.40 0.40 0.40
v -0.8286 0.0195 -1.0973 0.40 0.40 0.40
v -0.8214 0.0195 -1.1027 0.40 0.40 0.40
v -0.8150 0.0156 -1.1075 0.40 0.40 0.40
v -0.8106 0.0087 -1.1108 0.40 0.40 0.40
v -0.8090 0.0000 -1.1120 0.40 0.40 0.40
v -0.8106 -0.0087 -1.1108 0.40 0.40 0.40
v -0.8150 -0.0156 -1.1075 0.40 0.40 0.40
v -0.8214 -0.0195 -1.1027 0.40 0.40 0.40
v -0.8286 -0.0195 -1.0973 0.40 0.40 0.40
v -0.8350 -0.0156 -1.0925 0.40 0.40 0.40
v -0.8394 -0.0087 -1.0892 0.40 0.40 0.40
v -0.8410 -0.0000 -1.0880 0.40 0.40 0.40
vn -0.8000 0.0000 0.6000
vn -0.7208 0.4339 0.5406
vn -0.4988 0.7818 0.3741
vn -0.1780 0.9749 0.1335
vn 0.1780 0.9749 -0.1335
vn 0.4988 0.7818 -0.3741
vn 0.7208 0.4339 -0.5406
vn 0.8000 0.0000 -0.6000
vn 0.7208 -0.4339 -0.5406
vn 0.4988 -0.7818 -0.3741
vn 0.1780 -0.9749 -0.1335
vn -0.1780 -0.9749 0.1335
vn -0.4988 -0.7818 0.3741
vn -0.7208 -0.4339 0.5406
vn -0.8000 -0.0000 0.6000
vn -0.0750 0.0000 -0.1000
vn 0.0750 0.0000 0.1000
f 5251//2976 5252//2977 5267//2977 5266//2976
f 5252//2977 5253//2978 5268//2978 5267//2977
f 5253//2978 5254//2979 5269//2979 5268//2978
f 5254//2979 5255//2980 5270//2980 5269//2979
f 5255//2980 5256//2981 5271//2981 5270//2980
f 5256//2981 5257//2982 5272//2982 5271//2981
f 5257//2982 5258//2983 5273//2983 5272//2982
f 5258//2983 5259//2984 5274//2984 5273//2983
f 5259//2984 5260//2985 5275//2985 5274//2984
f 5260//2985 5261//2986 5276//2986 5275//2985
f 5261//2986 5262//2987 5277//2987 5276//2986
f 5262//2987 5263//2988 5278//2988 5277//2987
f 5263//2988 5264//2989 5279//2989 5278//2988
f 5264//2989 5265//2990 5280//2990 5279//2989
f 5264//2991 5263//2991 5262//2991 5261//2991 5260//2991 5259//2991 5258//2991 5257//2991 5256//2991 5255//2991 5254//2991 5253//2991 5252//2991 5251//2991
f 5266//2992 5267//2992 5268//2992 5269//2992 5270//2992 5271//2992 5272//2992 5273//2992 5274//2992 5275//2992 5276//2992 5277//2992 5278//2992 5279//2992
v -0.7164 0.0000 -0.9885 0.40 0.40 0.40
v -0.7148 0.0087 -0.9897 0.40 0.40 0.40
v -0.7102 0.0156 -0.9928 0.40 0.40 0.40
v -0.7036 0.0195 -0.9974 0.40 0.40 0.40
v -0.6964 0.0195 -1.0026 0.40 0.40 0.40
v -0.6898 0.0156 -1.0072 0.40 0.40 0.40
v -0.6852 0.0087 -1.0103 0.40 0.40 0.40
v -0.6836 0.0000 -1.0115 0.40 0.40 0.40
v -0.6852 -0.0087 -1.0103 0.40 0.40 0.40
v -0.6898 -0.0156 -1.0072 0.40 0.40 0.40
v -0.6964 -0.0195 -1.0026 0.40 0.40 0.40
v -0.7036 -0.0195 -0.9974 0.40 0.40 0.40
v -0.7102 -0.0156 -0.9928 0.40 0.40 0.40
v -0.7148 -0.0087 -0.9897 0.40 0.40 0.40
v -0.7164 -0.0000 -0.9885 0.40 0.40 0.40
v -0.7864 0.0000 -1.0885 0.40 0.40 0.40
v -0.7848 0.0087 -1.0897 0.40 0.40 0.40
v -0.7802 0.0156 -1.0928 0.40 0.40 0.40
v -0.7736 0.0195 -1.0974 0.40 0.40 0.40
v -0.7664 0.0195 -1.1026 0.40 0.40 0.40
v -0.7598 0.0156 -1.1072 0.40 0.40 0.40
v -0.7552 0.0087 -1.1103 0.40 0.40 0.40
v -0.7536 0.0000 -1.1115 0.40 0.40 0.40
v -0.7552 -0.0087 -1.1103 0.40 0.40 0.40
v -0.7598 -0.0156 -1.1072 0.40 0.40 0.40
v -0.7664 -0.0195 -1.1026 0.40 0.40 0.40
v -0.7736 -0.0195 -1.0974 0.40 0.40 0.40
v -0.7802 -0.0156 -1.0928 0.40 0.40 0.40
v -0.7848 -0.0087 -1.0897 0.40 0.40 0.40
v -0.7864 -0.0000 -1.0885 0.40 0.40 0.40
vn -0.8192 0.0000 0.5735
vn -0.7381 0.4339 0.5167
vn -0.5108 0.7818 0.3575
vn -0.1823 0.9749 0.1276
vn 0.1823 0.9749 -0.1276
vn 0.5108 0.7818 -0.3575
vn 0.7381 0.4339 -0.5167
vn 0.8192 0.0000 -0.5735
vn 0.7381 -0.4339 -0.5167
vn 0.5108 -0.7818 -0.3575
vn 0.1823 -0.9749 -0.1276
vn -0.1823 -0.9749 0.1276
vn -0.5108 -0.7818 0.3575
vn -0.7381 -0.4339 0.5167
vn -0.8192 -0.0000 0.5735
vn -0.0700 0.0000 -0.1000
vn 0.0700 0.0000 0.1000
f 5281//2993 5282//2994 5297//2994 5296//2993
f 5282//2994 5283//2995 5298//2995 5297//2994
f 5283//2995 5284//2996 5299//2996 5298//2995
f 5284//2996 5285//2997 5300//2997 5299//2996
f 5285//2997 5286//2998 5301//2998 5300//2997
f 5286//2998 5287//2999 5302//2999 5301//2998
f 5287//2999 5288//3000 5303//3000 5302//2999
f 5288//3000 5289//3001 5304//3001 5303//3000
f 5289//3001 5290//3002 5305//3002 5304//3001
f 5290//3002 5291//3003 5306//3003 5305//3002
f 5291//3003 5292//3004 5307//3004 5306//3003
f 5292//3004 5293//3005 5308//3005 5307//3004
f 5293//3005 5294//3006 5309//3006 5308//3005
f 5294//3006 5295//3007 5310//3007 5309//3006
f 5294//3008 5293//3008 5292//3008 5291//3008 5290//3008 5289//3008 5288//3008 5287//3008 5286//3008 5285//3008 5284//3008 5283//3008 5282//3008 5281//3008
f 5296//3009 5297//3009 5298//3009 5299//3009 5300//3009 5301//3009 5302//3009 5303//3009 5304//3009 5305//3009 5306//3009 5307//3009 5308//3009 5309//3009
v -0.6668 0.0000 -0.9891 0.40 0.40 0.40
v -0.6651 0.0087 -0.9902 0.40 0.40 0.40
v -0.6605 0.0156 -0.9932 0.40 0.40 0.40
v -0.6537 0.0195 -0.9976 0.40 0.40 0.40
v -0.6463 0.0195 -1.0024 0.40 0.40 0.40
v -0.6395 0.0156 -1.0068 0.40 0.40 0.40
v -0.6349 0.0087 -1.0098 0.40 0.40 0.40
v -0.6332 0.0000 -1.0109 0.40 0.40 0.40
v -0.6349 -0.0087 -1.0098 0.40 0.40 0.40
v -0.6395 -0.0156 -1.0068 0.40 0.40 0.40
v -0.6463 -0.0195 -1.0024 0.40 0.40 0.40
v -0.6537 -0.0195 -0.9976 0.40 0.40 0.40
v -0.6605 -0.0156 -0.9932 0.40 0.40 0.40
v -0.6651 -0.0087 -0.9902 0.40 0.40 0.40
v -0.6668 -0.0000 -0.9891 0.40 0.40 0.40
v -0.7318 0.0000 -1.0891 0.40 0.40 0.40
v -0.7301 0.0087 -1.0902 0.40 0.40 0.40
v -0.7255 0.0156 -1.0932 0.40 0.40 0.40
v -0.7187 0.0195 -1.0976 0.40 0.40 0.40
v -0.7113 0.0195 -1.1024 0.40 0.40 0.40
v -0.7045 0.0156 -1.1068 0.40 0.40 0.40
v -0.6999 0.0087 -1.1098 0.40 0.40 0.40
v -0.6982 0.0000 -1.1109 0.40 0.40 0.40
v -0.6999 -0.0087 -1.1098 0.40 0.40 0.40
v -0.7045 -0.0156 -1.1068 0.40 0.40 0.40
v -0.7113 -0.0195 -1.1024 0.40 0.40 0.40
v -0.7187 -0.0195 -1.0976 0.40 0.40 0.40
v -0.7255 -0.0156 -1.0932 0.40 0.40 0.40
v -0.7301 -0.0087 -1.0902 0.40 0.40 0.40
v -0.7318 -0.0000 -1.0891 0.40 0.40 0.40
vn -0.8384 0.0000 0.5450
vn -0.7554 0.4339 0.4910
vn -0.5228 0.7818 0.3398
vn -0.1866 0.9749 0.1213
vn 0.1866 0.9749 -0.1213
vn 0.5228 0.7818 -0.3398
vn 0.7554 0.4339 -0.4910
vn 0.8384 0.0000 -0.5450
vn 0.7554 -0.4339 -0.4910
vn 0.5228 -0.7818 -0.3398
vn 0.1866 -0.9749 -0.1213
vn -0.1866 -0.9749 0.1213
vn -0.5228 -0.7818 0.3398
vn -0.7554 -0.4339 0.4910
vn -0.8384 -0.0000 0.5450
vn -0.0650 0.0000 -0.1000
vn 0.0650 0.0000 0.1000
f 5311//3010 5312//3011 5327//3011 5326//3010
f 5312//3011 5313//3012 5328//3012 5327//3011
f 5313//3012 5314//3013 5329//3013 5328//3012
f 5314//3013 5315//3014 5330//3014 5329//3013
f 5315//3014 5316//3015 5331//3015 5330//3014
f 5316//3015 5317//3016 5332//3016 5331//3015
f 5317//3016 5318//3017 5333//3017 5332//3016
f 5318//3017 5319//3018 5334//3018 5333//3017
f 5319//3018 5320//3019 5335//3019 5334//3018
f 5320//3019 5321//3020 5336//3020 5335//3019
f 5321//3020 5322//3021 5337//3021 5336//3020
f 5322//3021 5323//3022 5338//3022 5337//3021
f 5323//3022 5324//3023 5339//3023 5338//3022
f 5324//3023 5325//3024 5340//3024 5339//3023
f 5324//3025 5323//3025 5322//3025 5321//3025 5320//3025 5319//3025 5318//3025 5317//3025 5316//3025 5315//3025 5314//3025 5313//3025 5312//3025 5311//3025
f 5326//3026 5327//3026 5328//3026 5329//3026 5330//3026 5331//3026 5332//3026 5333//3026 5334//3026 5335//3026 5336//3026 5337//3026 5338//3026 5339//3026
v -0.6171 0.0000 -0.9897 0.40 0.40 0.40
v -0.6155 0.0087 -0.9907 0.40 0.40 0.40
v -0.6107 0.0156 -0.9936 0.40 0.40 0.40
v -0.6038 0.0195 -0.9977 0.40 0.40 0.40
v -0.5962 0.0195 -1.0023 0.40 0.40 0.40
v -0.5893 0.0156 -1.0064 0.40 0.40 0.40
v -0.5845 0.0087 -1.0093 0.40 0.40 0.40
v -0.5829 0.0000 -1.0103 0.40 0.40 0.40
v -0.5845 -0.0087 -1.0093 0.40 0.40 0.40
v -0.5893 -0.0156 -1.0064 0.40 0.40 0.40
v -0.5962 -0.0195 -1.0023 0.40 0.40 0.40
v -0.6038 -0.0195 -0.9977 0.40 0.40 0.40
v -0.6107 -0.0156 -0.9936 0.40 0.40 0.40
v -0.6155 -0.0087 -0.9907 0.40 0.40 0.40
v -0.6171 -0.0000 -0.9897 0.40 0.40 0.40
v -0.6771 0.0000 -1.0897 0.40 0.40 0.40
v -0.6755 0.0087 -1.0907 0.40 0.40 0.40
v -0.6707 0.0156 -1.0936 0.40 0.40 0.40
v -0.6638 0.0195 -1.0977 0.40 0.40 0.40
v -0.6562 0.0195 -1.1023 0.40 0.40 0.40
v -0.6493 0.0156 -1.1064 0.40 0.40 0.40
v -0.6445 0.0087 -1.1093 0.40 0.40 0.40
v -0.6429 0.0000 -1.1103 0.40 0.40 0.40
v -0.6445 -0.0087 -1.1093 0.40 0.40 0.40
v -0.6493 -0.0156 -1.1064 0.40 0.40 0.40
v -0.6562 -0.0195 -1.1023 0.40 0.40 0.40
v -0.6638 -0.0195 -1.0977 0.40 0.40 0.40
v -0.6707 -0.0156 -1.0936 0.40 0.40 0.40
v -0.6755 -0.0087 -1.0907 0.40 0.40 0.40
v -0.6771 -0.0000 -1.0897 0.40 0.40 0.40
vn -0.8575 0.0000 0.5145
vn -0.7726 0.4339 0.4635
vn -0.5346 0.7818 0.3208
vn -0.1908 0.9749 0.1145
vn 0.1908 0.9749 -0.1145
vn 0.5346 0.7818 -0.3208
vn 0.7726 0.4339 -0.4635
vn 0.8575 0.0000 -0.5145
vn 0.7726 -0.4339 -0.4635
vn 0.5346 -0.7818 -0.3208
vn 0.1908 -0.9749 -0.1145
vn -0.1908 -0.9749 0.1145
vn -0.5346 -0.7818 0.3208
vn -0.7726 -0.4339 0.4635
vn -0.8575 -0.0000 0.5145
vn -0.0600 0.0000 -0.1000
vn 0.0600 0.0000 0.1000
f 5341//3027 5342//3028 5357//3028 5356//3027
f 5342//3028 5343//3029 5358//3029 5357//3028
f 5343//3029 5344//3030 5359//3030 5358//3029
f 5344//3030 5345//3031 5360//3031 5359//3030
f 5345//3031 5346//3032 5361//3032 5360//3031
f 5346//3032 5347//3033 5362//3033 5361//3032
f 5347//3033 5348//3034 5363//3034 5362//3033
f 5348//3034 5349//3035 5364//3035 5363//3034
f 5349//3035 5350//3036 5365//3036 5364//3035
f 5350//3036 5351//3037 5366//3037 5365//3036
f 5351//3037 5352//3038 5367//3038 5366//3037
f 5352//3038 5353//3039 5368//3039 5367//3038
f 5353//3039 5354//3040 5369//3040 5368//3039
f 5354//3040 5355//3041 5370//3041 5369//3040
f 5354//3042 5353//3042 5352//3042 5351//3042 5350//3042 5349//3042 5348//3042 5347//3042 5346//3042 5345//3042 5344//3042 5343//3042 5342//3042 5341//3042
f 5356//3043 5357//3043 5358//3043 5359//3043 5360//3043 5361//3043 5362//3043 5363//3043 5364//3043 5365//3043 5366//3043 5367//3043 5368//3043 5369//3043
v -0.5675 0.0000 -0.9904 0.40 0.40 0.40
v -0.5658 0.0087 -0.9913 0.40 0.40 0.40
v -0.5609 0.0156 -0.9940 0.40 0.40 0.40
v -0.5539 0.0195 -0.9979 0.40 0.40 0.40
v -0.5461 0.0195 -1.0021 0.40 0.40 0.40
v -0.5391 0.0156 -1.0060 0.40 0.40 0.40
v -0.5342 0.0087 -1.0087 0.40 0.40 0.40
v -0.5325 0.0000 -1.0096 0.40 0.40 0.40
v -0.5342 -0.0087 -1.0087 0.40 0.40 0.40
v -0.5391 -0.0156 -1.0060 0.40 0.40 0.40
v -0.5461 -0.0195 -1.0021 0.40 0.40 0.40
v -0.5539 -0.0195 -0.9979 0.40 0.40 0.40
v -0.5609 -0.0156 -0.9940 0.40 0.40 0.40
v -0.5658 -0.0087 -0.9913 0.40 0.40 0.40
v -0.5675 -0.0000 -0.9904 0.40 0.40 0.40
v -0.6225 0.0000 -1.0904 0.40 0.40 0.40
v -0.6208 0.0087 -1.0913 0.40 0.40 0.40
v -0.6159 0.0156 -1.0940 0.40 0.40 0.40
v -0.6089 0.0195 -1.0979 0.40 0.40 0.40
v -0.6011 0.0195 -1.1021 0.40 0.40 0.40
v -0.5941 0.0156 -1.1060 0.40 0.40 0.40
v -0.5892 0.0087 -1.1087 0.40 0.40 0.40
v -0.5875 0.0000 -1.1096 0.40 0.40 0.40
v -0.5892 -0.0087 -1.1087 0.40 0.40 0.40
v -0.5941 -0.0156 -1.1060 0.40 0.40 0.40
v -0.6011 -0.0195 -1.1021 0.40 0.40 0.40
v -0.6089 -0.0195 -1.0979 0.40 0.40 0.40
v -0.6159 -0.0156 -1.0940 0.40 0.40 0.40
v -0.6208 -0.0087 -1.0913 0.40 0.40 0.40
v -0.6225 -0.0000 -1.0904 0.40 0.40 0.40
vn -0.8762 0.0000 0.4819
vn -0.7894 0.4339 0.4342
vn -0.5463 0.7818 0.3005
vn -0.1950 0.9749 0.1072
vn 0.1950 0.9749 -0.1072
vn 0.5463 0.7818 -0.3005
vn 0.7894 0.4339 -0.4342
vn 0.8762 0.0000 -0.4819
vn 0.7894 -0.4339 -0.4342
vn 0.5463 -0.7818 -0.3005
vn 0.1950 -0.9749 -0.1072
vn -0.1950 -0.9749 0.1072
vn -0.5463 -0.7818 0.3005
vn -0.7894 -0.4339 0.4342
vn -0.8762 -0.0000 0.4819
vn -0.0550 0.0000 -0.1000
vn 0.0550 0.0000 0.1000
f 5371//3044 5372//3045 5387//3045 5386//3044
f 5372//3045 5373//3046 5388//3046 5387//3045
f 5373//3046 5374//3047 5389//3047 5388//3046
f 5374//3047 5375//3048 5390//3048 5389//3047
f 5375//3048 5376//3049 5391//3049 5390//3048
f 5376//3049 5377//3050 5392//3050 5391//3049
f 5377//3050 5378//3051 5393//3051 5392//3050
f 5378//3051 5379//3052 5394//3052 5393//3051
f 5379//3052 5380//3053 5395//3053 5394//3052
f 5380//3053 5381//3054 5396//3054 5395//3053
f 5381//3054 5382//3055 5397//3055 5396//3054
f 5382//3055 5383//3056 5398//3056 5397//3055
f 5383//3056 5384//3057 5399//3057 5398//3056
f 5384//3057 5385//3058 5400//3058 5399//3057
f 5384//3059 5383//3059 5382//3059 5381//3059 5380//3059 5379//3059 5378//3059 5377//3059 5376//3059 5375//3059 5374//3059 5373//3059 5372//3059 5371//3059
f 5386//3060 5387//3060 5388//3060 5389//3060 5390//3060 5391//3060 5392//3060 5393//3060 5394//3060 5395//3060 5396//3060 5397//3060 5398//3060 5399//3060
v -0.5179 0.0000 -0.9911 0.40 0.40 0.40
v -0.5161 0.0087 -0.9919 0.40 0.40 0.40
v -0.5112 0.0156 -0.9944 0.40 0.40 0.40
v -0.5040 0.0195 -0.9980 0.40 0.40 0.40
v -0.4960 0.0195 -1.0020 0.40 0.40 0.40
v -0.4888 0.0156 -1.0056 0.40 0.40 0.40
v -0.4839 0.0087 -1.0081 0.40 0.40 0.40
v -0.4821 0.0000 -1.0089 0.40 0.40 0.40
v -0.4839 -0.0087 -1.0081 0.40 0.40 0.40
v -0.4888 -0.0156 -1.0056 0.40 0.40 0.40
v -0.4960 -0.0195 -1.0020 0.40 0.40 0.40
v -0.5040 -0.0195 -0.9980 0.40 0.40 0.40
v -0.5112 -0.0156 -0.9944 0.40 0.40 0.40
v -0.5161 -0.0087 -0.9919 0.40 0.40 0.40
v -0.5179 -0.0000 -0.9911 0.40 0.40 0.40
v -0.5679 0.0000 -1.0911 0.40 0.40 0.40
v -0.5661 0.0087 -1.0919 0.40 0.40 0.40
v -0.5612 0.0156 -1.0944 0.40 0.40 0.40
v -0.5540 0.0195 -1.0980 0.40 0.40 0.40
v -0.5460 0.0195 -1.1020 0.40 0.40 0.40
v -0.5388 0.0156 -1.1056 0.40 0.40 0.40
v -0.5339 0.0087 -1.1081 0.40 0.40 0.40
v -0.5321 0.0000 -1.1089 0.40 0.40 0.40
v -0.5339 -0.0087 -1.1081 0.40 0.40 0.40
v -0.5388 -0.0156 -1.1056 0.40 0.40 0.40
v -0.5460 -0.0195 -1.1020 0.40 0.40 0.40
v -0.5540 -0.0195 -1.0980 0.40 0.40 0.40
v -0.5612 -0.0156 -1.0944 0.40 0.40 0.40
v -0.5661 -0.0087 -1.0919 0.40 0.40 0.40
v -0.5679 -0.0000 -1.0911 0.40 0.40 0.40
vn -0.8944 0.0000 0.4472
vn -0.8059 0.4339 0.4029
vn -0.5577 0.7818 0.2788
vn -0.1990 0.9749 0.0995
vn 0.1990 0.9749 -0.0995
vn 0.5577 0.7818 -0.2788
vn 0.8059 0.4339 -0.4029
vn 0.8944 0.0000 -0.4472
vn 0.8059 -0.4339 -0.4029
vn 0.5577 -0.7818 -0.2788
vn 0.1990 -0.9749 -0.0995
vn -0.1990 -0.9749 0.0995
vn -0.5577 -0.7818 0.2788
vn -0.8059 -0.4339 0.4029
vn -0.8944 -0.0000 0.4472
vn -0.0500 0.0000 -0.1000
vn 0.0500 0.0000 0.1000
f 5401//3061 5402//3062 5417//3062 5416//3061
f 5402//3062 5403//3063 5418//3063 5417//3062
f 5403//3063 5404//3064 5419//3064 5418//3063
f 5404//3064 5405//3065 5420//3065 5419//3064
f 5405//3065 5406//3066 5421//3066 5420//3065
f 5406//3066 5407//3067 5422//3067 5421//3066
f 5407//3067 5408//3068 5423//3068 5422//3067
f 5408//3068 5409//3069 5424//3069 5423//3068
f 5409//3069 5410//3070 5425//3070 5424//3069
f 5410//3070 5411//3071 5426//3071 5425//3070
f 5411//3071 5412//3072 5427//3072 5426//3071
f 5412//3072 5413//3073 5428//3073 5427//3072
f 5413//3073 5414//3074 5429//3074 5428//3073
f 5414//3074 5415//3075 5430//3075 5429//3074
f 5414//3076 5413//3076 5412//3076 5411//3076 5410//3076 5409//3076 5408//3076 5407//3076 5406//3076 5405//3076 5404//3076 5403//3076 5402//3076 5401//3076
f 5416//3077 5417//3077 5418//3077 5419//3077 5420//3077 5421//3077 5422//3077 5423//3077 5424//3077 5425//3077 5426//3077 5427//3077 5428//3077 5429//3077
v -0.4682 0.0000 -0.9918 0.40 0.40 0.40
v -0.4664 0.0087 -0.9926 0.40 0.40 0.40
v -0.4614 0.0156 -0.9949 0.40 0.40 0.40
v -0.4541 0.0195 -0.9982 0.40 0.40 0.40
v -0.4459 0.0195 -1.0018 0.40 0.40 0.40
v -0.4386 0.0156 -1.0051 0.40 0.40 0.40
v -0.4336 0.0087 -1.0074 0.40 0.40 0.40
v -0.4318 0.0000 -1.0082 0.40 0.40 0.40
v -0.4336 -0.0087 -1.0074 0.40 0.40 0.40
v -0.4386 -0.0156 -1.0051 0.40 0.40 0.40
v -0.4459 -0.0195 -1.0018 0.40 0.40 0.40
v -0.4541 -0.0195 -0.9982 0.40 0.40 0.40
v -0.4614 -0.0156 -0.9949 0.40 0.40 0.40
v -0.4664 -0.0087 -0.9926 0.40 0.40 0.40
v -0.4682 -0.0000 -0.9918 0.40 0.40 0.40
v -0.5132 0.0000 -1.0918 0.40 0.40 0.40
v -0.5114 0.0087 -1.0926 0.40 0.40 0.40
v -0.5064 0.0156 -1.0949 0.40 0.40 0.40
v -0.4991 0.0195 -1.0982 0.40 0.40 0.40
v -0.4909 0.0195 -1.1018 0.40 0.40 0.40
v -0.4836 0.0156 -1.1051 0.40 0.40 0.40
v -0.4786 0.0087 -1.1074 0.40 0.40 0.40
v -0.4768 0.0000 -1.1082 0.40 0.40 0.40
v -0.4786 -0.0087 -1.1074 0.40 0.40 0.40
v -0.4836 -0.0156 -1.1051 0.40 0.40 0.40
v -0.4909 -0.0195 -1.1018 0.40 0.40 0.40
v -0.4991 -0.0195 -1.0982 0.40 0.40 0.40
v -0.5064 -0.0156 -1.0949 0.40 0.40 0.40
v -0.5114 -0.0087 -1.0926 0.40 0.40 0.40
v -0.5132 -0.0000 -1.0918 0.40 0.40 0.40
vn -0.9119 0.0000 0.4104
vn -0.8216 0.4339 0.3697
vn -0.5686 0.7818 0.2559
vn -0.2029 0.9749 0.0913
vn 0.2029 0.9749 -0.0913
vn 0.5686 0.7818 -0.2559
vn 0.8216 0.4339 -0.3697
vn 0.9119 0.0000 -0.4104
vn 0.8216 -0.4339 -0.3697
vn 0.5686 -0.7818 -0.2559
vn 0.2029 -0.9749 -0.0913
vn -0.2029 -0.9749 0.0913
vn -0.5686 -0.7818 0.2559
vn -0.8216 -0.4339 0.3697
vn -0.9119 -0.0000 0.4104
vn -0.0450 0.0000 -0.1000
vn 0.0450 0.0000 0.1000
f 5431//3078 5432//3079 5447//3079 5446//3078
f 5432//3079 5433//3080 5448//3080 5447//3079
f 5433//3080 5434//3081 5449//3081 5448//3080
f 5434//3081 5435//3082 5450//3082 5449//3081
f 5435//3082 5436//3083 5451//3083 5450//3082
f 5436//3083 5437//3084 5452//3084 5451//3083
f 5437//3084 5438//3085 5453//3085 5452//3084
f 5438//3085 5439//3086 5454//3086 5453//3085
f 5439//3086 5440//3087 5455//3087 5454//3086
f 5440//3087 5441//3088 5456//3088 5455//3087
f 5441//3088 5442//3089 5457//3089 5456//3088
f 5442//3089 5443//3090 5458//3090 5457//3089
f 5443//3090 5444//3091 5459//3091 5458//3090
f 5444//3091 5445//3092 5460//3092 5459//3091
f 5444//3093 5443//3093 5442//3093 5441//3093 5440//3093 5439//3093 5438//3093 5437//3093 5436//3093 5435//3093 5434//3093 5433//3093 5432//3093 5431//3093
f 5446//3094 5447//3094 5448//3094 5449//3094 5450//3094 5451//3094 5452//3094 5453//3094 5454//3094 5455//3094 5456//3094 5457//3094 5458//3094 5459//3094
v -0.4186 0.0000 -0.9926 0.40 0.40 0.40
v -0.4167 0.0087 -0.9933 0.40 0.40 0.40
v -0.4116 0.0156 -0.9954 0.40 0.40 0.40
v -0.4041 0.0195 -0.9983 0.40 0.40 0.40
v -0.3959 0.0195 -1.0017 0.40 0.40 0.40
v -0.3884 0.0156 -1.0046 0.40 0.40 0.40
v -0.3833 0.0087 -1.0067 0.40 0.40 0.40
v -0.3814 0.0000 -1.0074 0.40 0.40 0.40
v -0.3833 -0.0087 -1.0067 0.40 0.40 0.40
v -0.3884 -0.0156 -1.0046 0.40 0.40 0.40
v -0.3959 -0.0195 -1.0017 0.40 0.40 0.40
v -0.4041 -0.0195 -0.9983 0.40 0.40 0.40
v -0.4116 -0.0156 -0.9954 0.40 0.40 0.40
v -0.4167 -0.0087 -0.9933 0.40 0.40 0.40
v -0.4186 -0.0000 -0.9926 0.40 0.40 0.40
v -0.4586 0.0000 -1.0926 0.40 0.40 0.40
v -0.4567 0.0087 -1.0933 0.40 0.40 0.40
v -0.4516 0.0156 -1.0954 0.40 0.40 0.40
v -0.4441 0.0195 -1.0983 0.40 0.40 0.40
v -0.4359 0.0195 -1.1017 0.40 0.40 0.40
v -0.4284 0.0156 -1.1046 0.40 0.40 0.40
v -0.4233 0.0087 -1.1067 0.40 0.40 0.40
v -0.4214 0.0000 -1.1074 0.40 0.40 0.40
v -0.4233 -0.0087 -1.1067 0.40 0.40 0.40
v -0.4284 -0.0156 -1.1046 0.40 0.40 0.40
v -0.4359 -0.0195 -1.1017 0.40 0.40 0.40
v -0.4441 -0.0195 -1.0983 0.40 0.40 0.40
v -0.4516 -0.0156 -1.0954 0.40 0.40 0.40
v -0.4567 -0.0087 -1.0933 0.40 0.40 0.40
v -0.4586 -0.0000 -1.0926 0.40 0.40 0.40
vn -0.9285 0.0000 0.3714
vn -0.8365 0.4339 0.3346
vn -0.5789 0.7818 0.2316
vn -0.2066 0.9749 0.0826
vn 0.2066 0.9749 -0.0826
vn 0.5789 0.7818 -0.2316
vn 0.8365 0.4339 -0.3346
vn 0.9285 0.0000 -0.3714
vn 0.8365 -0.4339 -0.3346
vn 0.5789 -0.7818 -0.2316
vn 0.2066 -0.9749 -0.0826
vn -0.2066 -0.9749 0.0826
vn -0.5789 -0.7818 0.2316
vn -0.8365 -0.4339 0.3346
vn -0.9285 -0.0000 0.3714
vn -0.0400 0.0000 -0.1000
vn 0.0400 0.0000 0.1000
f 5461//3095 5462//3096 5477//3096 5476//3095
f 5462//3096 5463//3097 5478//3097 5477//3096
f 5463//3097 5464//3098 5479//3098 5478//3097
f 5464//3098 5465//3099 5480//3099 5479//3098
f 5465//3099 5466//3100 5481//3100 5480//3099
f 5466//3100 5467//3101 5482//3101 5481//3100
f 5467//3101 5468//3102 5483//3102 5482//3101
f 5468//3102 5469//3103 5484//3103 5483//3102
f 5469//3103 5470//3104 5485//3104 5484//3103
f 5470//3104 5471//3105 5486//3105 5485//3104
f 5471//3105 5472//3106 5487//3106 5486//3105
f 5472//3106 5473//3107 5488//3107 5487//3106
f 5473//3107 5474//3108 5489//3108 5488//3107
f 5474//3108 5475//3109 5490//3109 5489//3108
f 5474//3110 5473//3110 5472//3110 5471//3110 5470//3110 5469//3110 5468//3110 5467//3110 5466//3110 5465//3110 5464//3110 5463//3110 5462//3110 5461//3110
f 5476//3111 5477//3111 5478//3111 5479//3111 5480//3111 5481//3111 5482//3111 5483//3111 5484//3111 5485//3111 5486//3111 5487//3111 5488//3111 5489//3111
v -0.3689 0.0000 -0.9934 0.40 0.40 0.40
v -0.3670 0.0087 -0.9940 0.40 0.40 0.40
v -0.3618 0.0156 -0.9959 0.40 0.40 0.40
v -0.3542 0.0195 -0.9985 0.40 0.40 0.40
v -0.3458 0.0195 -1.0015 0.40 0.40 0.40
v -0.3382 0.0156 -1.0041 0.40 0.40 0.40
v -0.3330 0.0087 -1.0060 0.40 0.40 0.40
v -0.3311 0.0000 -1.0066 0.40 0.40 0.40
v -0.3330 -0.0087 -1.0060 0.40 0.40 0.40
v -0.3382 -0.0156 -1.0041 0.40 0.40 0.40
v -0.3458 -0.0195 -1.0015 0.40 0.40 0.40
v -0.3542 -0.0195 -0.9985 0.40 0.40 0.40
v -0.3618 -0.0156 -0.9959 0.40 0.40 0.40
v -0.3670 -0.0087 -0.9940 0.40 0.40 0.40
v -0.3689 -0.0000 -0.9934 0.40 0.40 0.40
v -0.4039 0.0000 -1.0934 0.40 0.40 0.40
v -0.4020 0.0087 -1.0940 0.40 0.40 0.40
v -0.3968 0.0156 -1.0959 0.40 0.40 0.40
v -0.3892 0.0195 -1.0985 0.40 0.40 0.40
v -0.3808 0.0195 -1.1015 0.40 0.40 0.40
v -0.3732 0.0156 -1.1041 0.40 0.40 0.40
v -0.3680 0.0087 -1.1060 0.40 0.40 0.40
v -0.3661 0.0000 -1.1066 0.40 0.40 0.40
v -0.3680 -0.0087 -1.1060 0.40 0.40 0.40
v -0.3732 -0.0156 -1.1041 0.40 0.40 0.40
v -0.3808 -0.0195 -1.1015 0.40 0.40 0.40
v -0.3892 -0.0195 -1.0985 0.40 0.40 0.40
v -0.3968 -0.0156 -1.0959 0.40 0.40 0.40
v -0.4020 -0.0087 -1.0940 0.40 0.40 0.40
v -0.4039 -0.0000 -1.0934 0.40 0.40 0.40
vn -0.9439 0.0000 0.3304
vn -0.8504 0.4339 0.2976
vn -0.5885 0.7818 0.2060
vn -0.2100 0.9749 0.0735
vn 0.2100 0.9749 -0.0735
vn 0.5885 0.7818 -0.2060
vn 0.8504 0.4339 -0.2976
vn 0.9439 0.0000 -0.3304
vn 0.8504 -0.4339 -0.2976
vn 0.5885 -0.7818 -0.2060
vn 0.2100 -0.9749 -0.0735
vn -0.2100 -0.9749 0.0735
vn -0.5885 -0.7818 0.2060
vn -0.8504 -0.4339 0.2976
vn -0.9439 -0.0000 0.3304
vn -0.0350 0.0000 -0.1000
vn 0.0350 0.0000 0.1000
f 5491//3112 5492//3113 5507//3113 5506//3112
f 5492//3113 5493//3114 5508//3114 5507//3113
f 5493//3114 5494//3115 5509//3115 5508//3114
f 5494//3115 5495//3116 5510//3116 5509//3115
f 5495//3116 5496//3117 5511//3117 5510//3116
f 5496//3117 5497//3118 5512//3118 5511//3117
f 5497//3118 5498//3119 5513//3119 5512//3118
f 5498//3119 5499//3120 5514//3120 5513//3119
f 5499//3120 5500//3121 5515//3121 5514//3120
f 5500//3121 5501//3122 5516//3122 5515//3121
f 5501//3122 5502//3123 5517//3123 5516//3122
f 5502//3123 5503//3124 5518//3124 5517//3123
f 5503//3124 5504//3125 5519//3125 5518//3124
f 5504//3125 5505//3126 5520//3126 5519//3125
f 5504//3127 5503//3127 5502//3127 5501//3127 5500//3127 5499//3127 5498//3127 5497//3127 5496//3127 5495//3127 5494//3127 5493//3127 5492//3127 5491//3127
f 5506//3128 5507//3128 5508//3128 5509//3128 5510//3128 5511//3128 5512//3128 5513//3128 5514//3128 5515//3128 5516//3128 5517//3128 5518//3128 5519//3128
v -0.3192 0.0000 -0.9943 0.40 0.40 0.40
v -0.3173 0.0087 -0.9948 0.40 0.40 0.40
v -0.3119 0.0156 -0.9964 0.40 0.40 0.40
v -0.3043 0.0195 -0.9987 0.40 0.40 0.40
v -0.2957 0.0195 -1.0013 0.40 0.40 0.40
v -0.2881 0.0156 -1.0036 0.40 0.40 0.40
v -0.2827 0.0087 -1.0052 0.40 0.40 0.40
v -0.2808 0.0000 -1.0057 0.40 0.40 0.40
v -0.2827 -0.0087 -1.0052 0.40 0.40 0.40
v -0.2881 -0.0156 -1.0036 0.40 0.40 0.40
v -0.2957 -0.0195 -1.0013 0.40 0.40 0.40
v -0.3043 -0.0195 -0.9987 0.40 0.40 0.40
v -0.3119 -0.0156 -0.9964 0.40 0.40 0.40
v -0.3173 -0.0087 -0.9948 0.40 0.40 0.40
v -0.3192 -0.0000 -0.9943 0.40 0.40 0.40
v -0.3492 0.0000 -1.0943 0.40 0.40 0.40
v -0.3473 0.0087 -1.0948 0.40 0.40 0.40
v -0.3419 0.0156 -1.0964 0.40 0.40 0.40
v -0.3343 0.0195 -1.0987 0.40 0.40 0.40
v -0.3257 0.0195 -1.1013 0.40 0.40 0.40
v -0.3181 0.0156 -1.1036 0.40 0.40 0.40
v -0.3127 0.0087 -1.1052 0.40 0.40 0.40
v -0.3108 0.0000 -1.1057 0.40 0.40 0.40
v -0.3127 -0.0087 -1.1052 0.40 0.40 0.40
v -0.3181 -0.0156 -1.1036 0.40 0.40 0.40
v -0.3257 -0.0195 -1.1013 0.40 0.40 0.40
v -0.3343 -0.0195 -1.0987 0.40 0.40 0.40
v -0.3419 -0.0156 -1.0964 0.40 0.40 0.40
v -0.3473 -0.0087 -1.0948 0.40 0.40 0.40
v -0.3492 -0.0000 -1.0943 0.40 0.40 0.40
vn -0.9578 0.0000 0.2873
vn -0.8630 0.4339 0.2589
vn -0.5972 0.7818 0.1792
vn -0.2131 0.9749 0.0639
vn 0.2131 0.9749 -0.0639
vn 0.5972 0.7818 -0.1792
vn 0.8630 0.4339 -0.2589
vn 0.9578 0.0000 -0.2873
vn 0.8630 -0.4339 -0.2589
vn 0.5972 -0.7818 -0.1792
vn 0.2131 -0.9749 -0.0639
vn -0.2131 -0.9749 0.0639
vn -0.5972 -0.7818 0.1792
vn -0.8630 -0.4339 0.2589
vn -0.9578 -0.0000 0.2873
vn -0.0300 0.0000 -0.1000
vn 0.0300 0.0000 0.1000
f 5521//3129 5522//3130 5537//3130 5536//3129
f 5522//3130 5523//3131 5538//3131 5537//3130
f 5523//3131 5524//3132 5539//3132 5538//3131
f 5524//3132 5525//3133 5540//3133 5539//3132
f 5525//3133 5526//3134 5541//3134 5540//3133
f 5526//3134 5527//3135 5542//3135 5541//3134
f 5527//3135 5528//3136 5543//3136 5542//3135
f 5528//3136 5529//3137 5544//3137 5543//3136
f 5529//3137 5530//3138 5545//3138 5544//3137
f 5530//3138 5531//3139 5546//3139 5545//3138
f 5531//3139 5532//3140 5547//3140 5546//3139
f 5532//3140 5533//3141 5548//3141 5547//3140
f 5533//3141 5534//3142 5549//3142 5548//3141
f 5534//3142 5535//3143 5550//3143 5549//3142
f 5534//3144 5533//3144 5532//3144 5531//3144 5530//3144 5529//3144 5528//3144 5527//3144 5526//3144 5525//3144 5524//3144 5523//3144 5522//3144 5521//3144
f 5536//3145 5537//3145 5538//3145 5539//3145 5540//3145 5541//3145 5542//3145 5543//3145 5544//3145 5545//3145 5546//3145 5547//3145 5548//3145 5549//3145
v -0.2694 0.0000 -0.9951 0.40 0.40 0.40
v -0.2675 0.0087 -0.9956 0.40 0.40 0.40
v -0.2621 0.0156 -0.9970 0.40 0.40 0.40
v -0.2543 0.0195 -0.9989 0.40 0.40 0.40
v -0.2457 0.0195 -1.0011 0.40 0.40 0.40
v -0.2379 0.0156 -1.0030 0.40 0.40 0.40
v -0.2325 0.0087 -1.0044 0.40 0.40 0.40
v -0.2306 0.0000 -1.0049 0.40 0.40 0.40
v -0.2325 -0.0087 -1.0044 0.40 0.40 0.40
v -0.2379 -0.0156 -1.0030 0.40 0.40 0.40
v -0.2457 -0.0195 -1.0011 0.40 0.40 0.40
v -0.2543 -0.0195 -0.9989 0.40 0.40 0.40
v -0.2621 -0.0156 -0.9970 0.40 0.40 0.40
v -0.2675 -0.0087 -0.9956 0.40 0.40 0.40
v -0.2694 -0.0000 -0.9951 0.40 0.40 0.40
v -0.2944 0.0000 -1.0951 0.40 0.40 0.40
v -0.2925 0.0087 -1.0956 0.40 0.40 0.40
v -0.2871 0.0156 -1.0970 0.40 0.40 0.40
v -0.2793 0.0195 -1.0989 0.40 0.40 0.40
v -0.2707 0.0195 -1.1011 0.40 0.40 0.40
v -0.2629 0.0156 -1.1030 0.40 0.40 0.40
v -0.2575 0.0087 -1.1044 0.40 0.40 0.40
v -0.2556 0.0000 -1.1049 0.40 0.40 0.40
v -0.2575 -0.0087 -1.1044 0.40 0.40 0.40
v -0.2629 -0.0156 -1.1030 0.40 0.40 0.40
v -0.2707 -0.0195 -1.1011 0.40 0.40 0.40
v -0.2793 -0.0195 -1.0989 0.40 0.40 0.40
v -0.2871 -0.0156 -1.0970 0.40 0.40 0.40
v -0.2925 -0.0087 -1.0956 0.40 0.40 0.40
v -0.2944 -0.0000 -1.0951 0.40 0.40 0.40
vn -0.9701 0.0000 0.2425
vn -0.8741 0.4339 0.2185
vn -0.6049 0.7818 0.1512
vn -0.2159 0.9749 0.0540
vn 0.2159 0.9749 -0.0540
vn 0.6049 0.7818 -0.1512
vn 0.8741 0.4339 -0.2185
vn 0.9701 0.0000 -0.2425
vn 0.8741 -0.4339 -0.2185
vn 0.6049 -0.7818 -0.1512
vn 0.2159 -0.9749 -0.0540
vn -0.2159 -0.9749 0.0540
vn -0.6049 -0.7818 0.1512
vn -0.8741 -0.4339 0.2185
vn -0.9701 -0.0000 0.2425
vn -0.0250 0.0000 -0.1000
vn 0.0250 0.0000 0.1000
f 5551//3146 5552//3147 5567//3147 5566//3146
f 5552//3147 5553//3148 5568//3148 5567//3147
f 5553//3148 5554//3149 5569//3149 5568//3148
f 5554//3149 5555//3150 5570//3150 5569//3149
f 5555//3150 5556//3151 5571//3151 5570//3150
f 5556//3151 5557//3152 5572//3152 5571//3151
f 5557//3152 5558//3153 5573//3153 5572//3152
f 5558//3153 5559//3154 5574//3154 5573//3153
f 5559//3154 5560//3155 5575//3155 5574//3154
f 5560//3155 5561//3156 5576//3156 5575//3155
f 5561//3156 5562//3157 5577//3157 5576//3156
f 5562//3157 5563//3158 5578//3158 5577//3157
f 5563//3158 5564//3159 5579//3159 5578//3158
f 5564//3159 5565//3160 5580//3160 5579//3159
f 5564//3161 5563//3161 5562//3161 5561//3161 5560//3161 5559//3161 5558//3161 5557//3161 5556//3161 5555//3161 5554//3161 5553//3161 5552//3161 5551//3161
f 5566//3162 5567//3162 5568//3162 5569//3162 5570//3162 5571//3162 5572//3162 5573//3162 5574//3162 5575//3162 5576//3162 5577//3162 5578//3162 5579//3162
v -0.2196 0.0000 -0.9961 0.40 0.40 0.40
v -0.2177 0.0087 -0.9965 0.40 0.40 0.40
v -0.2122 0.0156 -0.9976 0.40 0.40 0.40
v -0.2044 0.0195 -0.9991 0.40 0.40 0.40
v -0.1956 0.0195 -1.0009 0.40 0.40 0.40
v -0.1878 0.0156 -1.0024 0.40 0.40 0.40
v -0.1823 0.0087 -1.0035 0.40 0.40 0.40
v -0.1804 0.0000 -1.0039 0.40 0.40 0.40
v -0.1823 -0.0087 -1.0035 0.40 0.40 0.40
v -0.1878 -0.0156 -1.0024 0.40 0.40 0.40
v -0.1956 -0.0195 -1.0009 0.40 0.40 0.40
v -0.2044 -0.0195 -0.9991 0.40 0.40 0.40
v -0.2122 -0.0156 -0.9976 0.40 0.40 0.40
v -0.2177 -0.0087 -0.9965 0.40 0.40 0.40
v -0.2196 -0.0000 -0.9961 0.40 0.40 0.40
v -0.2396 0.0000 -1.0961 0.40 0.40 0.40
v -0.2377 0.0087 -1.0965 0.40 0.40 0.40
v -0.2322 0.0156 -1.0976 0.40 0.40 0.40
v -0.2244 0.0195 -1.0991 0.40 0.40 0.40
v -0.2156 0.0195 -1.1009 0.40 0.40 0.40
v -0.2078 0.0156 -1.1024 0.40 0.40 0.40
v -0.2023 0.0087 -1.1035 0.40 0.40 0.40
v -0.2004 0.0000 -1.1039 0.40 0.40 0.40
v -0.2023 -0.0087 -1.1035 0.40 0.40 0.40
v -0.2078 -0.0156 -1.1024 0.40 0.40 0.40
v -0.2156 -0.0195 -1.1009 0.40 0.40 0.40
v -0.2244 -0.0195 -1.0991 0.40 0.40 0.40
v -0.2322 -0.0156 -1.0976 0.40 0.40 0.40
v -0.2377 -0.0087 -1.0965 0.40 0.40 0.40
v -0.2396 -0.0000 -1.0961 0.40 0.40 0.40
vn -0.9806 0.0000 0.1961
vn -0.8835 0.4339 0.1767
vn -0.6114 0.7818 0.1223
vn -0.2182 0.9749 0.0436
vn 0.2182 0.9749 -0.0436
vn 0.6114 0.7818 -0.1223
vn 0.8835 0.4339 -0.1767
vn 0.9806 0.0000 -0.1961
vn 0.8835 -0.4339 -0.1767
vn 0.6114 -0.7818 -0.1223
vn 0.2182 -0.9749 -0.0436
vn -0.2182 -0.9749 0.0436
vn -0.6114 -0.7818 0.1223
vn -0.8835 -0.4339 0.1767
vn -0.9806 -0.0000 0.1961
vn -0.0200 0.0000 -0.1000
vn 0.0200 0.0000 0.1000
f 5581//3163 5582//3164 5597//3164 5596//3163
f 5582//3164 5583//3165 5598//3165 5597//3164
f 5583//3165 5584//3166 5599//3166 5598//3165
f 5584//3166 5585//3167 5600//3167 5599//3166
f 5585//3167 5586//3168 5601//3168 5600//3167
f 5586//3168 5587//3169 5602//3169 5601//3168
f 5587//3169 5588//3170 5603//3170 5602//3169
f 5588//3170 5589//3171 5604//3171 5603//3170
f 5589//3171 5590//3172 5605//3172 5604//3171
f 5590//3172 5591//3173 5606//3173 5605//3172
f 5591//3173 5592//3174 5607//3174 5606//3173
f 5592//3174 5593//3175 5608//3175 5607//3174
f 5593//3175 5594//3176 5609//3176 5608//3175
f 5594//3176 5595//3177 5610//3177 5609//3176
f 5594//3178 5593//3178 5592//3178 5591//3178 5590//3178 5589//3178 5588//3178 5587//3178 5586//3178 5585//3178 5584//3178 5583//3178 5582//3178 5581//3178
f 5596//3179 5597//3179 5598//3179 5599//3179 5600//3179 5601//3179 5602//3179 5603//3179 5604//3179 5605//3179 5606//3179 5607//3179 5608//3179 5609//3179
v -0.1698 0.0000 -0.9970 0.40 0.40 0.40
v -0.1678 0.0087 -0.9973 0.40 0.40 0.40
v -0.1623 0.0156 -0.9982 0.40 0.40 0.40
v -0.1544 0.0195 -0.9993 0.40 0.40 0.40
v -0.1456 0.0195 -1.0007 0.40 0.40 0.40
v -0.1377 0.0156 -1.0018 0.40 0.40 0.40
v -0.1322 0.0087 -1.0027 0.40 0.40 0.40
v -0.1302 0.0000 -1.0030 0.40 0.40 0.40
v -0.1322 -0.0087 -1.0027 0.40 0.40 0.40
v -0.1377 -0.0156 -1.0018 0.40 0.40 0.40
v -0.1456 -0.0195 -1.0007 0.40 0.40 0.40
v -0.1544 -0.0195 -0.9993 0.40 0.40 0.40
v -0.1623 -0.0156 -0.9982 0.40 0.40 0.40
v -0.1678 -0.0087 -0.9973 0.40 0.40 0.40
v -0.1698 -0.0000 -0.9970 0.40 0.40 0.40
v -0.1848 0.0000 -1.0970 0.40 0.40 0.40
v -0.1828 0.0087 -1.0973 0.40 0.40 0.40
v -0.1773 0.0156 -1.0982 0.40 0.40 0.40
v -0.1694 0.0195 -1.0993 0.40 0.40 0.40
v -0.1606 0.0195 -1.1007 0.40 0.40 0.40
v -0.1527 0.0156 -1.1018 0.40 0.40 0.40
v -0.1472 0.0087 -1.1027 0.40 0.40 0.40
v -0.1452 0.0000 -1.1030 0.40 0.40 0.40
v -0.1472 -0.0087 -1.1027 0.40 0.40 0.40
v -0.1527 -0.0156 -1.1018 0.40 0.40 0.40
v -0.1606 -0.0195 -1.1007 0.40 0.40 0.40
v -0.1694 -0.0195 -1.0993 0.40 0.40 0.40
v -0.1773 -0.0156 -1.0982 0.40 0.40 0.40
v -0.1828 -0.0087 -1.0973 0.40 0.40 0.40
v -0.1848 -0.0000 -1.0970 0.40 0.40 0.40
vn -0.9889 0.0000 0.1483
vn -0.8910 0.4339 0.1337
vn -0.6166 0.7818 0.0925
vn -0.2201 0.9749 0.0330
vn 0.2201 0.9749 -0.0330
vn 0.6166 0.7818 -0.0925
vn 0.8910 0.4339 -0.1337
vn 0.9889 0.0000 -0.1483
vn 0.8910 -0.4339 -0.1337
vn 0.6166 -0.7818 -0.0925
vn 0.2201 -0.9749 -0.0330
vn -0.2201 -0.9749 0.0330
vn -0.6166 -0.7818 0.0925
vn -0.8910 -0.4339 0.1337
vn -0.9889 -0.0000 0.1483
vn -0.0150 0.0000 -0.1000
vn 0.0150 0.0000 0.1000
f 5611//3180 5612//3181 5627//3181 5626//3180
f 5612//3181 5613//3182 5628//3182 5627//3181
f 5613//3182 5614//3183 5629//3183 5628//3182
f 5614//3183 5615//3184 5630//3184 5629//3183
f 5615//3184 5616//3185 5631//3185 5630//3184
f 5616//3185 5617//3186 5632//3186 5631//3185
f 5617//3186 5618//3187 5633//3187 5632//3186
f 5618//3187 5619//3188 5634//3188 5633//3187
f 5619//3188 5620//3189 5635//3189 5634//3188
f 5620//3189 5621//3190 5636//3190 5635//3189
f 5621//3190 5622//3191 5637//3191 5636//3190
f 5622//3191 5623//3192 5638//3192 5637//3191
f 5623//3192 5624//3193 5639//3193 5638//3192
f 5624//3193 5625//3194 5640//3194 5639//3193
f 5624//3195 5623//3195 5622//3195 5621//3195 5620//3195 5619//3195 5618//3195 5617//3195 5616//3195 5615//3195 5614//3195 5613//3195 5612//3195 5611//3195
f 5626//3196 5627//3196 5628//3196 5629//3196 5630//3196 5631//3196 5632//3196 5633//3196 5634//3196 5635//3196 5636//3196 5637//3196 5638//3196 5639//3196
v -0.1199 0.0000 -0.9980 0.40 0.40 0.40
v -0.1179 0.0087 -0.9982 0.40 0.40 0.40
v -0.1124 0.0156 -0.9988 0.40 0.40 0.40
v -0.1044 0.0195 -0.9996 0.40 0.40 0.40
v -0.0956 0.0195 -1.0004 0.40 0.40 0.40
v -0.0876 0.0156 -1.0012 0.40 0.40 0.40
v -0.0821 0.0087 -1.0018 0.40 0.40 0.40
v -0.0801 0.0000 -1.0020 0.40 0.40 0.40
v -0.0821 -0.0087 -1.0018 0.40 0.40 0.40
v -0.0876 -0.0156 -1.0012 0.40 0.40 0.40
v -0.0956 -0.0195 -1.0004 0.40 0.40 0.40
v -0.1044 -0.0195 -0.9996 0.40 0.40 0.40
v -0.1124 -0.0156 -0.9988 0.40 0.40 0.40
v -0.1179 -0.0087 -0.9982 0.40 0.40 0.40
v -0.1199 -0.0000 -0.9980 0.40 0.40 0.40
v -0.1299 0.0000 -1.0980 0.40 0.40 0.40
v -0.1279 0.0087 -1.0982 0.40 0.40 0.40
v -0.1224 0.0156 -1.0988 0.40 0.40 0.40
v -0.1144 0.0195 -1.0996 0.40 0.40 0.40
v -0.1056 0.0195 -1.1004 0.40 0.40 0.40
v -0.0976 0.0156 -1.1012 0.40 0.40 0.40
v -0.0921 0.0087 -1.1018 0.40 0.40 0.40
v -0.0901 0.0000 -1.1020 0.40 0.40 0.40
v -0.0921 -0.0087 -1.1018 0.40 0.40 0.40
v -0.0976 -0.0156 -1.1012 0.40 0.40 0.40
v -0.1056 -0.0195 -1.1004 0.40 0.40 0.40
v -0.1144 -0.0195 -1.0996 0.40 0.40 0.40
v -0.1224 -0.0156 -1.0988 0.40 0.40 0.40
v -0.1279 -0.0087 -1.0982 0.40 0.40 0.40
v -0.1299 -0.0000 -1.0980 0.40 0.40 0.40
vn -0.9950 0.0000 0.0995
vn -0.8965 0.4339 0.0896
vn -0.6204 0.7818 0.0620
vn -0.2214 0.9749 0.0221
vn 0.2214 0.9749 -0.0221
vn 0.6204 0.7818 -0.0620
vn 0.8965 0.4339 -0.0896
vn 0.9950 0.0000 -0.0995
vn 0.8965 -0.4339 -0.0896
vn 0.6204 -0.7818 -0.0620
vn 0.2214 -0.9749 -0.0221
vn -0.2214 -0.9749 0.0221
vn -0.6204 -0.7818 0.0620
vn -0.8965 -0.4339 0.0896
vn -0.9950 -0.0000 0.0995
vn -0.0100 0.0000 -0.1000
vn 0.0100 0.0000 0.1000
f 5641//3197 5642//3198 5657//3198 5656//3197
f 5642//3198 5643//3199 5658//3199 5657//3198
f 5643//3199 5644//3200 5659//3200 5658//3199
f 5644//3200 5645//3201 5660//3201 5659//3200
f 5645//3201 5646//3202 5661//3202 5660//3201
f 5646//3202 5647//3203 5662//3203 5661//3202
f 5647//3203 5648//3204 5663//3204 5662//3203
f 5648//3204 5649//3205 5664//3205 5663//3204
f 5649//3205 5650//3206 5665//3206 5664//3205
f 5650//3206 5651//3207 5666//3207 5665//3206
f 5651//3207 5652//3208 5667//3208 5666//3207
f 5652//3208 5653//3209 5668//3209 5667//3208
f 5653//3209 5654//3210 5669//3210 5668//3209
f 5654//3210 5655//3211 5670//3211 5669//3210
f 5654//3212 5653//3212 5652//3212 5651//3212 5650//3212 5649//3212 5648//3212 5647//3212 5646//3212 5645//3212 5644//3212 5643//3212 5642//3212 5641//3212
f 5656//3213 5657//3213 5658//3213 5659//3213 5660//3213 5661//3213 5662//3213 5663//3213 5664//3213 5665//3213 5666//3213 5667//3213 5668//3213 5669//3213
v -0.0700 0.0000 -0.9990 0.40 0.40 0.40
v -0.0680 0.0087 -0.9991 0.40 0.40 0.40
v -0.0625 0.0156 -0.9994 0.40 0.40 0.40
v -0.0544 0.0195 -0.9998 0.40 0.40 0.40
v -0.0456 0.0195 -1.0002 0.40 0.40 0.40
v -0.0375 0.0156 -1.0006 0.40 0.40 0.40
v -0.0320 0.0087 -1.0009 0.40 0.40 0.40
v -0.0300 0.0000 -1.0010 0.40 0.40 0.40
v -0.0320 -0.0087 -1.0009 0.40 0.40 0.40
v -0.0375 -0.0156 -1.0006 0.40 0.40 0.40
v -0.0456 -0.0195 -1.0002 0.40 0.40 0.40
v -0.0544 -0.0195 -0.9998 0.40 0.40 0.40
v -0.0625 -0.0156 -0.9994 0.40 0.40 0.40
v -0.0680 -0.0087 -0.9991 0.40 0.40 0.40
v -0.0700 -0.0000 -0.9990 0.40 0.40 0.40
v -0.0750 0.0000 -1.0990 0.40 0.40 0.40
v -0.0730 0.0087 -1.0991 0.40 0.40 0.40
v -0.0675 0.0156 -1.0994 0.40 0.40 0.40
v -0.0594 0.0195 -1.0998 0.40 0.40 0.40
v -0.0506 0.0195 -1.1002 0.40 0.40 0.40
v -0.0425 0.0156 -1.1006 0.40 0.40 0.40
v -0.0370 0.0087 -1.1009 0.40 0.40 0.40
v -0.0350 0.0000 -1.1010 0.40 0.40 0.40
v -0.0370 -0.0087 -1.1009 0.40 0.40 0.40
v -0.0425 -0.0156 -1.1006 0.40 0.40 0.40
v -0.0506 -0.0195 -1.1002 0.40 0.40 0.40
v -0.0594 -0.0195 -1.0998 0.40 0.40 0.40
v -0.0675 -0.0156 -1.0994 0.40 0.40 0.40
v -0.0730 -0.0087 -1.0991 0.40 0.40 0.40
v -0.0750 -0.0000 -1.0990 0.40 0.40 0.40
vn -0.9988 0.0000 0.0499
vn -0.8998 0.4339 0.0450
vn -0.6227 0.7818 0.0311
vn -0.2222 0.9749 0.0111
vn 0.2222 0.9749 -0.0111
vn 0.6227 0.7818 -0.0311
vn 0.8998 0.4339 -0.0450
vn 0.9988 0.0000 -0.0499
vn 0.8998 -0.4339 -0.0450
vn 0.6227 -0.7818 -0.0311
vn 0.2222 -0.9749 -0.0111
vn -0.2222 -0.9749 0.0111
vn -0.6227 -0.7818 0.0311
vn -0.8998 -0.4339 0.0450
vn -0.9988 -0.0000 0.0499
vn -0.0050 0.0000 -0.1000
vn 0.0050 0.0000 0.1000
f 5671//3214 5672//3215 5687//3215 5686//3214
f 5672//3215 5673//3216 5688//3216 5687//3215
f 5673//3216 5674//3217 5689//3217 5688//3216
f 5674//3217 5675//3218 5690//3218 5689//3217
f 5675//3218 5676//3219 5691//3219 5690//3218
f 5676//3219 5677//3220 5692//3220 5691//3219
f 5677//3220 5678//3221 5693//3221 5692//3220
f 5678//3221 5679//3222 5694//3222 5693//3221
f 5679//3222 5680//3223 5695//3223 5694//3222
f 5680//3223 5681//3224 5696//3224 5695//3223
f 5681//3224 5682//3225 5697//3225 5696//3224
f 5682//3225 5683//3226 5698//3226 5697//3225
f 5683//3226 5684//3227 5699//3227 5698//3226
f 5684//3227 5685//3228 5700//3228 5699//3227
f 5684//3229 5683//3229 5682//3229 5681//3229 5680//3229 5679//3229 5678//3229 5677//3229 5676//3229 5675//3229 5674//3229 5673//3229 5672//3229 5671//3229
f 5686//3230 5687//3230 5688//3230 5689//3230 5690//3230 5691//3230 5692//3230 5693//3230 5694//3230 5695//3230 5696//3230 5697//3230 5698//3230 5699//3230
v 0.0000 0.0200 -1.0000 0.40 0.40 0.40
v 0.0087 0.0180 -1.0000 0.40 0.40 0.40
v 0.0156 0.0125 -1.0000 0.40 0.40 0.40
v 0.0195 0.0045 -1.0000 0.40 0.40 0.40
v 0.0195 -0.0045 -1.0000 0.40 0.40 0.40
v 0.0156 -0.0125 -1.0000 0.40 0.40 0.40
v 0.0087 -0.0180 -1.0000 0.40 0.40 0.40
v 0.0000 -0.0200 -1.0000 0.40 0.40 0.40
v -0.0087 -0.0180 -1.0000 0.40 0.40 0.40
v -0.0156 -0.0125 -1.0000 0.40 0.40 0.40
v -0.0195 -0.0045 -1.0000 0.40 0.40 0.40
v -0.0195 0.0045 -1.0000 0.40 0.40 0.40
v -0.0156 0.0125 -1.0000 0.40 0.40 0.40
v -0.0087 0.0180 -1.0000 0.40 0.40 0.40
v -0.0000 0.0200 -1.0000 0.40 0.40 0.40
v 0.0000 0.0200 -1.1000 0.40 0.40 0.40
v 0.0087 0.0180 -1.1000 0.40 0.40 0.40
v 0.0156 0.0125 -1.1000 0.40 0.40 0.40
v 0.0195 0.0045 -1.1000 0.40 0.40 0.40
v 0.0195 -0.0045 -1.1000 0.40 0.40 0.40
v 0.0156 -0.0125 -1.1000 0.40 0.40 0.40
v 0.0087 -0.0180 -1.1000 0.40 0.40 0.40
v 0.0000 -0.0200 -1.1000 0.40 0.40 0.40
v -0.0087 -0.0180 -1.1000 0.40 0.40 0.40
v -0.0156 -0.0125 -1.1000 0.40 0.40 0.40
v -0.0195 -0.0045 -1.1000 0.40 0.40 0.40
v -0.0195 0.0045 -1.1000 0.40 0.40 0.40
v -0.0156 0.0125 -1.1000 0.40 0.40 0.40
v -0.0087 0.0180 -1.1000 0.40 0.40 0.40
v -0.0000 0.0200 -1.1000 0.40 0.40 0.40
vn 0.0000 1.0000 0.0000
vn 0.4339 0.9010 0.0000
vn 0.7818 0.6235 0.0000
vn 0.9749 0.2225 0.0000
vn 0.9749 -0.2225 0.0000
vn 0.7818 -0.6235 0.0000
vn 0.4339 -0.9010 0.0000
vn 0.0000 -1.0000 0.0000
vn -0.4339 -0.9010 0.0000
vn -0.7818 -0.6235 0.0000
vn -0.9749 -0.2225 0.0000
vn -0.9749 0.2225 0.0000
vn -0.7818 0.6235 0.0000
vn -0.4339 0.9010 0.0000
vn -0.0000 1.0000 0.0000
vn 0.0000 0.0000 -0.1000
vn 0.0000 0.0000 0.1000
f 5701//3231 5702//3232 5717//3232 5716//3231
f 5702//3232 5703//3233 5718//3233 5717//3232
f 5703//3233 5704//3234 5719//3234 5718//3233
f 5704//3234 5705//3235 5720//3235 5719//3234
f 5705//3235 5706//3236 5721//3236 5720//3235
f 5706//3236 5707//3237 5722//3237 5721//3236
f 5707//3237 5708//3238 5723//3238 5722//3237
f 5708//3238 5709//3239 5724//3239 5723//3238
f 5709//3239 5710//3240 5725//3240 5724//3239
f 5710//3240 5711//3241 5726//3241 5725//3240
f 5711//3241 5712//3242 5727//3242 5726//3241
f 5712//3242 5713//3243 5728//3243 5727//3242
f 5713//3243 5714//3244 5729//3244 5728//3243
f 5714//3244 5715//3245 5730//3245 5729//3244
f 5714//3246 5713//3246 5712//3246 5711//3246 5710//3246 5709//3246 5708//3246 5707//3246 5706//3246 5705//3246 5704//3246 5703//3246 5702//3246 5701//3246
f 5716//3247 5717//3247 5718//3247 5719//3247 5720//3247 5721//3247 5722//3247 5723//3247 5724//3247 5725//3247 5726//3247 5727//3247 5728//3247 5729//3247
v 0.0300 0.0000 -1.0010 0.40 0.40 0.40
v 0.0320 0.0087 -1.0009 0.40 0.40 0.40
v 0.0375 0.0156 -1.0006 0.40 0.40 0.40
v 0.0456 0.0195 -1.0002 0.40 0.40 0.40
v 0.0544 0.0195 -0.9998 0.40 0.40 0.40
v 0.0625 0.0156 -0.9994 0.40 0.40 0.40
v 0.0680 0.0087 -0.9991 0.40 0.40 0.40
v 0.0700 0.0000 -0.9990 0.40 0.40 0.40
v 0.0680 -0.0087 -0.9991 0.40 0.40 0.40
v 0.0625 -0.0156 -0.9994 0.40 0.40 0.40
v 0.0544 -0.0195 -0.9998 0.40 0.40 0.40
v 0.0456 -0.0195 -1.0002 0.40 0.40 0.40
v 0.0375 -0.0156 -1.0006 0.40 0.40 0.40
v 0.0320 -0.0087 -1.0009 0.40 0.40 0.40
v 0.0300 -0.0000 -1.0010 0.40 0.40 0.40
v 0.0350 0.0000 -1.1010 0.40 0.40 0.40
v 0.0370 0.0087 -1.1009 0.40 0.40 0.40
v 0.0425 0.0156 -1.1006 0.40 0.40 0.40
v 0.0506 0.0195 -1.1002 0.40 0.40 0.40
v 0.0594 0.0195 -1.0998 0.40 0.40 0.40
v 0.0675 0.0156 -1.0994 0.40 0.40 0.40
v 0.0730 0.0087 -1.0991 0.40 0.40 0.40
v 0.0750 0.0000 -1.0990 0.40 0.40 0.40
v 0.0730 -0.0087 -1.0991 0.40 0.40 0.40
v 0.0675 -0.0156 -1.0994 0.40 0.40 0.40
v 0.0594 -0.0195 -1.0998 0.40 0.40 0.40
v 0.0506 -0.0195 -1.1002 0.40 0.40 0.40
v 0.0425 -0.0156 -1.1006 0.40 0.40 0.40
v 0.0370 -0.0087 -1.1009 0.40 0.40 0.40
v 0.0350 -0.0000 -1.1010 0.40 0.40 0.40
vn -0.9988 0.0000 -0.0499
vn -0.8998 0.4339 -0.0450
vn -0.6227 0.7818 -0.0311
vn -0.2222 0.9749 -0.0111
vn 0.2222 0.9749 0.0111
vn 0.6227 0.7818 0.0311
vn 0.8998 0.4339 0.0450
vn 0.9988 0.0000 0.0499
vn 0.8998 -0.4339 0.0450
vn 0.6227 -0.7818 0.0311
vn 0.2222 -0.9749 0.0111
vn -0.2222 -0.9749 -0.0111
vn -0.6227 -0.7818 -0.0311
vn -0.8998 -0.4339 -0.0450
vn -0.9988 -0.0000 -0.0499
vn 0.0050 0.0000 -0.1000
vn -0.0050 0.0000 0.1000
f 5731//3248 5732//3249 5747//3249 5746//3248
f 5732//3249 5733//3250 5748//3250 5747//3249
f 5733//3250 5734//3251 5749//3251 5748//3250
f 5734//3251 5735//3252 5750//3252 5749//3251
f 5735//3252 5736//3253 5751//3253 5750//3252
f 5736//3253 5737//3254 5752//3254 5751//3253
f 5737//3254 5738//3255 5753//3255 5752//3254
f 5738//3255 5739//3256 5754//3256 5753//3255
f 5739//3256 5740//3257 5755//3257 5754//3256
f 5740//3257 5741//3258 5756//3258 5755//3257
f 5741//3258 5742//3259 5757//3259 5756//3258
f 5742//3259 5743//3260 5758//3260 5757//3259
f 5743//3260 5744//3261 5759//3261 5758//3260
f 5744//3261 5745//3262 5760//3262 5759//3261
f 5744//3263 5743//3263 5742//3263 5741//3263 5740//3263 5739//3263 5738//3263 5737//3263 5736//3263 5735//3263 5734//3263 5733//3263 5732//3263 5731//3263
f 5746//3264 5747//3264 5748//3264 5749//3264 5750//3264 5751//3264 5752//3264 5753//3264 5754//3264 5755//3264 5756//3264 5757//3264 5758//3264 5759//3264
v 0.0801 0.0000 -1.0020 0.40 0.40 0.40
v 0.0821 0.0087 -1.0018 0.40 0.40 0.40
v 0.0876 0.0156 -1.0012 0.40 0.40 0.40
v 0.0956 0.0195 -1.0004 0.40 0.40 0.40
v 0.1044 0.0195 -0.9996 0.40 0.40 0.40
v 0.1124 0.0156 -0.9988 0.40 0.40 0.40
v 0.1179 0.0087 -0.9982 0.40 0.40 0.40
v 0.1199 0.0000 -0.9980 0.40 0.40 0.40
v 0.1179 -0.0087 -0.9982 0.40 0.40 0.40
v 0.1124 -0.0156 -0.9988 0.40 0.40 0.40
v 0.1044 -0.0195 -0.9996 0.40 0.40 0.40
v 0.0956 -0.0195 -1.0004 0.40 0.40 0.40
v 0.0876 -0.0156 -1.0012 0.40 0.40 0.40
v 0.0821 -0.0087 -1.0018 0.40 0.40 0.40
v 0.0801 -0.0000 -1.0020 0.40 0.40 0.40
v 0.0901 0.0000 -1.1020 0.40 0.40 0.40
v 0.0921 0.0087 -1.1018 0.40 0.40 0.40
v 0.0976 0.0156 -1.1012 0.40 0.40 0.40
v 0.1056 0.0195 -1.1004 0.40 0.40 0.40
v 0.1144 0.0195 -1.0996 0.40 0.40 0.40
v 0.1224 0.0156 -1.0988 0.40 0.40 0.40
v 0.1279 0.0087 -1.0982 0.40 0.40 0.40
v 0.1299 0.0000 -1.0980 0.40 0.40 0.40
v 0.1279 -0.0087 -1.0982 0.40 0.40 0.40
v 0.1224 -0.0156 -1.0988 0.40 0.40 0.40
v 0.1144 -0.0195 -1.0996 0.40 0.40 0.40
v 0.1056 -0.0195 -1.1004 0.40 0.40 0.40
v 0.0976 -0.0156 -1.1012 0.40 0.40 0.40
v 0.0921 -0.0087 -1.1018 0.40 0.40 0.40
v 0.0901 -0.0000 -1.1020 0.40 0.40 0.40
vn -0.9950 0.0000 -0.0995
vn -0.8965 0.4339 -0.0896
vn -0.6204 0.7818 -0.0620
vn -0.2214 0.9749 -0.0221
vn 0.2214 0.9749 0.0221
vn 0.6204 0.7818 0.0620
vn 0.8965 0.4339 0.0896
vn 0.9950 0.0000 0.0995
vn 0.8965 -0.4339 0.0896
vn 0.6204 -0.7818 0.0620
vn 0.2214 -0.9749 0.0221
vn -0.2214 -0.9749 -0.0221
vn -0.6204 -0.7818 -0.0620
vn -0.8965 -0.4339 -0.0896
vn -0.9950 -0.0000 -0.0995
vn 0.0100 0.0000 -0.1000
vn -0.0100 0.0000 0.1000
f 5761//3265 5762//3266 5777//3266 5776//3265
f 5762//3266 5763//3267 5778//3267 5777//3266
f 5763//3267 5764//3268 5779//3268 5778//3267
f 5764//3268 5765//3269 5780//3269 5779//3268
f 5765//3269 5766//3270 5781//3270 5780//3269
f 5766//3270 5767//3271 5782//3271 5781//3270
f 5767//3271 5768//3272 5783//3272 5782//3271
f 5768//3272 5769//3273 5784//3273 5783//3272
f 5769//3273 5770//3274 5785//3274 5784//3273
f 5770//3274 5771//3275 5786//3275 5785//3274
f 5771//3275 5772//3276 5787//3276 5786//3275
f 5772//3276 5773//3277 5788//3277 5787//3276
f 5773//3277 5774//3278 5789//3278 5788//3277
f 5774//3278 5775//3279 5790//3279 5789//3278
f 5774//3280 5773//3280 5772//3280 5771//3280 5770//3280 5769//3280 5768//3280 5767//3280 5766//3280 5765//3280 5764//3280 5763//3280 5762//3280 5761//3280
f 5776//3281 5777//3281 5778//3281 5779//3281 5780//3281 5781//3281 5782//3281 5783//3281 5784//3281 5785//3281 5786//3281 5787//3281 5788//3281 5789//3281
v 0.1302 0.0000 -1.0030 0.40 0.40 0.40
v 0.1322 0.0087 -1.0027 0.40 0.40 0.40
v 0.1377 0.0156 -1.0018 0.40 0.40 0.40
v 0.1456 0.0195 -1.0007 0.40 0.40 0.40
v 0.1544 0.0195 -0.9993 0.40 0.40 0.40
v 0.1623 0.0156 -0.9982 0.40 0.40 0.40
v 0.1678 0.0087 -0.9973 0.40 0.40 0.40
v 0.1698 0.0000 -0.9970 0.40 0.40 0.40
v 0.1678 -0.0087 -0.9973 0.40 0.40 0.40
v 0.1623 -0.0156 -0.9982 0.40 0.40 0.40
v 0.1544 -0.0195 -0.9993 0.40 0.40 0.40
v 0.1456 -0.0195 -1.0007 0.40 0.40 0.40
v 0.1377 -0.0156 -1.0018 0.40 0.40 0.40
v 0.1322 -0.0087 -1.0027 0.40 0.40 0.40
v 0.1302 -0.0000 -1.0030 0.40 0.40 0.40
v 0.1452 0.0000 -1.1030 0.40 0.40 0.40
v 0.1472 0.0087 -1.1027 0.40 0.40 0.40
v 0.1527 0.0156 -1.1018 0.40 0.40 0.40
v 0.1606 0.0195 -1.1007 0.40 0.40 0.40
v 0.1694 0.0195 -1.0993 0.40 0.40 0.40
v 0.1773 0.0156 -1.0982 0.40 0.40 0.40
v 0.1828 0.0087 -1.0973 0.40 0.40 0.40
v 0.1848 0.0000 -1.0970 0.40 0.40 0.40
v 0.1828 -0.0087 -1.0973 0.40 0.40 0.40
v 0.1773 -0.0156 -1.0982 0.40 0.40 0.40
v 0.1694 -0.0195 -1.0993 0.40 0.40 0.40
v 0.1606 -0.0195 -1.1007 0.40 0.40 0.40
v 0.1527 -0.0156 -1.1018 0.40 0.40 0.40
v 0.1472 -0.0087 -1.1027 0.40 0.40 0.40
v 0.1452 -0.0000 -1.1030 0.40 0.40 0.40
vn -0.9889 0.0000 -0.1483
vn -0.8910 0.4339 -0.1337
vn -0.6166 0.7818 -0.0925
vn -0.2201 0.9749 -0.0330
vn 0.2201 0.9749 0.0330
vn 0.6166 0.7818 0.0925
vn 0.8910 0.4339 0.1337
vn 0.9889 0.0000 0.1483
vn 0.8910 -0.4339 0.1337
vn 0.6166 -0.7818 0.0925
vn 0.2201 -0.9749 0.0330
vn -0.2201 -0.9749 -0.0330
vn -0.6166 -0.7818 -0.0925
vn -0.8910 -0.4339 -0.1337
vn -0.9889 -0.0000 -0.1483
vn 0.0150 0.0000 -0.1000
vn -0.0150 0.0000 0.1000
f 5791//3282 5792//3283 5807//3283 5806//3282
f 5792//3283 5793//3284 5808//3284 5807//3283
f 5793//3284 5794//3285 5809//3285 5808//3284
f 5794//3285 5795//3286 5810//3286 5809//3285
f 5795//3286 5796//3287 5811//3287 5810//3286
f 5796//3287 5797//3288 5812//3288 5811//3287
f 5797//3288 5798//3289 5813//3289 5812//3288
f 5798//3289 5799//3290 5814//3290 5813//3289
f 5799//3290 5800//3291 5815//3291 5814//3290
f 5800//3291 5801//3292 5816//3292 5815//3291
f 5801//3292 5802//3293 5817//3293 5816//3292
f 5802//3293 5803//3294 5818//3294 5817//3293
f 5803//3294 5804//3295 5819//3295 5818//3294
f 5804//3295 5805//3296 5820//3296 5819//3295
f 5804//3297 5803//3297 5802//3297 5801//3297 5800//3297 5799//3297 5798//3297 5797//3297 5796//3297 5795//3297 5794//3297 5793//3297 5792//3297 5791//3297
f 5806//3298 5807//3298 5808//3298 5809//3298 5810//3298 5811//3298 5812//3298 5813//3298 5814//3298 5815//3298 5816//3298 5817//3298 5818//3298 5819//3298
v 0.1804 0.0000 -1.0039 0.40 0.40 0.40
v 0.1823 0.0087 -1.0035 0.40 0.40 0.40
v 0.1878 0.0156 -1.0024 0.40 0.40 0.40
v 0.1956 0.0195 -1.0009 0.40 0.40 0.40
v 0.2044 0.0195 -0.9991 0.40 0.40 0.40
v 0.2122 0.0156 -0.9976 0.40 0.40 0.40
v 0.2177 0.0087 -0.9965 0.40 0.40 0.40
v 0.2196 0.0000 -0.9961 0.40 0.40 0.40
v 0.2177 -0.0087 -0.9965 0.40 0.40 0.40
v 0.2122 -0.0156 -0.9976 0.40 0.40 0.40
v 0.2044 -0.0195 -0.9991 0.40 0.40 0.40
v 0.1956 -0.0195 -1.0009 0.40 0.40 0.40
v 0.1878 -0.0156 -1.0024 0.40 0.40 0.40
v 0.1823 -0.0087 -1.0035 0.40 0.40 0.40
v 0.1804 -0.0000 -1.0039 0.40 0.40 0.40
v 0.2004 0.0000 -1.1039 0.40 0.40 0.40
v 0.2023 0.0087 -1.1035 0.40 0.40 0.40
v 0.2078 0.0156 -1.1024 0.40 0.40 0.40
v 0.2156 0.0195 -1.1009 0.40 0.40 0.40
v 0.2244 0.0195 -1.0991 0.40 0.40 0.40
v 0.2322 0.0156 -1.0976 0.40 0.40 0.40
v 0.2377 0.0087 -1.0965 0.40 0.40 0.40
v 0.2396 0.0000 -1.0961 0.40 0.40 0.40
v 0.2377 -0.0087 -1.0965 0.40 0.40 0.40
v 0.2322 -0.0156 -1.0976 0.40 0.40 0.40
v 0.2244 -0.0195 -1.0991 0.40 0.40 0.40
v 0.2156 -0.0195 -1.1009 0.40 0.40 0.40
v 0.2078 -0.0156 -1.1024 0.40 0.40 0.40
v 0.2023 -0.0087 -1.1035 0.40 0.40 0.40
v 0.2004 -0.0000 -1.1039 0.40 0.40 0.40
vn -0.9806 0.0000 -0.1961
vn -0.8835 0.4339 -0.1767
vn -0.6114 0.7818 -0.1223
vn -0.2182 0.9749 -0.0436
vn 0.2182 0.9749 0.0436
vn 0.6114 0.7818 0.1223
vn 0.8835 0.4339 0.1767
vn 0.9806 0.0000 0.1961
vn 0.8835 -0.4339 0.1767
vn 0.6114 -0.7818 0.1223
vn 0.2182 -0.9749 0.0436
vn -0.2182 -0.9749 -0.0436
vn -0.6114 -0.7818 -0.1223
vn -0.8835 -0.4339 -0.1767
vn -0.9806 -0.0000 -0.1961
vn 0.0200 0.0000 -0.1000
vn -0.0200 0.0000 0.1000
f 5821//3299 5822//3300 5837//3300 5836//3299
f 5822//3300 5823//3301 5838//3301 5837//3300
f 5823//3301 5824//3302 5839//3302 5838//3301
f 5824//3302 5825//3303 5840//3303 5839//3302
f 5825//3303 5826//3304 5841//3304 5840//3303
f 5826//3304 5827//3305 5842//3305 5841//3304
f 5827//3305 5828//3306 5843//3306 5842//3305
f 5828//3306 5829//3307 5844//3307 5843//3306
f 5829//3307 5830//3308 5845//3308 5844//3307
f 5830//3308 5831//3309 5846//3309 5845//3308
f 5831//3309 5832//3310 5847//3310 5846//3309
f 5832//3310 5833//3311 5848//3311 5847//3310
f 5833//3311 5834//3312 5849//3312 5848//3311
f 5834//3312 5835//3313 5850//3313 5849//3312
f 5834//3314 5833//3314 5832//3314 5831//3314 5830//3314 5829//3314 5828//3314 5827//3314 5826//3314 5825//3314 5824//3314 5823//3314 5822//3314 5821//3314
f 5836//3315 5837//3315 5838//3315 5839//3315 5840//3315 5841//3315 5842//3315 5843//3315 5844//3315 5845//3315 5846//3315 5847//3315 5848//3315 5849//3315
v 0.2306 0.0000 -1.0049 0.40 0.40 0.40
v 0.2325 0.0087 -1.0044 0.40 0.40 0.40
v 0.2379 0.0156 -1.0030 0.40 0.40 0.40
v 0.2457 0.0195 -1.0011 0.40 0.40 0.40
v 0.2543 0.0195 -0.9989 0.40 0.40 0.40
v 0.2621 0.0156 -0.9970 0.40 0.40 0.40
v 0.2675 0.0087 -0.9956 0.40 0.40 0.40
v 0.2694 0.0000 -0.9951 0.40 0.40 0.40
v 0.2675 -0.0087 -0.9956 0.40 0.40 0.40
v 0.2621 -0.0156 -0.9970 0.40 0.40 0.40
v 0.2543 -0.0195 -0.9989 0.40 0.40 0.40
v 0.2457 -0.0195 -1.0011 0.40 0.40 0.40
v 0.2379 -0.0156 -1.0030 0.40 0.40 0.40
v 0.2325 -0.0087 -1.0044 0.40 0.40 0.40
v 0.2306 -0.0000 -1.0049 0.40 0.40 0.40
v 0.2556 0.0000 -1.1049 0.40 0.40 0.40
v 0.2575 0.0087 -1.1044 0.40 0.40 0.40
v 0.2629 0.0156 -1.1030 0.40 0.40 0.40
v 0.2707 0.0195 -1.1011 0.40 0.40 0.40
v 0.2793 0.0195 -1.0989 0.40 0.40 0.40
v 0.2871 0.0156 -1.0970 0.40 0.40 0.40
v 0.2925 0.0087 -1.0956 0.40 0.40 0.40
v 0.2944 0.0000 -1.0951 0.40 0.40 0.40
v 0.2925 -0.0087 -1.0956 0.40 0.40 0.40
v 0.2871 -0.0156 -1.0970 0.40 0.40 0.40
v 0.2793 -0.0195 -1.0989 0.40 0.40 0.40
v 0.2707 -0.0195 -1.1011 0.40 0.40 0.40
v 0.2629 -0.0156 -1.1030 0.40 0.40 0.40
v 0.2575 -0.0087 -1.1044 0.40 0.40 0.40
v 0.2556 -0.0000 -1.1049 0.40 0.40 0.40
vn -0.9701 0.0000 -0.2425
vn -0.8741 0.4339 -0.2185
vn -0.6049 0.7818 -0.1512
vn -0.2159 0.9749 -0.0540
vn 0.2159 0.9749 0.0540
vn 0.6049 0.7818 0.1512
vn 0.8741 0.4339 0.2185
vn 0.9701 0.0000 0.2425
vn 0.8741 -0.4339 0.2185
vn 0.6049 -0.7818 0.1512
vn 0.2159 -0.9749 0.0540
vn -0.2159 -0.9749 -0.0540
vn -0.6049 -0.7818 -0.1512
vn -0.8741 -0.4339 -0.2185
vn -0.9701 -0.0000 -0.2425
vn 0.0250 0.0000 -0.1000
vn -0.0250 0.0000 0.1000
f 5851//3316 5852//3317 5867//3317 5866//3316
f 5852//3317 5853//3318 5868//3318 5867//3317
f 5853//3318 5854//3319 5869//3319 5868//3318
f 5854//3319 5855//3320 5870//3320 5869//3319
f 5855//3320 5856//3321 5871//3321 5870//3320
f 5856//3321 5857//3322 5872//3322 5871//3321
f 5857//3322 5858//3323 5873//3323 5872//3322
f 5858//3323 5859//3324 5874//3324 5873//3323
f 5859//3324 5860//3325 5875//3325 5874//3324
f 5860//3325 5861//3326 5876//3326 5875//3325
f 5861//3326 5862//3327 5877//3327 5876//3326
f 5862//3327 5863//3328 5878//3328 5877//3327
f 5863//3328 5864//3329 5879//3329 5878//3328
f 5864//3329 5865//3330 5880//3330 5879//3329
f 5864//3331 5863//3331 5862//3331 5861//3331 5860//3331 5859//3331 5858//3331 5857//3331 5856//3331 5855//3331 5854//3331 5853//3331 5852//3331 5851//3331
f 5866//3332 5867//3332 5868//3332 5869//3332 5870//3332 5871//3332 5872//3332 5873//3332 5874//3332 5875//3332 5876//3332 5877//3332 5878//3332 5879//3332
v 0.2808 0.0000 -1.0057 0.40 0.40 0.40
v 0.2827 0.0087 -1.0052 0.40 0.40 0.40
v 0.2881 0.0156 -1.0036 0.40 0.40 0.40
v 0.2957 0.0195 -1.0013 0.40 0.40 0.40
v 0.3043 0.0195 -0.9987 0.40 0.40 0.40
v 0.3119 0.0156 -0.9964 0.40 0.40 0.40
v 0.3173 0.0087 -0.9948 0.40 0.40 0.40
v 0.3192 0.0000 -0.9943 0.40 0.40 0.40
v 0.3173 -0.0087 -0.9948 0.40 0.40 0.40
v 0.3119 -0.0156 -0.9964 0.40 0.40 0.40
v 0.3043 -0.0195 -0.9987 0.40 0.40 0.40
v 0.2957 -0.0195 -1.0013 0.40 0.40 0.40
v 0.2881 -0.0156 -1.0036 0.40 0.40 0.40
v 0.2827 -0.0087 -1.0052 0.40 0.40 0.40
v 0.2808 -0.0000 -1.0057 0.40 0.40 0.40
v 0.3108 0.0000 -1.1057 0.40 0.40 0.40
v 0.3127 0.0087 -1.1052 0.40 0.40 0.40
v 0.3181 0.0156 -1.1036 0.40 0.40 0.40
v 0.3257 0.0195 -1.1013 0.40 0.40 0.40
v 0.3343 0.0195 -1.0987 0.40 0.40 0.40
v 0.3419 0.0156 -1.0964 0.40 0.40 0.40
v 0.3473 0.0087 -1.0948 0.40 0.40 0.40
v 0.3492 0.0000 -1.0943 0.40 0.40 0.40
v 0.3473 -0.0087 -1.0948 0.40 0.40 0.40
v 0.3419 -0.0156 -1.0964 0.40 0.40 0.40
v 0.3343 -0.0195 -1.0987 0.40 0.40 0.40
v 0.3257 -0.0195 -1.1013 0.40 0.40 0.40
v 0.3181 -0.0156 -1.1036 0.40 0.40 0.40
v 0.3127 -0.0087 -1.1052 0.40 0.40 0.40
v 0.3108 -0.0000 -1.1057 0.40 0.40 0.40
vn -0.9578 0.0000 -0.2873
vn -0.8630 0.4339 -0.2589
vn -0.5972 0.7818 -0.1792
vn -0.2131 0.9749 -0.0639
vn 0.2131 0.9749 0.0639
vn 0.5972 0.7818 0.1792
vn 0.8630 0.4339 0.2589
vn 0.9578 0.0000 0.2873
vn 0.8630 -0.4339 0.2589
vn 0.5972 -0.7818 0.1792
vn 0.2131 -0.9749 0.0639
vn -0.2131 -0.9749 -0.0639
vn -0.5972 -0.7818 -0.1792
vn -0.8630 -0.4339 -0.2589
vn -0.9578 -0.0000 -0.2873
vn 0.0300 0.0000 -0.1000
vn -0.0300 0.0000 0.1000
f 5881//3333 5882//3334 5897//3334 5896//3333
f 5882//3334 5883//3335 5898//3335 5897//3334
f 5883//3335 5884//3336 5899//3336 5898//3335
f 5884//3336 5885//3337 5900//3337 5899//3336
f 5885//3337 5886//3338 5901//3338 5900//3337
f 5886//3338 5887//3339 5902//3339 5901//3338
f 5887//3339 5888//3340 5903//3340 5902//3339
f 5888//3340 5889//3341 5904//3341 5903//3340
f 5889//3341 5890//3342 5905//3342 5904//3341
f 5890//3342 5891//3343 5906//3343 5905//3342
f 5891//3343 5892//3344 5907//3344 5906//3343
f 5892//3344 5893//3345 5908//3345 5907//3344
f 5893//3345 5894//3346 5909//3346 5908//3345
f 5894//3346 5895//3347 5910//3347 5909//3346
f 5894//3348 5893//3348 5892//3348 5891//3348 5890//3348 5889//3348 5888//3348 5887//3348 5886//3348 5885//3348 5884//3348 5883//3348 5882//3348 5881//3348
f 5896//3349 5897//3349 5898//3349 5899//3349 5900//3349 5901//3349 5902//3349 5903//3349 5904//3349 5905//3349 5906//3349 5907//3349 5908//3349 5909//3349
v 0.3311 0.0000 -1.0066 0.40 0.40 0.40
v 0.3330 0.0087 -1.0060 0.40 0.40 0.40
v 0.3382 0.0156 -1.0041 0.40 0.40 0.40
v 0.3458 0.0195 -1.0015 0.40 0.40 0.40
v 0.3542 0.0195 -0.9985 0.40 0.40 0.40
v 0.3618 0.0156 -0.9959 0.40 0.40 0.40
v 0.3670 0.0087 -0.9940 0.40 0.40 0.40
v 0.3689 0.0000 -0.9934 0.40 0.40 0.40
v 0.3670 -0.0087 -0.9940 0.40 0.40 0.40
v 0.3618 -0.0156 -0.9959 0.40 0.40 0.40
v 0.3542 -0.0195 -0.9985 0.40 0.40 0.40
v 0.3458 -0.0195 -1.0015 0.40 0.40 0.40
v 0.3382 -0.0156 -1.0041 0.40 0.40 0.40
v 0.3330 -0.0087 -1.0060 0.40 0.40 0.40
v 0.3311 -0.0000 -1.0066 0.40 0.40 0.40
v 0.3661 0.0000 -1.1066 0.40 0.40 0.40
v 0.3680 0.0087 -1.1060 0.40 0.40 0.40
v 0.3732 0.0156 -1.1041 0.40 0.40 0.40
v 0.3808 0.0195 -1.1015 0.40 0.40 0.40
v 0.3892 0.0195 -1.0985 0.40 0.40 0.40
v 0.3968 0.0156 -1.0959 0.40 0.40 0.40
v 0.4020 0.0087 -1.0940 0.40 0.40 0.40
v 0.4039 0.0000 -1.0934 0.40 0.40 0.40
v 0.4020 -0.0087 -1.0940 0.40 0.40 0.40
v 0.3968 -0.0156 -1.0959 0.40 0.40 0.40
v 0.3892 -0.0195 -1.0985 0.40 0.40 0.40
v 0.3808 -0.0195 -1.1015 0.40 0.40 0.40
v 0.3732 -0.0156 -1.1041 0.40 0.40 0.40
v 0.3680 -0.0087 -1.1060 0.40 0.40 0.40
v 0.3661 -0.0000 -1.1066 0.40 0.40 0.40
vn -0.9439 0.0000 -0.3304
vn -0.8504 0.4339 -0.2976
vn -0.5885 0.7818 -0.2060
vn -0.2100 0.9749 -0.0735
vn 0.2100 0.9749 0.0735
vn 0.5885 0.7818 0.2060
vn 0.8504 0.4339 0.2976
vn 0.9439 0.0000 0.3304
vn 0.8504 -0.4339 0.2976
vn 0.5885 -0.7818 0.2060
vn 0.2100 -0.9749 0.0735
vn -0.2100 -0.9749 -0.0735
vn -0.5885 -0.7818 -0.2060
vn -0.8504 -0.4339 -0.2976
vn -0.9439 -0.0000 -0.3304
vn 0.0350 0.0000 -0.1000
vn -0.0350 0.0000 0.1000
f 5911//3350 5912//3351 5927//3351 5926//3350
f 5912//3351 5913//3352 5928//3352 5927//3351
f 5913//3352 5914//3353 5929//3353 5928//3352
f 5914//3353 5915//3354 5930//3354 5929//3353
f 5915//3354 5916//3355 5931//3355 5930//3354
f 5916//3355 5917//3356 5932//3356 5931//3355
f 5917//3356 5918//3357 5933//3357 5932//3356
f 5918//3357 5919//3358 5934//3358 5933//3357
f 5919//3358 5920//3359 5935//3359 5934//3358
f 5920//3359 5921//3360 5936//3360 5935//3359
f 5921//3360 5922//3361 5937//3361 5936//3360
f 5922//3361 5923//3362 5938//3362 5937//3361
f 5923//3362 5924//3363 5939//3363 5938//3362
f 5924//3363 5925//3364 5940//3364 5939//3363
f 5924//3365 5923//3365 5922//3365 5921//3365 5920//3365 5919//3365 5918//3365 5917//3365 5916//3365 5915//3365 5914//3365 5913//3365 5912//3365 5911//3365
f 5926//3366 5927//3366 5928//3366 5929//3366 5930//3366 5931//3366 5932//3366 5933//3366 5934//3366 5935//3366 5936//3366 5937//3366 5938//3366 5939//3366
v 0.3814 0.0000 -1.0074 0.40 0.40 0.40
v 0.3833 0.0087 -1.0067 0.40 0.40 0.40
v 0.3884 0.0156 -1.0046 0.40 0.40 0.40
v 0.3959 0.0195 -1.0017 0.40 0.40 0.40
v 0.4041 0.0195 -0.9983 0.40 0.40 0.40
v 0.4116 0.0156 -0.9954 0.40 0.40 0.40
v 0.4167 0.0087 -0.9933 0.40 0.40 0.40
v 0.4186 0.0000 -0.9926 0.40 0.40 0.40
v 0.4167 -0.0087 -0.9933 0.40 0.40 0.40
v 0.4116 -0.0156 -0.9954 0.40 0.40 0.40
v 0.4041 -0.0195 -0.9983 0.40 0.40 0.40
v 0.3959 -0.0195 -1.0017 0.40 0.40 0.40
v 0.3884 -0.0156 -1.0046 0.40 0.40 0.40
v 0.3833 -0.0087 -1.0067 0.40 0.40 0.40
v 0.3814 -0.0000 -1.0074 0.40 0.40 0.40
v 0.4214 0.0000 -1.1074 0.40 0.40 0.40
v 0.4233 0.0087 -1.1067 0.40 0.40 0.40
v 0.4284 0.0156 -1.1046 0.40 0.40 0.40
v 0.4359 0.0195 -1.1017 0.40 0.40 0.40
v 0.4441 0.0195 -1.0983 0.40 0.40 0.40
v 0.4516 0.0156 -1.0954 0.40 0.40 0.40
v 0.4567 0.0087 -1.0933 0.40 0.40 0.40
v 0.4586 0.0000 -1.0926 0.40 0.40 0.40
v 0.4567 -0.0087 -1.0933 0.40 0.40 0.40
v 0.4516 -0.0156 -1.0954 0.40 0.40 0.40
v 0.4441 -0.0195 -1.0983 0.40 0.40 0.40
v 0.4359 -0.0195 -1.1017 0.40 0.40 0.40
v 0.4284 -0.0156 -1.1046 0.40 0.40 0.40
v 0.4233 -0.0087 -1.1067 0.40 0.40 0.40
v 0.4214 -0.0000 -1.1074 0.40 0.40 0.40
vn -0.9285 0.0000 -0.3714
vn -0.8365 0.4339 -0.3346
vn -0.5789 0.7818 -0.2316
vn -0.2066 0.9749 -0.0826
vn 0.2066 0.9749 0.0826
vn 0.5789 0.7818 0.2316
vn 0.8365 0.4339 0.3346
vn 0.9285 0.0000 0.3714
vn 0.8365 -0.4339 0.3346
vn 0.5789 -0.7818 0.2316
vn 0.2066 -0.9749 0.0826
vn -0.2066 -0.9749 -0.0826
vn -0.5789 -0.7818 -0.2316
vn -0.8365 -0.4339 -0.3346
vn -0.9285 -0.0000 -0.3714
vn 0.0400 0.0000 -0.1000
vn -0.0400 0.0000 0.1000
f 5941//3367 5942//3368 5957//3368 5956//3367
f 5942//3368 5943//3369 5958//3369 5957//3368
f 5943//3369 5944//3370 5959//3370 5958//3369
f 5944//3370 5945//3371 5960//3371 5959//3370
f 5945//3371 5946//3372 5961//3372 5960//3371
f 5946//3372 5947//3373 5962//3373 5961//3372
f 5947//3373 5948//3374 5963//3374 5962//3373
f 5948//3374 5949//3375 5964//3375 5963//3374
f 5949//3375 5950//3376 5965//3376 5964//3375
f 5950//3376 5951//3377 5966//3377 5965//3376
f 5951//3377 5952//3378 5967//3378 5966//3377
f 5952//3378 5953//3379 5968//3379 5967//3378
f 5953//3379 5954//3380 5969//3380 5968//3379
f 5954//3380 5955//3381 5970//3381 5969//3380
f 5954//3382 5953//3382 5952//3382 5951//3382 5950//3382 5949//3382 5948//3382 5947//3382 5946//3382 5945//3382 5944//3382 5943//3382 5942//3382 5941//3382
f 5956//3383 5957//3383 5958//3383 5959//3383 5960//3383 5961//3383 5962//3383 5963//3383 5964//3383 5965//3383 5966//3383 5967//3383 5968//3383 5969//3383
v 0.4318 0.0000 -1.0082 0.40 0.40 0.40
v 0.4336 0.0087 -1.0074 0.40 0.40 0.40
v 0.4386 0.0156 -1.0051 0.40 0.40 0.40
v 0.4459 0.0195 -1.0018 0.40 0.40 0.40
v 0.4541 0.0195 -0.9982 0.40 0.40 0.40
v 0.4614 0.0156 -0.9949 0.40 0.40 0.40
v 0.4664 0.0087 -0.9926 0.40 0.40 0.40
v 0.4682 0.0000 -0.9918 0.40 0.40 0.40
v 0.4664 -0.0087 -0.9926 0.40 0.40 0.40
v 0.4614 -0.0156 -0.9949 0.40 0.40 0.40
v 0.4541 -0.0195 -0.9982 0.40 0.40 0.40
v 0.4459 -0.0195 -1.0018 0.40 0.40 0.40
v 0.4386 -0.0156 -1.0051 0.40 0.40 0.40
v 0.4336 -0.0087 -1.0074 0.40 0.40 0.40
v 0.4318 -0.0000 -1.0082 0.40 0.40 0.40
v 0.4768 0.0000 -1.1082 0.40 0.40 0.40
v 0.4786 0.0087 -1.1074 0.40 0.40 0.40
v 0.4836 0.0156 -1.1051 0.40 0.40 0.40
v 0.4909 0.0195 -1.1018 0.40 0.40 0.40
v 0.4991 0.0195 -1.0982 0.40 0.40 0.40
v 0.5064 0.0156 -1.0949 0.40 0.40 0.40
v 0.5114 0.0087 -1.0926 0.40 0.40 0.40
v 0.5132 0.0000 -1.0918 0.40 0.40 0.40
v 0.5114 -0.0087 -1.0926 0.40 0.40 0.40
v 0.5064 -0.0156 -1.0949 0.40 0.40 0.40
v 0.4991 -0.0195 -1.0982 0.40 0.40 0.40
v 0.4909 -0.0195 -1.1018 0.40 0.40 0.40
v 0.4836 -0.0156 -1.1051 0.40 0.40 0.40
v 0.4786 -0.0087 -1.1074 0.40 0.40 0.40
v 0.4768 -0.0000 -1.1082 0.40 0.40 0.40
vn -0.9119 0.0000 -0.4104
vn -0.8216 0.4339 -0.3697
vn -0.5686 0.7818 -0.2559
vn -0.2029 0.9749 -0.0913
vn 0.2029 0.9749 0.0913
vn 0.5686 0.7818 0.2559
vn 0.8216 0.4339 0.3697
vn 0.9119 0.0000 0.4104
vn 0.8216 -0.4339 0.3697
vn 0.5686 -0.7818 0.2559
vn 0.2029 -0.9749 0.0913
vn -0.2029 -0.9749 -0.0913
vn -0.5686 -0.7818 -0.2559
vn -0.8216 -0.4339 -0.3697
vn -0.9119 -0.0000 -0.4104
vn 0.0450 0.0000 -0.1000
vn -0.0450 0.0000 0.1000
f 5971//3384 5972//3385 5987//3385 5986//3384
f 5972//3385 5973//3386 5988//3386 5987//3385
f 5973//3386 5974//3387 5989//3387 5988//3386
f 5974//3387 5975//3388 5990//3388 5989//3387
f 5975//3388 5976//3389 5991//3389 5990//3388
f 5976//3389 5977//3390 5992//3390 5991//3389
f 5977//3390 5978//3391 5993//3391 5992//3390
f 5978//3391 5979//3392 5994//3392 5993//3391
f 5979//3392 5980//3393 5995//3393 5994//3392
f 5980//3393 5981//3394 5996//3394 5995//3393
f 5981//3394 5982//3395 5997//3395 5996//3394
f 5982//3395 5983//3396 5998//3396 5997//3395
f 5983//3396 5984//3397 5999//3397 5998//3396
f 5984//3397 5985//3398 6000//3398 5999//3397
f 5984//3399 5983//3399 5982//3399 5981//3399 5980//3399 5979//3399 5978//3399 5977//3399 5976//3399 5975//3399 5974//3399 5973//3399 5972//3399 5971//3399
f 5986//3400 5987//3400 5988//3400 5989//3400 5990//3400 5991//3400 5992//3400 5993//3400 5994//3400 5995//3400 5996//3400 5997//3400 5998//3400 5999//3400
v 0.4821 0.0000 -1.0089 0.40 0.40 0.40
v 0.4839 0.0087 -1.0081 0.40 0.40 0.40
v 0.4888 0.0156 -1.0056 0.40 0.40 0.40
v 0.4960 0.0195 -1.0020 0.40 0.40 0.40
v 0.5040 0.0195 -0.9980 0.40 0.40 0.40
v 0.5112 0.0156 -0.9944 0.40 0.40 0.40
v 0.5161 0.0087 -0.9919 0.40 0.40 0.40
v 0.5179 0.0000 -0.9911 0.40 0.40 0.40
v 0.5161 -0.0087 -0.9919 0.40 0.40 0.40
v 0.5112 -0.0156 -0.9944 0.40 0.40 0.40
v 0.5040 -0.0195 -0.9980 0.40 0.40 0.40
v 0.4960 -0.0195 -1.0020 0.40 0.40 0.40
v 0.4888 -0.0156 -1.0056 0.40 0.40 0.40
v 0.4839 -0.0087 -1.0081 0.40 0.40 0.40
v 0.4821 -0.0000 -1.0089 0.40 0.40 0.40
v 0.5321 0.0000 -1.1089 0.40 0.40 0.40
v 0.5339 0.0087 -1.1081 0.40 0.40 0.40
v 0.5388 0.0156 -1.1056 0.40 0.40 0.40
v 0.5460 0.0195 -1.1020 0.40 0.40 0.40
v 0.5540 0.0195 -1.0980 0.40 0.40 0.40
v 0.5612 0.0156 -1.0944 0.40 0.40 0.40
v 0.5661 0.0087 -1.0919 0.40 0.40 0.40
v 0.5679 0.0000 -1.0911 0.40 0.40 0.40
v 0.5661 -0.0087 -1.0919 0.40 0.40 0.40
v 0.5612 -0.0156 -1.0944 0.40 0.40 0.40
v 0.5540 -0.0195 -1.0980 0.40 0.40 0.40
v 0.5460 -0.0195 -1.1020 0.40 0.40 0.40
v 0.5388 -0.0156 -1.1056 0.40 0.40 0.40
v 0.5339 -0.0087 -1.1081 0.40 0.40 0.40
v 0.5321 -0.0000 -1.1089 0.40 0.40 0.40
vn -0.8944 0.0000 -0.4472
vn -0.8059 0.4339 -0.4029
vn -0.5577 0.7818 -0.2788
vn -0.1990 0.9749 -0.0995
vn 0.1990 0.9749 0.0995
vn 0.5577 0.7818 0.2788
vn 0.8059 0.4339 0.4029
vn 0.8944 0.0000 0.4472
vn 0.8059 -0.4339 0.4029
vn 0.5577 -0.7818 0.2788
vn 0.1990 -0.9749 0.0995
vn -0.1990 -0.9749 -0.0995
vn -0.5577 -0.7818 -0.2788
vn -0.8059 -0.4339 -0.4029
vn -0.8944 -0.0000 -0.4472
vn 0.0500 0.0000 -0.1000
vn -0.0500 0.0000 0.1000
f 6001//3401 6002//3402 6017//3402 6016//3401
f 6002//3402 6003//3403 6018//3403 6017//3402
f 6003//3403 6004//3404 6019//3404 6018//3403
f 6004//3404 6005//3405 6020//3405 6019//3404
f 6005//3405 6006//3406 6021//3406 6020//3405
f 6006//3406 6007//3407 6022//3407 6021//3406
f 6007//3407 6008//3408 6023//3408 6022//3407
f 6008//3408 6009//3409 6024//3409 6023//3408
f 6009//3409 6010//3410 6025//3410 6024//3409
f 6010//3410 6011//3411 6026//3411 6025//3410
f 6011//3411 6012//3412 6027//3412 6026//3411
f 6012//3412 6013//3413 6028//3413 6027//3412
f 6013//3413 6014//3414 6029//3414 6028//3413
f 6014//3414 6015//3415 6030//3415 6029//3414
f 6014//3416 6013//3416 6012//3416 6011//3416 6010//3416 6009//3416 6008//3416 6007//3416 6006//3416 6005//3416 6004//3416 6003//3416 6002//3416 6001//3416
f 6016//3417 6017//3417 6018//3417 6019//3417 6020//3417 6021//3417 6022//3417 6023//3417 6024//3417 6025//3417 6026//3417 6027//3417 6028//3417 6029//3417
v 0.5325 0.0000 -1.0096 0.40 0.40 0.40
v 0.5342 0.0087 -1.0087 0.40 0.40 0.40
v 0.5391 0.0156 -1.0060 0.40 0.40 0.40
v 0.5461 0.0195 -1.0021 0.40 0.40 0.40
v 0.5539 0.0195 -0.9979 0.40 0.40 0.40
v 0.5609 0.0156 -0.9940 0.40 0.40 0.40
v 0.5658 0.0087 -0.9913 0.40 0.40 0.40
v 0.5675 0.0000 -0.9904 0.40 0.40 0.40
v 0.5658 -0.0087 -0.9913 0.40 0.40 0.40
v 0.5609 -0.0156 -0.9940 0.40 0.40 0.40
v 0.5539 -0.0195 -0.9979 0.40 0.40 0.40
v 0.5461 -0.0195 -1.0021 0.40 0.40 0.40
v 0.5391 -0.0156 -1.0060 0.40 0.40 0.40
v 0.5342 -0.0087 -1.0087 0.40 0.40 0.40
v 0.5325 -0.0000 -1.0096 0.40 0.40 0.40
v 0.5875 0.0000 -1.1096 0.40 0.40 0.40
v 0.5892 0.0087 -1.1087 0.40 0.40 0.40
v 0.5941 0.0156 -1.1060 0.40 0.40 0.40
v 0.6011 0.0195 -1.1021 0.40 0.40 0.40
v 0.6089 0.0195 -1.0979 0.40 0.40 0.40
v 0.6159 0.0156 -1.0940 0.40 0.40 0.40
v 0.6208 0.0087 -1.0913 0.40 0.40 0.40
v 0.6225 0.0000 -1.0904 0.40 0.40 0.40
v 0.6208 -0.0087 -1.0913 0.40 0.40 0.40
v 0.6159 -0.0156 -1.0940 0.40 0.40 0.40
v 0.6089 -0.0195 -1.0979 0.40 0.40 0.40
v 0.6011 -0.0195 -1.1021 0.40 0.40 0.40
v 0.5941 -0.0156 -1.1060 0.40 0.40 0.40
v 0.5892 -0.0087 -1.1087 0.40 0.40 0.40
v 0.5875 -0.0000 -1.1096 0.40 0.40 0.40
vn -0.8762 0.0000 -0.4819
vn -0.7894 0.4339 -0.4342
vn -0.5463 0.7818 -0.3005
vn -0.1950 0.9749 -0.1072
vn 0.1950 0.9749 0.1072
vn 0.5463 0.7818 0.3005
vn 0.7894 0.4339 0.4342
vn 0.8762 0.0000 0.4819
vn 0.7894 -0.4339 0.4342
vn 0.5463 -0.7818 0.3005
vn 0.1950 -0.9749 0.1072
vn -0.1950 -0.9749 -0.1072
vn -0.5463 -0.7818 -0.3005
vn -0.7894 -0.4339 -0.4342
vn -0.8762 -0.0000 -0.4819
vn 0.0550 0.0000 -0.1000
vn -0.0550 0.0000 0.1000
f 6031//3418 6032//3419 6047//3419 6046//3418
f 6032//3419 6033//3420 6048//3420 6047//3419
f 6033//3420 6034//3421 6049//3421 6048//3420
f 6034//3421 6035//3422 6050//3422 6049//3421
f 6035//3422 6036//3423 6051//3423 6050//3422
f 6036//3423 6037//3424 6052//3424 6051//3423
f 6037//3424 6038//3425 6053//3425 6052//3424
f 6038//3425 6039//3426 6054//3426 6053//3425
f 6039//3426 6040//3427 6055//3427 6054//3426
f 6040//3427 6041//3428 6056//3428 6055//3427
f 6041//3428 6042//3429 6057//3429 6056//3428
f 6042//3429 6043//3430 6058//3430 6057//3429
f 6043//3430 6044//3431 6059//3431 6058//3430
f 6044//3431 6045//3432 6060//3432 6059//3431
f 6044//3433 6043//3433 6042//3433 6041//3433 6040//3433 6039//3433 6038//3433 6037//3433 6036//3433 6035//3433 6034//3433 6033//3433 6032//3433 6031//3433
f 6046//3434 6047//3434 6048//3434 6049//3434 6050//3434 6051//3434 6052//3434 6053//3434 6054//3434 6055//3434 6056//3434 6057//3434 6058//3434 6059//3434
v 0.5829 0.0000 -1.0103 0.40 0.40 0.40
v 0.5845 0.0087 -1.0093 0.40 0.40 0.40
v 0.5893 0.0156 -1.0064 0.40 0.40 0.40
v 0.5962 0.0195 -1.0023 0.40 0.40 0.40
v 0.6038 0.0195 -0.9977 0.40 0.40 0.40
v 0.6107 0.0156 -0.9936 0.40 0.40 0.40
v 0.6155 0.0087 -0.9907 0.40 0.40 0.40
v 0.6171 0.0000 -0.9897 0.40 0.40 0.40
v 0.6155 -0.0087 -0.9907 0.40 0.40 0.40
v 0.6107 -0.0156 -0.9936 0.40 0.40 0.40
v 0.6038 -0.0195 -0.9977 0.40 0.40 0.40
v 0.5962 -0.0195 -1.0023 0.40 0.40 0.40
v 0.5893 -0.0156 -1.0064 0.40 0.40 0.40
v 0.5845 -0.0087 -1.0093 0.40 0.40 0.40
v 0.5829 -0.0000 -1.0103 0.40 0.40 0.40
v 0.6429 0.0000 -1.1103 0.40 0.40 0.40
v 0.6445 0.0087 -1.1093 0.40 0.40 0.40
v 0.6493 0.0156 -1.1064 0.40 0.40 0.40
v 0.6562 0.0195 -1.1023 0.40 0.40 0.40
v 0.6638 0.0195 -1.0977 0.40 0.40 0.40
v 0.6707 0.0156 -1.0936 0.40 0.40 0.40
v 0.6755 0.0087 -1.0907 0.40 0.40 0.40
v 0.6771 0.0000 -1.0897 0.40 0.40 0.40
v 0.6755 -0.0087 -1.0907 0.40 0.40 0.40
v 0.6707 -0.0156 -1.0936 0.40 0.40 0.40
v 0.6638 -0.0195 -1.0977 0.40 0.40 0.40
v 0.6562 -0.0195 -1.1023 0.40 0.40 0.40
v 0.6493 -0.0156 -1.1064 0.40 0.40 0.40
v 0.6445 -0.0087 -1.1093 0.40 0.40 0.40
v 0.6429 -0.0000 -1.1103 0.40 0.40 0.40
vn -0.8575 0.0000 -0.5145
vn -0.7726 0.4339 -0.4635
vn -0.5346 0.7818 -0.3208
vn -0.1908 0.9749 -0.1145
vn 0.1908 0.9749 0.1145
vn 0.5346 0.7818 0.3208
vn 0.7726 0.4339 0.4635
vn 0.8575 0.0000 0.5145
vn 0.7726 -0.4339 0.4635
vn 0.5346 -0.7818 0.3208
vn 0.1908 -0.9749 0.1145
vn -0.1908 -0.9749 -0.1145
vn -0.5346 -0.7818 -0.3208
vn -0.7726 -0.4339 -0.4635
vn -0.8575 -0.0000 -0.5145
vn 0.0600 0.0000 -0.1000
vn -0.0600 0.0000 0.1000
f 6061//3435 6062//3436 6077//3436 6076//3435
f 6062//3436 6063//3437 6078//3437 6077//3436
f 6063//3437 6064//3438 6079//3438 6078//3437
f 6064//3438 6065//3439 6080//3439 6079//3438
f 6065//3439 6066//3440 6081//3440 6080//3439
f 6066//3440 6067//3441 6082//3441 6081//3440
f 6067//3441 6068//3442 6083//3442 6082//3441
f 6068//3442 6069//3443 6084//3443 6083//3442
f 6069//3443 6070//3444 6085//3444 6084//3443
f 6070//3444 6071//3445 6086//3445 6085//3444
f 6071//3445 6072//3446 6087//3446 6086//3445
f 6072//3446 6073//3447 6088//3447 6087//3446
f 6073//3447 6074//3448 6089//3448 6088//3447
f 6074//3448 6075//3449 6090//3449 6089//3448
f 6074//3450 6073//3450 6072//3450 6071//3450 6070//3450 6069//3450 6068//3450 6067//3450 6066//3450 6065//3450 6064//3450 6063//3450 6062//3450 6061//3450
f 6076//3451 6077//3451 6078//3451 6079//3451 6080//3451 6081//3451 6082//3451 6083//3451 6084//3451 6085//3451 6086//3451 6087//3451 6088//3451 6089//3451
v 0.6332 0.0000 -1.0109 0.40 0.40 0.40
v 0.6349 0.0087 -1.0098 0.40 0.40 0.40
v 0.6395 0.0156 -1.0068 0.40 0.40 0.40
v 0.6463 0.0195 -1.0024 0.40 0.40 0.40
v 0.6537 0.0195 -0.9976 0.40 0.40 0.40
v 0.6605 0.0156 -0.9932 0.40 0.40 0.40
v 0.6651 0.0087 -0.9902 0.40 0.40 0.40
v 0.6668 0.0000 -0.9891 0.40 0.40 0.40
v 0.6651 -0.0087 -0.9902 0.40 0.40 0.40
v 0.6605 -0.0156 -0.9932 0.40 0.40 0.40
v 0.6537 -0.0195 -0.9976 0.40 0.40 0.40
v 0.6463 -0.0195 -1.0024 0.40 0.40 0.40
v 0.6395 -0.0156 -1.0068 0.40 0.40 0.40
v 0.6349 -0.0087 -1.0098 0.40 0.40 0.40
v 0.6332 -0.0000 -1.0109 0.40 0.40 0.40
v 0.6982 0.0000 -1.1109 0.40 0.40 0.40
v 0.6999 0.0087 -1.1098 0.40 0.40 0.40
v 0.7045 0.0156 -1.1068 0.40 0.40 0.40
v 0.7113 0.0195 -1.1024 0.40 0.40 0.40
v 0.7187 0.0195 -1.0976 0.40 0.40 0.40
v 0.7255 0.0156 -1.0932 0.40 0.40 0.40
v 0.7301 0.0087 -1.0902 0.40 0.40 0.40
v 0.7318 0.0000 -1.0891 0.40 0.40 0.40
v 0.7301 -0.0087 -1.0902 0.40 0.40 0.40
v 0.7255 -0.0156 -1.0932 0.40 0.40 0.40
v 0.7187 -0.0195 -1.0976 0.40 0.40 0.40
v 0.7113 -0.0195 -1.1024 0.40 0.40 0.40
v 0.7045 -0.0156 -1.1068 0.40 0.40 0.40
v 0.6999 -0.0087 -1.1098 0.40 0.40 0.40
v 0.6982 -0.0000 -1.1109 0.40 0.40 0.40
vn -0.8384 0.0000 -0.5450
vn -0.7554 0.4339 -0.4910
vn -0.5228 0.7818 -0.3398
vn -0.1866 0.9749 -0.1213
vn 0.1866 0.9749 0.1213
vn 0.5228 0.7818 0.3398
vn 0.7554 0.4339 0.4910
vn 0.8384 0.0000 0.5450
vn 0.7554 -0.4339 0.4910
vn 0.5228 -0.7818 0.3398
vn 0.1866 -0.9749 0.1213
vn -0.1866 -0.9749 -0.1213
vn -0.5228 -0.7818 -0.3398
vn -0.7554 -0.4339 -0.4910
vn -0.8384 -0.0000 -0.5450
vn 0.0650 0.0000 -0.1000
vn -0.0650 0.0000 0.1000
f 6091//3452 6092//3453 6107//3453 6106//3452
f 6092//3453 6093//3454 6108//3454 6107//3453
f 6093//3454 6094//3455 6109//3455 6108//3454
f 6094//3455 6095//3456 6110//3456 6109//3455
f 6095//3456 6096//3457 6111//3457 6110//3456
f 6096//3457 6097//3458 6112//3458 6111//3457
f 6097//3458 6098//3459 6113//3459 6112//3458
f 6098//3459 6099//3460 6114//3460 6113//3459
f 6099//3460 6100//3461 6115//3461 6114//3460
f 6100//3461 6101//3462 6116//3462 6115//3461
f 6101//3462 6102//3463 6117//3463 6116//3462
f 6102//3463 6103//3464 6118//3464 6117//3463
f 6103//3464 6104//3465 6119//3465 6118//3464
f 6104//3465 6105//3466 6120//3466 6119//3465
f 6104//3467 6103//3467 6102//3467 6101//3467 6100//3467 6099//3467 6098//3467 6097//3467 6096//3467 6095//3467 6094//3467 6093//3467 6092//3467 6091//3467
f 6106//3468 6107//3468 6108//3468 6109//3468 6110//3468 6111//3468 6112//3468 6113//3468 6114//3468 6115//3468 6116//3468 6117//3468 6118//3468 6119//3468
v 0.6836 0.0000 -1.0115 0.40 0.40 0.40
v 0.6852 0.0087 -1.0103 0.40 0.40 0.40
v 0.6898 0.0156 -1.0072 0.40 0.40 0.40
v 0.6964 0.0195 -1.0026 0.40 0.40 0.40
v 0.7036 0.0195 -0.9974 0.40 0.40 0.40
v 0.7102 0.0156 -0.9928 0.40 0.40 0.40
v 0.7148 0.0087 -0.9897 0.40 0.40 0.40
v 0.7164 0.0000 -0.9885 0.40 0.40 0.40
v 0.7148 -0.0087 -0.9897 0.40 0.40 0.40
v 0.7102 -0.0156 -0.9928 0.40 0.40 0.40
v 0.7036 -0.0195 -0.9974 0.40 0.40 0.40
v 0.6964 -0.0195 -1.0026 0.40 0.40 0.40
v 0.6898 -0.0156 -1.0072 0.40 0.40 0.40
v 0.6852 -0.0087 -1.0103 0.40 0.40 0.40
v 0.6836 -0.0000 -1.0115 0.40 0.40 0.40
v 0.7536 0.0000 -1.1115 0.40 0.40 0.40
v 0.7552 0.0087 -1.1103 0.40 0.40 0.40
v 0.7598 0.0156 -1.1072 0.40 0.40 0.40
v 0.7664 0.0195 -1.1026 0.40 0.40 0.40
v 0.7736 0.0195 -1.0974 0.40 0.40 0.40
v 0.7802 0.0156 -1.0928 0.40 0.40 0.40
v 0.7848 0.0087 -1.0897 0.40 0.40 0.40
v 0.7864 0.0000 -1.0885 0.40 0.40 0.40
v 0.7848 -0.0087 -1.0897 0.40 0.40 0.40
v 0.7802 -0.0156 -1.0928 0.40 0.40 0.40
v 0.7736 -0.0195 -1.0974 0.40 0.40 0.40
v 0.7664 -0.0195 -1.1026 0.40 0.40 0.40
v 0.7598 -0.0156 -1.1072 0.40 0.40 0.40
v 0.7552 -0.0087 -1.1103 0.40 0.40 0.40
v 0.7536 -0.0000 -1.1115 0.40 0.40 0.40
vn -0.8192 0.0000 -0.5735
vn -0.7381 0.4339 -0.5167
vn -0.5108 0.7818 -0.3575
vn -0.1823 0.9749 -0.1276
vn 0.1823 0.9749 0.1276
vn 0.5108 0.7818 0.3575
vn 0.7381 0.4339 0.5167
vn 0.8192 0.0000 0.5735
vn 0.7381 -0.4339 0.5167
vn 0.5108 -0.7818 0.3575
vn 0.1823 -0.9749 0.1276
vn -0.1823 -0.9749 -0.1276
vn -0.5108 -0.7818 -0.3575
vn -0.7381 -0.4339 -0.5167
vn -0.8192 -0.0000 -0.5735
vn 0.0700 0.0000 -0.1000
vn -0.0700 0.0000 0.1000
f 6121//3469 6122//3470 6137//3470 6136//3469
f 6122//3470 6123//3471 6138//3471 6137//3470
f 6123//3471 6124//3472 6139//3472 6138//3471
f 6124//3472 6125//3473 6140//3473 6139//3472
f 6125//3473 6126//3474 6141//3474 6140//3473
f 6126//3474 6127//3475 6142//3475 6141//3474
f 6127//3475 6128//3476 6143//3476 6142//3475
f 6128//3476 6129//3477 6144//3477 6143//3476
f 6129//3477 6130//3478 6145//3478 6144//3477
f 6130//3478 6131//3479 6146//3479 6145//3478
f 6131//3479 6132//3480 6147//3480 6146//3479
f 6132//3480 6133//3481 6148//3481 6147//3480
f 6133//3481 6134//3482 6149//3482 6148//3481
f 6134//3482 6135//3483 6150//3483 6149//3482
f 6134//3484 6133//3484 6132//3484 6131//3484 6130//3484 6129//3484 6128//3484 6127//3484 6126//3484 6125//3484 6124//3484 6123//3484 6122//3484 6121//3484
f 6136//3485 6137//3485 6138//3485 6139//3485 6140//3485 6141//3485 6142//3485 6143//3485 6144//3485 6145//3485 6146//3485 6147//3485 6148//3485 6149//3485
v 0.7340 0.0000 -1.0120 0.40 0.40 0.40
v 0.7356 0.0087 -1.0108 0.40 0.40 0.40
v 0.7400 0.0156 -1.0075 0.40 0.40 0.40
v 0.7464 0.0195 -1.0027 0.40 0.40 0.40
v 0.7536 0.0195 -0.9973 0.40 0.40 0.40
v 0.7600 0.0156 -0.9925 0.40 0.40 0.40
v 0.7644 0.0087 -0.9892 0.40 0.40 0.40
v 0.7660 0.0000 -0.9880 0.40 0.40 0.40
v 0.7644 -0.0087 -0.9892 0.40 0.40 0.40
v 0.7600 -0.0156 -0.9925 0.40 0.40 0.40
v 0.7536 -0.0195 -0.9973 0.40 0.40 0.40
v 0.7464 -0.0195 -1.0027 0.40 0.40 0.40
v 0.7400 -0.0156 -1.0075 0.40 0.40 0.40
v 0.7356 -0.0087 -1.0108 0.40 0.40 0.40
v 0.7340 -0.0000 -1.0120 0.40 0.40 0.40
v 0.8090 0.0000 -1.1120 0.40 0.40 0.40
v 0.8106 0.0087 -1.1108 0.40 0.40 0.40
v 0.8150 0.0156 -1.1075 0.40 0.40 0.40
v 0.8214 0.0195 -1.1027 0.40 0.40 0.40
v 0.8286 0.0195 -1.0973 0.40 0.40 0.40
v 0.8350 0.0156 -1.0925 0.40 0.40 0.40
v 0.8394 0.0087 -1.0892 0.40 0.40 0.40
v 0.8410 0.0000 -1.0880 0.40 0.40 0.40
v 0.8394 -0.0087 -1.0892 0.40 0.40 0.40
v 0.8350 -0.0156 -1.0925 0.40 0.40 0.40
v 0.8286 -0.0195 -1.0973 0.40 0.40 0.40
v 0.8214 -0.0195 -1.1027 0.40 0.40 0.40
v 0.8150 -0.0156 -1.1075 0.40 0.40 0.40
v 0.8106 -0.0087 -1.1108 0.40 0.40 0.40
v 0.8090 -0.0000 -1.1120 0.40 0.40 0.40
vn -0.8000 0.0000 -0.6000
vn -0.7208 0.4339 -0.5406
vn -0.4988 0.7818 -0.3741
vn -0.1780 0.9749 -0.1335
vn 0.1780 0.9749 0.1335
vn 0.4988 0.7818 0.3741
vn 0.7208 0.4339 0.5406
vn 0.8000 0.0000 0.6000
vn 0.7208 -0.4339 0.5406
vn 0.4988 -0.7818 0.3741
vn 0.1780 -0.9749 0.1335
vn -0.1780 -0.9749 -0.1335
vn -0.4988 -0.7818 -0.3741
vn -0.7208 -0.4339 -0.5406
vn -0.8000 -0.0000 -0.6000
vn 0.0750 0.0000 -0.1000
vn -0.0750 0.0000 0.1000
f 6151//3486 6152//3487 6167//3487 6166//3486
f 6152//3487 6153//3488 6168//3488 6167//3487
f 6153//3488 6154//3489 6169//3489 6168//3488
f 6154//3489 6155//3490 6170//3490 6169//3489
f 6155//3490 6156//3491 6171//3491 6170//3490
f 6156//3491 6157//3492 6172//3492 6171//3491
f 6157//3492 6158//3493 6173//3493 6172//3492
f 6158//3493 6159//3494 6174//3494 6173//3493
f 6159//3494 6160//3495 6175//3495 6174//3494
f 6160//3495 6161//3496 6176//3496 6175//3495
f 6161//3496 6162//3497 6177//3497 6176//3496
f 6162//3497 6163//3498 6178//3498 6177//3497
f 6163//3498 6164//3499 6179//3499 6178//3498
f 6164//3499 6165//3500 6180//3500 6179//3499
f 6164//3501 6163//3501 6162//3501 6161//3501 6160//3501 6159//3501 6158//3501 6157//3501 6156//3501 6155//3501 6154//3501 6153//3501 6152//3501 6151//3501
f 6166//3502 6167//3502 6168//3502 6169//3502 6170//3502 6171//3502 6172//3502 6173//3502 6174//3502 6175//3502 6176//3502 6177//3502 6178//3502 6179//3502
v 0.7844 0.0000 -1.0125 0.40 0.40 0.40
v 0.7859 0.0087 -1.0113 0.40 0.40 0.40
v 0.7903 0.0156 -1.0078 0.40 0.40 0.40
v 0.7965 0.0195 -1.0028 0.40 0.40 0.40
v 0.8035 0.0195 -0.9972 0.40 0.40 0.40
v 0.8097 0.0156 -0.9922 0.40 0.40 0.40
v 0.8141 0.0087 -0.9887 0.40 0.40 0.40
v 0.8156 0.0000 -0.9875 0.40 0.40 0.40
v 0.8141 -0.0087 -0.9887 0.40 0.40 0.40
v 0.8097 -0.0156 -0.9922 0.40 0.40 0.40
v 0.8035 -0.0195 -0.9972 0.40 0.40 0.40
v 0.7965 -0.0195 -1.0028 0.40 0.40 0.40
v 0.7903 -0.0156 -1.0078 0.40 0.40 0.40
v 0.7859 -0.0087 -1.0113 0.40 0.40 0.40
v 0.7844 -0.0000 -1.0125 0.40 0.40 0.40
v 0.8644 0.0000 -1.1125 0.40 0.40 0.40
v 0.8659 0.0087 -1.1113 0.40 0.40 0.40
v 0.8703 0.0156 -1.1078 0.40 0.40 0.40
v 0.8765 0.0195 -1.1028 0.40 0.40 0.40
v 0.8835 0.0195 -1.0972 0.40 0.40 0.40
v 0.8897 0.0156 -1.0922 0.40 0.40 0.40
v 0.8941 0.0087 -1.0887 0.40 0.40 0.40
v 0.8956 0.0000 -1.0875 0.40 0.40 0.40
v 0.8941 -0.0087 -1.0887 0.40 0.40 0.40
v 0.8897 -0.0156 -1.0922 0.40 0.40 0.40
v 0.8835 -0.0195 -1.0972 0.40 0.40 0.40
v 0.8765 -0.0195 -1.1028 0.40 0.40 0.40
v 0.8703 -0.0156 -1.1078 0.40 0.40 0.40
v 0.8659 -0.0087 -1.1113 0.40 0.40 0.40
v 0.8644 -0.0000 -1.1125 0.40 0.40 0.40
vn -0.7809 0.0000 -0.6247
vn -0.7035 0.4339 -0.5628
vn -0.4869 0.7818 -0.3895
vn -0.1738 0.9749 -0.1390
vn 0.1738 0.9749 0.1390
vn 0.4869 0.7818 0.3895
vn 0.7035 0.4339 0.5628
vn 0.7809 0.0000 0.6247
vn 0.7035 -0.4339 0.5628
vn 0.4869 -0.7818 0.3895
vn 0.1738 -0.9749 0.1390
vn -0.1738 -0.9749 -0.1390
vn -0.4869 -0.7818 -0.3895
vn -0.7035 -0.4339 -0.5628
vn -0.7809 -0.0000 -0.6247
vn 0.0800 0.0000 -0.1000
vn -0.0800 0.0000 0.1000
f 6181//3503 6182//3504 6197//3504 6196//3503
f 6182//3504 6183//3505 6198//3505 6197//3504
f 6183//3505 6184//3506 6199//3506 6198//3505
f 6184//3506 6185//3507 6200//3507 6199//3506
f 6185//3507 6186//3508 6201//3508 6200//3507
f 6186//3508 6187//3509 6202//3509 6201//3508
f 6187//3509 6188//3510 6203//3510 6202//3509
f 6188//3510 6189//3511 6204//3511 6203//3510
f 6189//3511 6190//3512 6205//3512 6204//3511
f 6190//3512 6191//3513 6206//3513 6205//3512
f 6191//3513 6192//3514 6207//3514 6206//3513
f 6192//3514 6193//3515 6208//3515 6207//3514
f 6193//3515 6194//3516 6209//3516 6208//3515
f 6194//3516 6195//3517 6210//3517 6209//3516
f 6194//3518 6193//3518 6192//3518 6191//3518 6190//3518 6189//3518 6188//3518 6187//3518 6186//3518 6185//3518 6184//3518 6183//3518 6182//3518 6181//3518
f 6196//3519 6197//3519 6198//3519 6199//3519 6200//3519 6201//3519 6202//3519 6203//3519 6204//3519 6205//3519 6206//3519 6207//3519 6208//3519 6209//3519
v 0.8348 0.0000 -1.0130 0.40 0.40 0.40
v 0.8363 0.0087 -1.0117 0.40 0.40 0.40
v 0.8405 0.0156 -1.0081 0.40 0.40 0.40
v 0.8466 0.0195 -1.0029 0.40 0.40 0.40
v 0.8534 0.0195 -0.9971 0.40 0.40 0.40
v 0.8595 0.0156 -0.9919 0.40 0.40 0.40
v 0.8637 0.0087 -0.9883 0.40 0.40 0.40
v 0.8652 0.0000 -0.9870 0.40 0.40 0.40
v 0.8637 -0.0087 -0.9883 0.40 0.40 0.40
v 0.8595 -0.0156 -0.9919 0.40 0.40 0.40
v 0.8534 -0.0195 -0.9971 0.40 0.40 0.40
v 0.8466 -0.0195 -1.0029 0.40 0.40 0.40
v 0.8405 -0.0156 -1.0081 0.40 0.40 0.40
v 0.8363 -0.0087 -1.0117 0.40 0.40 0.40
v 0.8348 -0.0000 -1.0130 0.40 0.40 0.40
v 0.9198 0.0000 -1.1130 0.40 0.40 0.40
v 0.9213 0.0087 -1.1117 0.40 0.40 0.40
v 0.9255 0.0156 -1.1081 0.40 0.40 0.40
v 0.9316 0.0195 -1.1029 0.40 0.40 0.40
v 0.9384 0.0195 -1.0971 0.40 0.40 0.40
v 0.9445 0.0156 -1.0919 0.40 0.40 0.40
v 0.9487 0.0087 -1.0883 0.40 0.40 0.40
v 0.9502 0.0000 -1.0870 0.40 0.40 0.40
v 0.9487 -0.0087 -1.0883 0.40 0.40 0.40
v 0.9445 -0.0156 -1.0919 0.40 0.40 0.40
v 0.9384 -0.0195 -1.0971 0.40 0.40 0.40
v 0.9316 -0.0195 -1.1029 0.40 0.40 0.40
v 0.9255 -0.0156 -1.1081 0.40 0.40 0.40
v 0.9213 -0.0087 -1.1117 0.40 0.40 0.40
v 0.9198 -0.0000 -1.1130 0.40 0.40 0.40
vn -0.7619 0.0000 -0.6476
vn -0.6865 0.4339 -0.5835
vn -0.4751 0.7818 -0.4038
vn -0.1695 0.9749 -0.1441
vn 0.1695 0.9749 0.1441
vn 0.4751 0.7818 0.4038
vn 0.6865 0.4339 0.5835
vn 0.7619 0.0000 0.6476
vn 0.6865 -0.4339 0.5835
vn 0.4751 -0.7818 0.4038
vn 0.1695 -0.9749 0.1441
vn -0.1695 -0.9749 -0.1441
vn -0.4751 -0.7818 -0.4038
vn -0.6865 -0.4339 -0.5835
vn -0.7619 -0.0000 -0.6476
vn 0.0850 0.0000 -0.1000
vn -0.0850 0.0000 0.1000
f 6211//3520 6212//3521 6227//3521 6226//3520
f 6212//3521 6213//3522 6228//3522 6227//3521
f 6213//3522 6214//3523 6229//3523 6228//3522
f 6214//3523 6215//3524 6230//3524 6229//3523
f 6215//3524 6216//3525 6231//3525 6230//3524
f 6216//3525 6217//3526 6232//3526 6231//3525
f 6217//3526 6218//3527 6233//3527 6232//3526
f 6218//3527 6219//3528 6234//3528 6233//3527
f 6219//3528 6220//3529 6235//3529 6234//3528
f 6220//3529 6221//3530 6236//3530 6235//3529
f 6221//3530 6222//3531 6237//3531 6236//3530
f 6222//3531 6223//3532 6238//3532 6237//3531
f 6223//3532 6224//3533 6239//3533 6238//3532
f 6224//3533 6225//3534 6240//3534 6239//3533
f 6224//3535 6223//3535 6222//3535 6221//3535 6220//3535 6219//3535 6218//3535 6217//3535 6216//3535 6215//3535 6214//3535 6213//3535 6212//3535 6211//3535
f 6226//3536 6227//3536 6228//3536 6229//3536 6230//3536 6231//3536 6232//3536 6233//3536 6234//3536 6235//3536 6236//3536 6237//3536 6238//3536 6239//3536
v 0.8851 0.0000 -1.0134 0.40 0.40 0.40
v 0.8866 0.0087 -1.0121 0.40 0.40 0.40
v 0.8907 0.0156 -1.0083 0.40 0.40 0.40
v 0.8967 0.0195 -1.0030 0.40 0.40 0.40
v 0.9033 0.0195 -0.9970 0.40 0.40 0.40
v 0.9093 0.0156 -0.9917 0.40 0.40 0.40
v 0.9134 0.0087 -0.9879 0.40 0.40 0.40
v 0.9149 0.0000 -0.9866 0.40 0.40 0.40
v 0.9134 -0.0087 -0.9879 0.40 0.40 0.40
v 0.9093 -0.0156 -0.9917 0.40 0.40 0.40
v 0.9033 -0.0195 -0.9970 0.40 0.40 0.40
v 0.8967 -0.0195 -1.0030 0.40 0.40 0.40
v 0.8907 -0.0156 -1.0083 0.40 0.40 0.40
v 0.8866 -0.0087 -1.0121 0.40 0.40 0.40
v 0.8851 -0.0000 -1.0134 0.40 0.40 0.40
v 0.9751 0.0000 -1.1134 0.40 0.40 0.40
v 0.9766 0.0087 -1.1121 0.40 0.40 0.40
v 0.9807 0.0156 -1.1083 0.40 0.40 0.40
v 0.9867 0.0195 -1.1030 0.40 0.40 0.40
v 0.9933 0.0195 -1.0970 0.40 0.40 0.40
v 0.9993 0.0156 -1.0917 0.40 0.40 0.40
v 1.0034 0.0087 -1.0879 0.40 0.40 0.40
v 1.0049 0.0000 -1.0866 0.40 0.40 0.40
v 1.0034 -0.0087 -1.0879 0.40 0.40 0.40
v 0.9993 -0.0156 -1.0917 0.40 0.40 0.40
v 0.9933 -0.0195 -1.0970 0.40 0.40 0.40
v 0.9867 -0.0195 -1.1030 0.40 0.40 0.40
v 0.9807 -0.0156 -1.1083 0.40 0.40 0.40
v 0.9766 -0.0087 -1.1121 0.40 0.40 0.40
v 0.9751 -0.0000 -1.1134 0.40 0.40 0.40
vn -0.7433 0.0000 -0.6690
vn -0.6697 0.4339 -0.6027
vn -0.4634 0.7818 -0.4171
vn -0.1654 0.9749 -0.1489
vn 0.1654 0.9749 0.1489
vn 0.4634 0.7818 0.4171
vn 0.6697 0.4339 0.6027
vn 0.7433 0.0000 0.6690
vn 0.6697 -0.4339 0.6027
vn 0.4634 -0.7818 0.4171
vn 0.1654 -0.9749 0.1489
vn -0.1654 -0.9749 -0.1489
vn -0.4634 -0.7818 -0.4171
vn -0.6697 -0.4339 -0.6027
vn -0.7433 -0.0000 -0.6690
vn 0.0900 0.0000 -0.1000
vn -0.0900 0.0000 0.1000
f 6241//3537 6242//3538 6257//3538 6256//3537
f 6242//3538 6243//3539 6258//3539 6257//3538
f 6243//3539 6244//3540 6259//3540 6258//3539
f 6244//3540 6245//3541 6260//3541 6259//3540
f 6245//3541 6246//3542 6261//3542 6260//3541
f 6246//3542 6247//3543 6262//3543 6261//3542
f 6247//3543 6248//3544 6263//3544 6262//3543
f 6248//3544 6249//3545 6264//3545 6263//3544
f 6249//3545 6250//3546 6265//3546 6264//3545
f 6250//3546 6251//3547 6266//3547 6265//3546
f 6251//3547 6252//3548 6267//3548 6266//3547
f 6252//3548 6253//3549 6268//3549 6267//3548
f 6253//3549 6254//3550 6269//3550 6268//3549
f 6254//3550 6255//3551 6270//3551 6269//3550
f 6254//3552 6253//3552 6252//3552 6251//3552 6250//3552 6249//3552 6248//3552 6247//3552 6246//3552 6245//3552 6244//3552 6243//3552 6242//3552 6241//3552
f 6256//3553 6257//3553 6258//3553 6259//3553 6260//3553 6261//3553 6262//3553 6263//3553 6264//3553 6265//3553 6266//3553 6267//3553 6268//3553 6269//3553
v 0.9355 0.0000 -1.0138 0.40 0.40 0.40
v 0.9369 0.0087 -1.0124 0.40 0.40 0.40
v 0.9410 0.0156 -1.0086 0.40 0.40 0.40
v 0.9468 0.0195 -1.0031 0.40 0.40 0.40
v 0.9532 0.0195 -0.9969 0.40 0.40 0.40
v 0.9590 0.0156 -0.9914 0.40 0.40 0.40
v 0.9631 0.0087 -0.9876 0.40 0.40 0.40
v 0.9645 0.0000 -0.9862 0.40 0.40 0.40
v 0.9631 -0.0087 -0.9876 0.40 0.40 0.40
v 0.9590 -0.0156 -0.9914 0.40 0.40 0.40
v 0.9532 -0.0195 -0.9969 0.40 0.40 0.40
v 0.9468 -0.0195 -1.0031 0.40 0.40 0.40
v 0.9410 -0.0156 -1.0086 0.40 0.40 0.40
v 0.9369 -0.0087 -1.0124 0.40 0.40 0.40
v 0.9355 -0.0000 -1.0138 0.40 0.40 0.40
v 1.0305 0.0000 -1.1138 0.40 0.40 0.40
v 1.0319 0.0087 -1.1124 0.40 0.40 0.40
v 1.0360 0.0156 -1.1086 0.40 0.40 0.40
v 1.0418 0.0195 -1.1031 0.40 0.40 0.40
v 1.0482 0.0195 -1.0969 0.40 0.40 0.40
v 1.0540 0.0156 -1.0914 0.40 0.40 0.40
v 1.0581 0.0087 -1.0876 0.40 0.40 0.40
v 1.0595 0.0000 -1.0862 0.40 0.40 0.40
v 1.0581 -0.0087 -1.0876 0.40 0.40 0.40
v 1.0540 -0.0156 -1.0914 0.40 0.40 0.40
v 1.0482 -0.0195 -1.0969 0.40 0.40 0.40
v 1.0418 -0.0195 -1.1031 0.40 0.40 0.40
v 1.0360 -0.0156 -1.1086 0.40 0.40 0.40
v 1.0319 -0.0087 -1.1124 0.40 0.40 0.40
v 1.0305 -0.0000 -1.1138 0.40 0.40 0.40
vn -0.7250 0.0000 -0.6887
vn -0.6532 0.4339 -0.6205
vn -0.4520 0.7818 -0.4294
vn -0.1613 0.9749 -0.1533
vn 0.1613 0.9749 0.1533
vn 0.4520 0.7818 0.4294
vn 0.6532 0.4339 0.6205
vn 0.7250 0.0000 0.6887
vn 0.6532 -0.4339 0.6205
vn 0.4520 -0.7818 0.4294
vn 0.1613 -0.9749 0.1533
vn -0.1613 -0.9749 -0.1533
vn -0.4520 -0.7818 -0.4294
vn -0.6532 -0.4339 -0.6205
vn -0.7250 -0.0000 -0.6887
vn 0.0950 0.0000 -0.1000
vn -0.0950 0.0000 0.1000
f 6271//3554 6272//3555 6287//3555 6286//3554
f 6272//3555 6273//3556 6288//3556 6287//3555
f 6273//3556 6274//3557 6289//3557 6288//3556
f 6274//3557 6275//3558 6290//3558 6289//3557
f 6275//3558 6276//3559 6291//3559 6290//3558
f 6276//3559 6277//3560 6292//3560 6291//3559
f 6277//3560 6278//3561 6293//3561 6292//3560
f 6278//3561 6279//3562 6294//3562 6293//3561
f 6279//3562 6280//3563 6295//3563 6294//3562
f 6280//3563 6281//3564 6296//3564 6295//3563
f 6281//3564 6282//3565 6297//3565 6296//3564
f 6282//3565 6283//3566 6298//3566 6297//3565
f 6283//3566 6284//3567 6299//3567 6298//3566
f 6284//3567 6285//3568 6300//3568 6299//3567
f 6284//3569 6283//3569 6282//3569 6281//3569 6280//3569 6279//3569 6278//3569 6277//3569 6276//3569 6275//3569 6274//3569 6273//3569 6272//3569 6271//3569
f 6286//3570 6287//3570 6288//3570 6289//3570 6290//3570 6291//3570 6292//3570 6293//3570 6294//3570 6295//3570 6296//3570 6297//3570 6298//3570 6299//3570
v 0.9859 0.0000 -1.0141 0.40 0.40 0.40
v 0.9873 0.0087 -1.0127 0.40 0.40 0.40
v 0.9912 0.0156 -1.0088 0.40 0.40 0.40
v 0.9969 0.0195 -1.0031 0.40 0.40 0.40
v 1.0031 0.0195 -0.9969 0.40 0.40 0.40
v 1.0088 0.0156 -0.9912 0.40 0.40 0.40
v 1.0127 0.0087 -0.9873 0.40 0.40 0.40
v 1.0141 0.0000 -0.9859 0.40 0.40 0.40
v 1.0127 -0.0087 -0.9873 0.40 0.40 0.40
v 1.0088 -0.0156 -0.9912 0.40 0.40 0.40
v 1.0031 -0.0195 -0.9969 0.40 0.40 0.40
v 0.9969 -0.0195 -1.0031 0.40 0.40 0.40
v 0.9912 -0.0156 -1.0088 0.40 0.40 0.40
v 0.9873 -0.0087 -1.0127 0.40 0.40 0.40
v 0.9859 -0.0000 -1.0141 0.40 0.40 0.40
v 1.0859 0.0000 -1.1141 0.40 0.40 0.40
v 1.0873 0.0087 -1.1127 0.40 0.40 0.40
v 1.0912 0.0156 -1.1088 0.40 0.40 0.40
v 1.0969 0.0195 -1.1031 0.40 0.40 0.40
v 1.1031 0.0195 -1.0969 0.40 0.40 0.40
v 1.1088 0.0156 -1.0912 0.40 0.40 0.40
v 1.1127 0.0087 -1.0873 0.40 0.40 0.40
v 1.1141 0.0000 -1.0859 0.40 0.40 0.40
v 1.1127 -0.0087 -1.0873 0.40 0.40 0.40
v 1.1088 -0.0156 -1.0912 0.40 0.40 0.40
v 1.1031 -0.0195 -1.0969 0.40 0.40 0.40
v 1.0969 -0.0195 -1.1031 0.40 0.40 0.40
v 1.0912 -0.0156 -1.1088 0.40 0.40 0.40
v 1.0873 -0.0087 -1.1127 0.40 0.40 0.40
v 1.0859 -0.0000 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 6301//3571 6302//3572 6317//3572 6316//3571
f 6302//3572 6303//3573 6318//3573 6317//3572
f 6303//3573 6304//3574 6319//3574 6318//3573
f 6304//3574 6305//3575 6320//3575 6319//3574
f 6305//3575 6306//3576 6321//3576 6320//3575
f 6306//3576 6307//3577 6322//3577 6321//3576
f 6307//3577 6308//3578 6323//3578 6322//3577
f 6308//3578 6309//3579 6324//3579 6323//3578
f 6309//3579 6310//3580 6325//3580 6324//3579
f 6310//3580 6311//3581 6326//3581 6325//3580
f 6311//3581 6312//3582 6327//3582 6326//3581
f 6312//3582 6313//3583 6328//3583 6327//3582
f 6313//3583 6314//3584 6329//3584 6328//3583
f 6314//3584 6315//3585 6330//3585 6329//3584
f 6314//3586 6313//3586 6312//3586 6311//3586 6310//3586 6309//3586 6308//3586 6307//3586 6306//3586 6305//3586 6304//3586 6303//3586 6302//3586 6301//3586
f 6316//3587 6317//3587 6318//3587 6319//3587 6320//3587 6321//3587 6322//3587 6323//3587 6324//3587 6325//3587 6326//3587 6327//3587 6328//3587 6329//3587
v -1.0141 0.0000 -0.9859 0.40 0.40 0.40
v -1.0127 0.0087 -0.9873 0.40 0.40 0.40
v -1.0088 0.0156 -0.9912 0.40 0.40 0.40
v -1.0031 0.0195 -0.9969 0.40 0.40 0.40
v -0.9969 0.0195 -1.0031 0.40 0.40 0.40
v -0.9912 0.0156 -1.0088 0.40 0.40 0.40
v -0.9873 0.0087 -1.0127 0.40 0.40 0.40
v -0.9859 0.0000 -1.0141 0.40 0.40 0.40
v -0.9873 -0.0087 -1.0127 0.40 0.40 0.40
v -0.9912 -0.0156 -1.0088 0.40 0.40 0.40
v -0.9969 -0.0195 -1.0031 0.40 0.40 0.40
v -1.0031 -0.0195 -0.9969 0.40 0.40 0.40
v -1.0088 -0.0156 -0.9912 0.40 0.40 0.40
v -1.0127 -0.0087 -0.9873 0.40 0.40 0.40
v -1.0141 -0.0000 -0.9859 0.40 0.40 0.40
v -1.1141 0.0000 -1.0859 0.40 0.40 0.40
v -1.1127 0.0087 -1.0873 0.40 0.40 0.40
v -1.1088 0.0156 -1.0912 0.40 0.40 0.40
v -1.1031 0.0195 -1.0969 0.40 0.40 0.40
v -1.0969 0.0195 -1.1031 0.40 0.40 0.40
v -1.0912 0.0156 -1.1088 0.40 0.40 0.40
v -1.0873 0.0087 -1.1127 0.40 0.40 0.40
v -1.0859 0.0000 -1.1141 0.40 0.40 0.40
v -1.0873 -0.0087 -1.1127 0.40 0.40 0.40
v -1.0912 -0.0156 -1.1088 0.40 0.40 0.40
v -1.0969 -0.0195 -1.1031 0.40 0.40 0.40
v -1.1031 -0.0195 -1.0969 0.40 0.40 0.40
v -1.1088 -0.0156 -1.0912 0.40 0.40 0.40
v -1.1127 -0.0087 -1.0873 0.40 0.40 0.40
v -1.1141 -0.0000 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6331//3588 6332//3589 6347//3589 6346//3588
f 6332//3589 6333//3590 6348//3590 6347//3589
f 6333//3590 6334//3591 6349//3591 6348//3590
f 6334//3591 6335//3592 6350//3592 6349//3591
f 6335//3592 6336//3593 6351//3593 6350//3592
f 6336//3593 6337//3594 6352//3594 6351//3593
f 6337//3594 6338//3595 6353//3595 6352//3594
f 6338//3595 6339//3596 6354//3596 6353//3595
f 6339//3596 6340//3597 6355//3597 6354//3596
f 6340//3597 6341//3598 6356//3598 6355//3597
f 6341//3598 6342//3599 6357//3599 6356//3598
f 6342//3599 6343//3600 6358//3600 6357//3599
f 6343//3600 6344//3601 6359//3601 6358//3600
f 6344//3601 6345//3602 6360//3602 6359//3601
f 6344//3603 6343//3603 6342//3603 6341//3603 6340//3603 6339//3603 6338//3603 6337//3603 6336//3603 6335//3603 6334//3603 6333//3603 6332//3603 6331//3603
f 6346//3604 6347//3604 6348//3604 6349//3604 6350//3604 6351//3604 6352//3604 6353//3604 6354//3604 6355//3604 6356//3604 6357//3604 6358//3604 6359//3604
v -1.0141 -0.0362 -0.9859 0.40 0.40 0.40
v -1.0127 -0.0276 -0.9873 0.40 0.40 0.40
v -1.0088 -0.0206 -0.9912 0.40 0.40 0.40
v -1.0031 -0.0167 -0.9969 0.40 0.40 0.40
v -0.9969 -0.0167 -1.0031 0.40 0.40 0.40
v -0.9912 -0.0206 -1.0088 0.40 0.40 0.40
v -0.9873 -0.0276 -1.0127 0.40 0.40 0.40
v -0.9859 -0.0362 -1.0141 0.40 0.40 0.40
v -0.9873 -0.0449 -1.0127 0.40 0.40 0.40
v -0.9912 -0.0519 -1.0088 0.40 0.40 0.40
v -0.9969 -0.0557 -1.0031 0.40 0.40 0.40
v -1.0031 -0.0557 -0.9969 0.40 0.40 0.40
v -1.0088 -0.0519 -0.9912 0.40 0.40 0.40
v -1.0127 -0.0449 -0.9873 0.40 0.40 0.40
v -1.0141 -0.0362 -0.9859 0.40 0.40 0.40
v -1.1141 -0.0362 -1.0859 0.40 0.40 0.40
v -1.1127 -0.0276 -1.0873 0.40 0.40 0.40
v -1.1088 -0.0206 -1.0912 0.40 0.40 0.40
v -1.1031 -0.0167 -1.0969 0.40 0.40 0.40
v -1.0969 -0.0167 -1.1031 0.40 0.40 0.40
v -1.0912 -0.0206 -1.1088 0.40 0.40 0.40
v -1.0873 -0.0276 -1.1127 0.40 0.40 0.40
v -1.0859 -0.0362 -1.1141 0.40 0.40 0.40
v -1.0873 -0.0449 -1.1127 0.40 0.40 0.40
v -1.0912 -0.0519 -1.1088 0.40 0.40 0.40
v -1.0969 -0.0557 -1.1031 0.40 0.40 0.40
v -1.1031 -0.0557 -1.0969 0.40 0.40 0.40
v -1.1088 -0.0519 -1.0912 0.40 0.40 0.40
v -1.1127 -0.0449 -1.0873 0.40 0.40 0.40
v -1.1141 -0.0362 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6361//3605 6362//3606 6377//3606 6376//3605
f 6362//3606 6363//3607 6378//3607 6377//3606
f 6363//3607 6364//3608 6379//3608 6378//3607
f 6364//3608 6365//3609 6380//3609 6379//3608
f 6365//3609 6366//3610 6381//3610 6380//3609
f 6366//3610 6367//3611 6382//3611 6381//3610
f 6367//3611 6368//3612 6383//3612 6382//3611
f 6368//3612 6369//3613 6384//3613 6383//3612
f 6369//3613 6370//3614 6385//3614 6384//3613
f 6370//3614 6371//3615 6386//3615 6385//3614
f 6371//3615 6372//3616 6387//3616 6386//3615
f 6372//3616 6373//3617 6388//3617 6387//3616
f 6373//3617 6374//3618 6389//3618 6388//3617
f 6374//3618 6375//3619 6390//3619 6389//3618
f 6374//3620 6373//3620 6372//3620 6371//3620 6370//3620 6369//3620 6368//3620 6367//3620 6366//3620 6365//3620 6364//3620 6363//3620 6362//3620 6361//3620
f 6376//3621 6377//3621 6378//3621 6379//3621 6380//3621 6381//3621 6382//3621 6383//3621 6384//3621 6385//3621 6386//3621 6387//3621 6388//3621 6389//3621
v -1.0141 -0.0729 -0.9859 0.40 0.40 0.40
v -1.0127 -0.0642 -0.9873 0.40 0.40 0.40
v -1.0088 -0.0572 -0.9912 0.40 0.40 0.40
v -1.0031 -0.0534 -0.9969 0.40 0.40 0.40
v -0.9969 -0.0534 -1.0031 0.40 0.40 0.40
v -0.9912 -0.0572 -1.0088 0.40 0.40 0.40
v -0.9873 -0.0642 -1.0127 0.40 0.40 0.40
v -0.9859 -0.0729 -1.0141 0.40 0.40 0.40
v -0.9873 -0.0815 -1.0127 0.40 0.40 0.40
v -0.9912 -0.0885 -1.0088 0.40 0.40 0.40
v -0.9969 -0.0924 -1.0031 0.40 0.40 0.40
v -1.0031 -0.0924 -0.9969 0.40 0.40 0.40
v -1.0088 -0.0885 -0.9912 0.40 0.40 0.40
v -1.0127 -0.0815 -0.9873 0.40 0.40 0.40
v -1.0141 -0.0729 -0.9859 0.40 0.40 0.40
v -1.1141 -0.0729 -1.0859 0.40 0.40 0.40
v -1.1127 -0.0642 -1.0873 0.40 0.40 0.40
v -1.1088 -0.0572 -1.0912 0.40 0.40 0.40
v -1.1031 -0.0534 -1.0969 0.40 0.40 0.40
v -1.0969 -0.0534 -1.1031 0.40 0.40 0.40
v -1.0912 -0.0572 -1.1088 0.40 0.40 0.40
v -1.0873 -0.0642 -1.1127 0.40 0.40 0.40
v -1.0859 -0.0729 -1.1141 0.40 0.40 0.40
v -1.0873 -0.0815 -1.1127 0.40 0.40 0.40
v -1.0912 -0.0885 -1.1088 0.40 0.40 0.40
v -1.0969 -0.0924 -1.1031 0.40 0.40 0.40
v -1.1031 -0.0924 -1.0969 0.40 0.40 0.40
v -1.1088 -0.0885 -1.0912 0.40 0.40 0.40
v -1.1127 -0.0815 -1.0873 0.40 0.40 0.40
v -1.1141 -0.0729 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6391//3622 6392//3623 6407//3623 6406//3622
f 6392//3623 6393//3624 6408//3624 6407//3623
f 6393//3624 6394//3625 6409//3625 6408//3624
f 6394//3625 6395//3626 6410//3626 6409//3625
f 6395//3626 6396//3627 6411//3627 6410//3626
f 6396//3627 6397//3628 6412//3628 6411//3627
f 6397//3628 6398//3629 6413//3629 6412//3628
f 6398//3629 6399//3630 6414//3630 6413//3629
f 6399//3630 6400//3631 6415//3631 6414//3630
f 6400//3631 6401//3632 6416//3632 6415//3631
f 6401//3632 6402//3633 6417//3633 6416//3632
f 6402//3633 6403//3634 6418//3634 6417//3633
f 6403//3634 6404//3635 6419//3635 6418//3634
f 6404//3635 6405//3636 6420//3636 6419//3635
f 6404//3637 6403//3637 6402//3637 6401//3637 6400//3637 6399//3637 6398//3637 6397//3637 6396//3637 6395//3637 6394//3637 6393//3637 6392//3637 6391//3637
f 6406//3638 6407//3638 6408//3638 6409//3638 6410//3638 6411//3638 6412//3638 6413//3638 6414//3638 6415//3638 6416//3638 6417//3638 6418//3638 6419//3638
v -1.0141 -0.1098 -0.9859 0.40 0.40 0.40
v -1.0127 -0.1012 -0.9873 0.40 0.40 0.40
v -1.0088 -0.0942 -0.9912 0.40 0.40 0.40
v -1.0031 -0.0903 -0.9969 0.40 0.40 0.40
v -0.9969 -0.0903 -1.0031 0.40 0.40 0.40
v -0.9912 -0.0942 -1.0088 0.40 0.40 0.40
v -0.9873 -0.1012 -1.0127 0.40 0.40 0.40
v -0.9859 -0.1098 -1.0141 0.40 0.40 0.40
v -0.9873 -0.1185 -1.0127 0.40 0.40 0.40
v -0.9912 -0.1255 -1.0088 0.40 0.40 0.40
v -0.9969 -0.1293 -1.0031 0.40 0.40 0.40
v -1.0031 -0.1293 -0.9969 0.40 0.40 0.40
v -1.0088 -0.1255 -0.9912 0.40 0.40 0.40
v -1.0127 -0.1185 -0.9873 0.40 0.40 0.40
v -1.0141 -0.1098 -0.9859 0.40 0.40 0.40
v -1.1141 -0.1098 -1.0859 0.40 0.40 0.40
v -1.1127 -0.1012 -1.0873 0.40 0.40 0.40
v -1.1088 -0.0942 -1.0912 0.40 0.40 0.40
v -1.1031 -0.0903 -1.0969 0.40 0.40 0.40
v -1.0969 -0.0903 -1.1031 0.40 0.40 0.40
v -1.0912 -0.0942 -1.1088 0.40 0.40 0.40
v -1.0873 -0.1012 -1.1127 0.40 0.40 0.40
v -1.0859 -0.1098 -1.1141 0.40 0.40 0.40
v -1.0873 -0.1185 -1.1127 0.40 0.40 0.40
v -1.0912 -0.1255 -1.1088 0.40 0.40 0.40
v -1.0969 -0.1293 -1.1031 0.40 0.40 0.40
v -1.1031 -0.1293 -1.0969 0.40 0.40 0.40
v -1.1088 -0.1255 -1.0912 0.40 0.40 0.40
v -1.1127 -0.1185 -1.0873 0.40 0.40 0.40
v -1.1141 -0.1098 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6421//3639 6422//3640 6437//3640 6436//3639
f 6422//3640 6423//3641 6438//3641 6437//3640
f 6423//3641 6424//3642 6439//3642 6438//3641
f 6424//3642 6425//3643 6440//3643 6439//3642
f 6425//3643 6426//3644 6441//3644 6440//3643
f 6426//3644 6427//3645 6442//3645 6441//3644
f 6427//3645 6428//3646 6443//3646 6442//3645
f 6428//3646 6429//3647 6444//3647 6443//3646
f 6429//3647 6430//3648 6445//3648 6444//3647
f 6430//3648 6431//3649 6446//3649 6445//3648
f 6431//3649 6432//3650 6447//3650 6446//3649
f 6432//3650 6433//3651 6448//3651 6447//3650
f 6433//3651 6434//3652 6449//3652 6448//3651
f 6434//3652 6435//3653 6450//3653 6449//3652
f 6434//3654 6433//3654 6432//3654 6431//3654 6430//3654 6429//3654 6428//3654 6427//3654 6426//3654 6425//3654 6424//3654 6423//3654 6422//3654 6421//3654
f 6436//3655 6437//3655 6438//3655 6439//3655 6440//3655 6441//3655 6442//3655 6443//3655 6444//3655 6445//3655 6446//3655 6447//3655 6448//3655 6449//3655
v -1.0141 -0.1471 -0.9859 0.40 0.40 0.40
v -1.0127 -0.1385 -0.9873 0.40 0.40 0.40
v -1.0088 -0.1315 -0.9912 0.40 0.40 0.40
v -1.0031 -0.1276 -0.9969 0.40 0.40 0.40
v -0.9969 -0.1276 -1.0031 0.40 0.40 0.40
v -0.9912 -0.1315 -1.0088 0.40 0.40 0.40
v -0.9873 -0.1385 -1.0127 0.40 0.40 0.40
v -0.9859 -0.1471 -1.0141 0.40 0.40 0.40
v -0.9873 -0.1558 -1.0127 0.40 0.40 0.40
v -0.9912 -0.1628 -1.0088 0.40 0.40 0.40
v -0.9969 -0.1666 -1.0031 0.40 0.40 0.40
v -1.0031 -0.1666 -0.9969 0.40 0.40 0.40
v -1.0088 -0.1628 -0.9912 0.40 0.40 0.40
v -1.0127 -0.1558 -0.9873 0.40 0.40 0.40
v -1.0141 -0.1471 -0.9859 0.40 0.40 0.40
v -1.1141 -0.1471 -1.0859 0.40 0.40 0.40
v -1.1127 -0.1385 -1.0873 0.40 0.40 0.40
v -1.1088 -0.1315 -1.0912 0.40 0.40 0.40
v -1.1031 -0.1276 -1.0969 0.40 0.40 0.40
v -1.0969 -0.1276 -1.1031 0.40 0.40 0.40
v -1.0912 -0.1315 -1.1088 0.40 0.40 0.40
v -1.0873 -0.1385 -1.1127 0.40 0.40 0.40
v -1.0859 -0.1471 -1.1141 0.40 0.40 0.40
v -1.0873 -0.1558 -1.1127 0.40 0.40 0.40
v -1.0912 -0.1628 -1.1088 0.40 0.40 0.40
v -1.0969 -0.1666 -1.1031 0.40 0.40 0.40
v -1.1031 -0.1666 -1.0969 0.40 0.40 0.40
v -1.1088 -0.1628 -1.0912 0.40 0.40 0.40
v -1.1127 -0.1558 -1.0873 0.40 0.40 0.40
v -1.1141 -0.1471 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6451//3656 6452//3657 6467//3657 6466//3656
f 6452//3657 6453//3658 6468//3658 6467//3657
f 6453//3658 6454//3659 6469//3659 6468//3658
f 6454//3659 6455//3660 6470//3660 6469//3659
f 6455//3660 6456//3661 6471//3661 6470//3660
f 6456//3661 6457//3662 6472//3662 6471//3661
f 6457//3662 6458//3663 6473//3663 6472//3662
f 6458//3663 6459//3664 6474//3664 6473//3663
f 6459//3664 6460//3665 6475//3665 6474//3664
f 6460//3665 6461//3666 6476//3666 6475//3665
f 6461//3666 6462//3667 6477//3667 6476//3666
f 6462//3667 6463//3668 6478//3668 6477//3667
f 6463//3668 6464//3669 6479//3669 6478//3668
f 6464//3669 6465//3670 6480//3670 6479//3669
f 6464//3671 6463//3671 6462//3671 6461//3671 6460//3671 6459//3671 6458//3671 6457//3671 6456//3671 6455//3671 6454//3671 6453//3671 6452//3671 6451//3671
f 6466//3672 6467//3672 6468//3672 6469//3672 6470//3672 6471//3672 6472//3672 6473//3672 6474//3672 6475//3672 6476//3672 6477//3672 6478//3672 6479//3672
v -1.0141 -0.1848 -0.9859 0.40 0.40 0.40
v -1.0127 -0.1761 -0.9873 0.40 0.40 0.40
v -1.0088 -0.1692 -0.9912 0.40 0.40 0.40
v -1.0031 -0.1653 -0.9969 0.40 0.40 0.40
v -0.9969 -0.1653 -1.0031 0.40 0.40 0.40
v -0.9912 -0.1692 -1.0088 0.40 0.40 0.40
v -0.9873 -0.1761 -1.0127 0.40 0.40 0.40
v -0.9859 -0.1848 -1.0141 0.40 0.40 0.40
v -0.9873 -0.1935 -1.0127 0.40 0.40 0.40
v -0.9912 -0.2004 -1.0088 0.40 0.40 0.40
v -0.9969 -0.2043 -1.0031 0.40 0.40 0.40
v -1.0031 -0.2043 -0.9969 0.40 0.40 0.40
v -1.0088 -0.2004 -0.9912 0.40 0.40 0.40
v -1.0127 -0.1935 -0.9873 0.40 0.40 0.40
v -1.0141 -0.1848 -0.9859 0.40 0.40 0.40
v -1.1141 -0.1848 -1.0859 0.40 0.40 0.40
v -1.1127 -0.1761 -1.0873 0.40 0.40 0.40
v -1.1088 -0.1692 -1.0912 0.40 0.40 0.40
v -1.1031 -0.1653 -1.0969 0.40 0.40 0.40
v -1.0969 -0.1653 -1.1031 0.40 0.40 0.40
v -1.0912 -0.1692 -1.1088 0.40 0.40 0.40
v -1.0873 -0.1761 -1.1127 0.40 0.40 0.40
v -1.0859 -0.1848 -1.1141 0.40 0.40 0.40
v -1.0873 -0.1935 -1.1127 0.40 0.40 0.40
v -1.0912 -0.2004 -1.1088 0.40 0.40 0.40
v -1.0969 -0.2043 -1.1031 0.40 0.40 0.40
v -1.1031 -0.2043 -1.0969 0.40 0.40 0.40
v -1.1088 -0.2004 -1.0912 0.40 0.40 0.40
v -1.1127 -0.1935 -1.0873 0.40 0.40 0.40
v -1.1141 -0.1848 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6481//3673 6482//3674 6497//3674 6496//3673
f 6482//3674 6483//3675 6498//3675 6497//3674
f 6483//3675 6484//3676 6499//3676 6498//3675
f 6484//3676 6485//3677 6500//3677 6499//3676
f 6485//3677 6486//3678 6501//3678 6500//3677
f 6486//3678 6487//3679 6502//3679 6501//3678
f 6487//3679 6488//3680 6503//3680 6502//3679
f 6488//3680 6489//3681 6504//3681 6503//3680
f 6489//3681 6490//3682 6505//3682 6504//3681
f 6490//3682 6491//3683 6506//3683 6505//3682
f 6491//3683 6492//3684 6507//3684 6506//3683
f 6492//3684 6493//3685 6508//3685 6507//3684
f 6493//3685 6494//3686 6509//3686 6508//3685
f 6494//3686 6495//3687 6510//3687 6509//3686
f 6494//3688 6493//3688 6492//3688 6491//3688 6490//3688 6489//3688 6488//3688 6487//3688 6486//3688 6485//3688 6484//3688 6483//3688 6482//3688 6481//3688
f 6496//3689 6497//3689 6498//3689 6499//3689 6500//3689 6501//3689 6502//3689 6503//3689 6504//3689 6505//3689 6506//3689 6507//3689 6508//3689 6509//3689
v -1.0141 -0.2228 -0.9859 0.40 0.40 0.40
v -1.0127 -0.2141 -0.9873 0.40 0.40 0.40
v -1.0088 -0.2071 -0.9912 0.40 0.40 0.40
v -1.0031 -0.2033 -0.9969 0.40 0.40 0.40
v -0.9969 -0.2033 -1.0031 0.40 0.40 0.40
v -0.9912 -0.2071 -1.0088 0.40 0.40 0.40
v -0.9873 -0.2141 -1.0127 0.40 0.40 0.40
v -0.9859 -0.2228 -1.0141 0.40 0.40 0.40
v -0.9873 -0.2314 -1.0127 0.40 0.40 0.40
v -0.9912 -0.2384 -1.0088 0.40 0.40 0.40
v -0.9969 -0.2423 -1.0031 0.40 0.40 0.40
v -1.0031 -0.2423 -0.9969 0.40 0.40 0.40
v -1.0088 -0.2384 -0.9912 0.40 0.40 0.40
v -1.0127 -0.2314 -0.9873 0.40 0.40 0.40
v -1.0141 -0.2228 -0.9859 0.40 0.40 0.40
v -1.1141 -0.2228 -1.0859 0.40 0.40 0.40
v -1.1127 -0.2141 -1.0873 0.40 0.40 0.40
v -1.1088 -0.2071 -1.0912 0.40 0.40 0.40
v -1.1031 -0.2033 -1.0969 0.40 0.40 0.40
v -1.0969 -0.2033 -1.1031 0.40 0.40 0.40
v -1.0912 -0.2071 -1.1088 0.40 0.40 0.40
v -1.0873 -0.2141 -1.1127 0.40 0.40 0.40
v -1.0859 -0.2228 -1.1141 0.40 0.40 0.40
v -1.0873 -0.2314 -1.1127 0.40 0.40 0.40
v -1.0912 -0.2384 -1.1088 0.40 0.40 0.40
v -1.0969 -0.2423 -1.1031 0.40 0.40 0.40
v -1.1031 -0.2423 -1.0969 0.40 0.40 0.40
v -1.1088 -0.2384 -1.0912 0.40 0.40 0.40
v -1.1127 -0.2314 -1.0873 0.40 0.40 0.40
v -1.1141 -0.2228 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6511//3690 6512//3691 6527//3691 6526//3690
f 6512//3691 6513//3692 6528//3692 6527//3691
f 6513//3692 6514//3693 6529//3693 6528//3692
f 6514//3693 6515//3694 6530//3694 6529//3693
f 6515//3694 6516//3695 6531//3695 6530//3694
f 6516//3695 6517//3696 6532//3696 6531//3695
f 6517//3696 6518//3697 6533//3697 6532//3696
f 6518//3697 6519//3698 6534//3698 6533//3697
f 6519//3698 6520//3699 6535//3699 6534//3698
f 6520//3699 6521//3700 6536//3700 6535//3699
f 6521//3700 6522//3701 6537//3701 6536//3700
f 6522//3701 6523//3702 6538//3702 6537//3701
f 6523//3702 6524//3703 6539//3703 6538//3702
f 6524//3703 6525//3704 6540//3704 6539//3703
f 6524//3705 6523//3705 6522//3705 6521//3705 6520//3705 6519//3705 6518//3705 6517//3705 6516//3705 6515//3705 6514//3705 6513//3705 6512//3705 6511//3705
f 6526//3706 6527//3706 6528//3706 6529//3706 6530//3706 6531//3706 6532//3706 6533//3706 6534//3706 6535//3706 6536//3706 6537//3706 6538//3706 6539//3706
v -1.0141 -0.2610 -0.9859 0.40 0.40 0.40
v -1.0127 -0.2523 -0.9873 0.40 0.40 0.40
v -1.0088 -0.2454 -0.9912 0.40 0.40 0.40
v -1.0031 -0.2415 -0.9969 0.40 0.40 0.40
v -0.9969 -0.2415 -1.0031 0.40 0.40 0.40
v -0.9912 -0.2454 -1.0088 0.40 0.40 0.40
v -0.9873 -0.2523 -1.0127 0.40 0.40 0.40
v -0.9859 -0.2610 -1.0141 0.40 0.40 0.40
v -0.9873 -0.2697 -1.0127 0.40 0.40 0.40
v -0.9912 -0.2767 -1.0088 0.40 0.40 0.40
v -0.9969 -0.2805 -1.0031 0.40 0.40 0.40
v -1.0031 -0.2805 -0.9969 0.40 0.40 0.40
v -1.0088 -0.2767 -0.9912 0.40 0.40 0.40
v -1.0127 -0.2697 -0.9873 0.40 0.40 0.40
v -1.0141 -0.2610 -0.9859 0.40 0.40 0.40
v -1.1141 -0.2610 -1.0859 0.40 0.40 0.40
v -1.1127 -0.2523 -1.0873 0.40 0.40 0.40
v -1.1088 -0.2454 -1.0912 0.40 0.40 0.40
v -1.1031 -0.2415 -1.0969 0.40 0.40 0.40
v -1.0969 -0.2415 -1.1031 0.40 0.40 0.40
v -1.0912 -0.2454 -1.1088 0.40 0.40 0.40
v -1.0873 -0.2523 -1.1127 0.40 0.40 0.40
v -1.0859 -0.2610 -1.1141 0.40 0.40 0.40
v -1.0873 -0.2697 -1.1127 0.40 0.40 0.40
v -1.0912 -0.2767 -1.1088 0.40 0.40 0.40
v -1.0969 -0.2805 -1.1031 0.40 0.40 0.40
v -1.1031 -0.2805 -1.0969 0.40 0.40 0.40
v -1.1088 -0.2767 -1.0912 0.40 0.40 0.40
v -1.1127 -0.2697 -1.0873 0.40 0.40 0.40
v -1.1141 -0.2610 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6541//3707 6542//3708 6557//3708 6556//3707
f 6542//3708 6543//3709 6558//3709 6557//3708
f 6543//3709 6544//3710 6559//3710 6558//3709
f 6544//3710 6545//3711 6560//3711 6559//3710
f 6545//3711 6546//3712 6561//3712 6560//3711
f 6546//3712 6547//3713 6562//3713 6561//3712
f 6547//3713 6548//3714 6563//3714 6562//3713
f 6548//3714 6549//3715 6564//3715 6563//3714
f 6549//3715 6550//3716 6565//3716 6564//3715
f 6550//3716 6551//3717 6566//3717 6565//3716
f 6551//3717 6552//3718 6567//3718 6566//3717
f 6552//3718 6553//3719 6568//3719 6567//3718
f 6553//3719 6554//3720 6569//3720 6568//3719
f 6554//3720 6555//3721 6570//3721 6569//3720
f 6554//3722 6553//3722 6552//3722 6551//3722 6550//3722 6549//3722 6548//3722 6547//3722 6546//3722 6545//3722 6544//3722 6543//3722 6542//3722 6541//3722
f 6556//3723 6557//3723 6558//3723 6559//3723 6560//3723 6561//3723 6562//3723 6563//3723 6564//3723 6565//3723 6566//3723 6567//3723 6568//3723 6569//3723
v -1.0141 -0.2996 -0.9859 0.40 0.40 0.40
v -1.0127 -0.2909 -0.9873 0.40 0.40 0.40
v -1.0088 -0.2840 -0.9912 0.40 0.40 0.40
v -1.0031 -0.2801 -0.9969 0.40 0.40 0.40
v -0.9969 -0.2801 -1.0031 0.40 0.40 0.40
v -0.9912 -0.2840 -1.0088 0.40 0.40 0.40
v -0.9873 -0.2909 -1.0127 0.40 0.40 0.40
v -0.9859 -0.2996 -1.0141 0.40 0.40 0.40
v -0.9873 -0.3083 -1.0127 0.40 0.40 0.40
v -0.9912 -0.3152 -1.0088 0.40 0.40 0.40
v -0.9969 -0.3191 -1.0031 0.40 0.40 0.40
v -1.0031 -0.3191 -0.9969 0.40 0.40 0.40
v -1.0088 -0.3152 -0.9912 0.40 0.40 0.40
v -1.0127 -0.3083 -0.9873 0.40 0.40 0.40
v -1.0141 -0.2996 -0.9859 0.40 0.40 0.40
v -1.1141 -0.2996 -1.0859 0.40 0.40 0.40
v -1.1127 -0.2909 -1.0873 0.40 0.40 0.40
v -1.1088 -0.2840 -1.0912 0.40 0.40 0.40
v -1.1031 -0.2801 -1.0969 0.40 0.40 0.40
v -1.0969 -0.2801 -1.1031 0.40 0.40 0.40
v -1.0912 -0.2840 -1.1088 0.40 0.40 0.40
v -1.0873 -0.2909 -1.1127 0.40 0.40 0.40
v -1.0859 -0.2996 -1.1141 0.40 0.40 0.40
v -1.0873 -0.3083 -1.1127 0.40 0.40 0.40
v -1.0912 -0.3152 -1.1088 0.40 0.40 0.40
v -1.0969 -0.3191 -1.1031 0.40 0.40 0.40
v -1.1031 -0.3191 -1.0969 0.40 0.40 0.40
v -1.1088 -0.3152 -1.0912 0.40 0.40 0.40
v -1.1127 -0.3083 -1.0873 0.40 0.40 0.40
v -1.1141 -0.2996 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6571//3724 6572//3725 6587//3725 6586//3724
f 6572//3725 6573//3726 6588//3726 6587//3725
f 6573//3726 6574//3727 6589//3727 6588//3726
f 6574//3727 6575//3728 6590//3728 6589//3727
f 6575//3728 6576//3729 6591//3729 6590//3728
f 6576//3729 6577//3730 6592//3730 6591//3729
f 6577//3730 6578//3731 6593//3731 6592//3730
f 6578//3731 6579//3732 6594//3732 6593//3731
f 6579//3732 6580//3733 6595//3733 6594//3732
f 6580//3733 6581//3734 6596//3734 6595//3733
f 6581//3734 6582//3735 6597//3735 6596//3734
f 6582//3735 6583//3736 6598//3736 6597//3735
f 6583//3736 6584//3737 6599//3737 6598//3736
f 6584//3737 6585//3738 6600//3738 6599//3737
f 6584//3739 6583//3739 6582//3739 6581//3739 6580//3739 6579//3739 6578//3739 6577//3739 6576//3739 6575//3739 6574//3739 6573//3739 6572//3739 6571//3739
f 6586//3740 6587//3740 6588//3740 6589//3740 6590//3740 6591//3740 6592//3740 6593//3740 6594//3740 6595//3740 6596//3740 6597//3740 6598//3740 6599//3740
v -1.0141 -0.3384 -0.9859 0.40 0.40 0.40
v -1.0127 -0.3298 -0.9873 0.40 0.40 0.40
v -1.0088 -0.3228 -0.9912 0.40 0.40 0.40
v -1.0031 -0.3189 -0.9969 0.40 0.40 0.40
v -0.9969 -0.3189 -1.0031 0.40 0.40 0.40
v -0.9912 -0.3228 -1.0088 0.40 0.40 0.40
v -0.9873 -0.3298 -1.0127 0.40 0.40 0.40
v -0.9859 -0.3384 -1.0141 0.40 0.40 0.40
v -0.9873 -0.3471 -1.0127 0.40 0.40 0.40
v -0.9912 -0.3541 -1.0088 0.40 0.40 0.40
v -0.9969 -0.3579 -1.0031 0.40 0.40 0.40
v -1.0031 -0.3579 -0.9969 0.40 0.40 0.40
v -1.0088 -0.3541 -0.9912 0.40 0.40 0.40
v -1.0127 -0.3471 -0.9873 0.40 0.40 0.40
v -1.0141 -0.3384 -0.9859 0.40 0.40 0.40
v -1.1141 -0.3384 -1.0859 0.40 0.40 0.40
v -1.1127 -0.3298 -1.0873 0.40 0.40 0.40
v -1.1088 -0.3228 -1.0912 0.40 0.40 0.40
v -1.1031 -0.3189 -1.0969 0.40 0.40 0.40
v -1.0969 -0.3189 -1.1031 0.40 0.40 0.40
v -1.0912 -0.3228 -1.1088 0.40 0.40 0.40
v -1.0873 -0.3298 -1.1127 0.40 0.40 0.40
v -1.0859 -0.3384 -1.1141 0.40 0.40 0.40
v -1.0873 -0.3471 -1.1127 0.40 0.40 0.40
v -1.0912 -0.3541 -1.1088 0.40 0.40 0.40
v -1.0969 -0.3579 -1.1031 0.40 0.40 0.40
v -1.1031 -0.3579 -1.0969 0.40 0.40 0.40
v -1.1088 -0.3541 -1.0912 0.40 0.40 0.40
v -1.1127 -0.3471 -1.0873 0.40 0.40 0.40
v -1.1141 -0.3384 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6601//3741 6602//3742 6617//3742 6616//3741
f 6602//3742 6603//3743 6618//3743 6617//3742
f 6603//3743 6604//3744 6619//3744 6618//3743
f 6604//3744 6605//3745 6620//3745 6619//3744
f 6605//3745 6606//3746 6621//3746 6620//3745
f 6606//3746 6607//3747 6622//3747 6621//3746
f 6607//3747 6608//3748 6623//3748 6622//3747
f 6608//3748 6609//3749 6624//3749 6623//3748
f 6609//3749 6610//3750 6625//3750 6624//3749
f 6610//3750 6611//3751 6626//3751 6625//3750
f 6611//3751 6612//3752 6627//3752 6626//3751
f 6612//3752 6613//3753 6628//3753 6627//3752
f 6613//3753 6614//3754 6629//3754 6628//3753
f 6614//3754 6615//3755 6630//3755 6629//3754
f 6614//3756 6613//3756 6612//3756 6611//3756 6610//3756 6609//3756 6608//3756 6607//3756 6606//3756 6605//3756 6604//3756 6603//3756 6602//3756 6601//3756
f 6616//3757 6617//3757 6618//3757 6619//3757 6620//3757 6621//3757 6622//3757 6623//3757 6624//3757 6625//3757 6626//3757 6627//3757 6628//3757 6629//3757
v -1.0141 -0.3776 -0.9859 0.40 0.40 0.40
v -1.0127 -0.3689 -0.9873 0.40 0.40 0.40
v -1.0088 -0.3619 -0.9912 0.40 0.40 0.40
v -1.0031 -0.3581 -0.9969 0.40 0.40 0.40
v -0.9969 -0.3581 -1.0031 0.40 0.40 0.40
v -0.9912 -0.3619 -1.0088 0.40 0.40 0.40
v -0.9873 -0.3689 -1.0127 0.40 0.40 0.40
v -0.9859 -0.3776 -1.0141 0.40 0.40 0.40
v -0.9873 -0.3862 -1.0127 0.40 0.40 0.40
v -0.9912 -0.3932 -1.0088 0.40 0.40 0.40
v -0.9969 -0.3971 -1.0031 0.40 0.40 0.40
v -1.0031 -0.3971 -0.9969 0.40 0.40 0.40
v -1.0088 -0.3932 -0.9912 0.40 0.40 0.40
v -1.0127 -0.3862 -0.9873 0.40 0.40 0.40
v -1.0141 -0.3776 -0.9859 0.40 0.40 0.40
v -1.1141 -0.3776 -1.0859 0.40 0.40 0.40
v -1.1127 -0.3689 -1.0873 0.40 0.40 0.40
v -1.1088 -0.3619 -1.0912 0.40 0.40 0.40
v -1.1031 -0.3581 -1.0969 0.40 0.40 0.40
v -1.0969 -0.3581 -1.1031 0.40 0.40 0.40
v -1.0912 -0.3619 -1.1088 0.40 0.40 0.40
v -1.0873 -0.3689 -1.1127 0.40 0.40 0.40
v -1.0859 -0.3776 -1.1141 0.40 0.40 0.40
v -1.0873 -0.3862 -1.1127 0.40 0.40 0.40
v -1.0912 -0.3932 -1.1088 0.40 0.40 0.40
v -1.0969 -0.3971 -1.1031 0.40 0.40 0.40
v -1.1031 -0.3971 -1.0969 0.40 0.40 0.40
v -1.1088 -0.3932 -1.0912 0.40 0.40 0.40
v -1.1127 -0.3862 -1.0873 0.40 0.40 0.40
v -1.1141 -0.3776 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6631//3758 6632//3759 6647//3759 6646//3758
f 6632//3759 6633//3760 6648//3760 6647//3759
f 6633//3760 6634//3761 6649//3761 6648//3760
f 6634//3761 6635//3762 6650//3762 6649//3761
f 6635//3762 6636//3763 6651//3763 6650//3762
f 6636//3763 6637//3764 6652//3764 6651//3763
f 6637//3764 6638//3765 6653//3765 6652//3764
f 6638//3765 6639//3766 6654//3766 6653//3765
f 6639//3766 6640//3767 6655//3767 6654//3766
f 6640//3767 6641//3768 6656//3768 6655//3767
f 6641//3768 6642//3769 6657//3769 6656//3768
f 6642//3769 6643//3770 6658//3770 6657//3769
f 6643//3770 6644//3771 6659//3771 6658//3770
f 6644//3771 6645//3772 6660//3772 6659//3771
f 6644//3773 6643//3773 6642//3773 6641//3773 6640//3773 6639//3773 6638//3773 6637//3773 6636//3773 6635//3773 6634//3773 6633//3773 6632//3773 6631//3773
f 6646//3774 6647//3774 6648//3774 6649//3774 6650//3774 6651//3774 6652//3774 6653//3774 6654//3774 6655//3774 6656//3774 6657//3774 6658//3774 6659//3774
v -1.0141 -0.4169 -0.9859 0.40 0.40 0.40
v -1.0127 -0.4083 -0.9873 0.40 0.40 0.40
v -1.0088 -0.4013 -0.9912 0.40 0.40 0.40
v -1.0031 -0.3974 -0.9969 0.40 0.40 0.40
v -0.9969 -0.3974 -1.0031 0.40 0.40 0.40
v -0.9912 -0.4013 -1.0088 0.40 0.40 0.40
v -0.9873 -0.4083 -1.0127 0.40 0.40 0.40
v -0.9859 -0.4169 -1.0141 0.40 0.40 0.40
v -0.9873 -0.4256 -1.0127 0.40 0.40 0.40
v -0.9912 -0.4326 -1.0088 0.40 0.40 0.40
v -0.9969 -0.4364 -1.0031 0.40 0.40 0.40
v -1.0031 -0.4364 -0.9969 0.40 0.40 0.40
v -1.0088 -0.4326 -0.9912 0.40 0.40 0.40
v -1.0127 -0.4256 -0.9873 0.40 0.40 0.40
v -1.0141 -0.4169 -0.9859 0.40 0.40 0.40
v -1.1141 -0.4169 -1.0859 0.40 0.40 0.40
v -1.1127 -0.4083 -1.0873 0.40 0.40 0.40
v -1.1088 -0.4013 -1.0912 0.40 0.40 0.40
v -1.1031 -0.3974 -1.0969 0.40 0.40 0.40
v -1.0969 -0.3974 -1.1031 0.40 0.40 0.40
v -1.0912 -0.4013 -1.1088 0.40 0.40 0.40
v -1.0873 -0.4083 -1.1127 0.40 0.40 0.40
v -1.0859 -0.4169 -1.1141 0.40 0.40 0.40
v -1.0873 -0.4256 -1.1127 0.40 0.40 0.40
v -1.0912 -0.4326 -1.1088 0.40 0.40 0.40
v -1.0969 -0.4364 -1.1031 0.40 0.40 0.40
v -1.1031 -0.4364 -1.0969 0.40 0.40 0.40
v -1.1088 -0.4326 -1.0912 0.40 0.40 0.40
v -1.1127 -0.4256 -1.0873 0.40 0.40 0.40
v -1.1141 -0.4169 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6661//3775 6662//3776 6677//3776 6676//3775
f 6662//3776 6663//3777 6678//3777 6677//3776
f 6663//3777 6664//3778 6679//3778 6678//3777
f 6664//3778 6665//3779 6680//3779 6679//3778
f 6665//3779 6666//3780 6681//3780 6680//3779
f 6666//3780 6667//3781 6682//3781 6681//3780
f 6667//3781 6668//3782 6683//3782 6682//3781
f 6668//3782 6669//3783 6684//3783 6683//3782
f 6669//3783 6670//3784 6685//3784 6684//3783
f 6670//3784 6671//3785 6686//3785 6685//3784
f 6671//3785 6672//3786 6687//3786 6686//3785
f 6672//3786 6673//3787 6688//3787 6687//3786
f 6673//3787 6674//3788 6689//3788 6688//3787
f 6674//3788 6675//3789 6690//3789 6689//3788
f 6674//3790 6673//3790 6672//3790 6671//3790 6670//3790 6669//3790 6668//3790 6667//3790 6666//3790 6665//3790 6664//3790 6663//3790 6662//3790 6661//3790
f 6676//3791 6677//3791 6678//3791 6679//3791 6680//3791 6681//3791 6682//3791 6683//3791 6684//3791 6685//3791 6686//3791 6687//3791 6688//3791 6689//3791
v -1.0141 -0.4566 -0.9859 0.40 0.40 0.40
v -1.0127 -0.4479 -0.9873 0.40 0.40 0.40
v -1.0088 -0.4409 -0.9912 0.40 0.40 0.40
v -1.0031 -0.4371 -0.9969 0.40 0.40 0.40
v -0.9969 -0.4371 -1.0031 0.40 0.40 0.40
v -0.9912 -0.4409 -1.0088 0.40 0.40 0.40
v -0.9873 -0.4479 -1.0127 0.40 0.40 0.40
v -0.9859 -0.4566 -1.0141 0.40 0.40 0.40
v -0.9873 -0.4653 -1.0127 0.40 0.40 0.40
v -0.9912 -0.4722 -1.0088 0.40 0.40 0.40
v -0.9969 -0.4761 -1.0031 0.40 0.40 0.40
v -1.0031 -0.4761 -0.9969 0.40 0.40 0.40
v -1.0088 -0.4722 -0.9912 0.40 0.40 0.40
v -1.0127 -0.4653 -0.9873 0.40 0.40 0.40
v -1.0141 -0.4566 -0.9859 0.40 0.40 0.40
v -1.1141 -0.4566 -1.0859 0.40 0.40 0.40
v -1.1127 -0.4479 -1.0873 0.40 0.40 0.40
v -1.1088 -0.4409 -1.0912 0.40 0.40 0.40
v -1.1031 -0.4371 -1.0969 0.40 0.40 0.40
v -1.0969 -0.4371 -1.1031 0.40 0.40 0.40
v -1.0912 -0.4409 -1.1088 0.40 0.40 0.40
v -1.0873 -0.4479 -1.1127 0.40 0.40 0.40
v -1.0859 -0.4566 -1.1141 0.40 0.40 0.40
v -1.0873 -0.4653 -1.1127 0.40 0.40 0.40
v -1.0912 -0.4722 -1.1088 0.40 0.40 0.40
v -1.0969 -0.4761 -1.1031 0.40 0.40 0.40
v -1.1031 -0.4761 -1.0969 0.40 0.40 0.40
v -1.1088 -0.4722 -1.0912 0.40 0.40 0.40
v -1.1127 -0.4653 -1.0873 0.40 0.40 0.40
v -1.1141 -0.4566 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6691//3792 6692//3793 6707//3793 6706//3792
f 6692//3793 6693//3794 6708//3794 6707//3793
f 6693//3794 6694//3795 6709//3795 6708//3794
f 6694//3795 6695//3796 6710//3796 6709//3795
f 6695//3796 6696//3797 6711//3797 6710//3796
f 6696//3797 6697//3798 6712//3798 6711//3797
f 6697//3798 6698//3799 6713//3799 6712//3798
f 6698//3799 6699//3800 6714//3800 6713//3799
f 6699//3800 6700//3801 6715//3801 6714//3800
f 6700//3801 6701//3802 6716//3802 6715//3801
f 6701//3802 6702//3803 6717//3803 6716//3802
f 6702//3803 6703//3804 6718//3804 6717//3803
f 6703//3804 6704//3805 6719//3805 6718//3804
f 6704//3805 6705//3806 6720//3806 6719//3805
f 6704//3807 6703//3807 6702//3807 6701//3807 6700//3807 6699//3807 6698//3807 6697//3807 6696//3807 6695//3807 6694//3807 6693//3807 6692//3807 6691//3807
f 6706//3808 6707//3808 6708//3808 6709//3808 6710//3808 6711//3808 6712//3808 6713//3808 6714//3808 6715//3808 6716//3808 6717//3808 6718//3808 6719//3808
v -1.0141 -0.4965 -0.9859 0.40 0.40 0.40
v -1.0127 -0.4878 -0.9873 0.40 0.40 0.40
v -1.0088 -0.4808 -0.9912 0.40 0.40 0.40
v -1.0031 -0.4770 -0.9969 0.40 0.40 0.40
v -0.9969 -0.4770 -1.0031 0.40 0.40 0.40
v -0.9912 -0.4808 -1.0088 0.40 0.40 0.40
v -0.9873 -0.4878 -1.0127 0.40 0.40 0.40
v -0.9859 -0.4965 -1.0141 0.40 0.40 0.40
v -0.9873 -0.5051 -1.0127 0.40 0.40 0.40
v -0.9912 -0.5121 -1.0088 0.40 0.40 0.40
v -0.9969 -0.5160 -1.0031 0.40 0.40 0.40
v -1.0031 -0.5160 -0.9969 0.40 0.40 0.40
v -1.0088 -0.5121 -0.9912 0.40 0.40 0.40
v -1.0127 -0.5051 -0.9873 0.40 0.40 0.40
v -1.0141 -0.4965 -0.9859 0.40 0.40 0.40
v -1.1141 -0.4965 -1.0859 0.40 0.40 0.40
v -1.1127 -0.4878 -1.0873 0.40 0.40 0.40
v -1.1088 -0.4808 -1.0912 0.40 0.40 0.40
v -1.1031 -0.4770 -1.0969 0.40 0.40 0.40
v -1.0969 -0.4770 -1.1031 0.40 0.40 0.40
v -1.0912 -0.4808 -1.1088 0.40 0.40 0.40
v -1.0873 -0.4878 -1.1127 0.40 0.40 0.40
v -1.0859 -0.4965 -1.1141 0.40 0.40 0.40
v -1.0873 -0.5051 -1.1127 0.40 0.40 0.40
v -1.0912 -0.5121 -1.1088 0.40 0.40 0.40
v -1.0969 -0.5160 -1.1031 0.40 0.40 0.40
v -1.1031 -0.5160 -1.0969 0.40 0.40 0.40
v -1.1088 -0.5121 -1.0912 0.40 0.40 0.40
v -1.1127 -0.5051 -1.0873 0.40 0.40 0.40
v -1.1141 -0.4965 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6721//3809 6722//3810 6737//3810 6736//3809
f 6722//3810 6723//3811 6738//3811 6737//3810
f 6723//3811 6724//3812 6739//3812 6738//3811
f 6724//3812 6725//3813 6740//3813 6739//3812
f 6725//3813 6726//3814 6741//3814 6740//3813
f 6726//3814 6727//3815 6742//3815 6741//3814
f 6727//3815 6728//3816 6743//3816 6742//3815
f 6728//3816 6729//3817 6744//3817 6743//3816
f 6729//3817 6730//3818 6745//3818 6744//3817
f 6730//3818 6731//3819 6746//3819 6745//3818
f 6731//3819 6732//3820 6747//3820 6746//3819
f 6732//3820 6733//3821 6748//3821 6747//3820
f 6733//3821 6734//3822 6749//3822 6748//3821
f 6734//3822 6735//3823 6750//3823 6749//3822
f 6734//3824 6733//3824 6732//3824 6731//3824 6730//3824 6729//3824 6728//3824 6727//3824 6726//3824 6725//3824 6724//3824 6723//3824 6722//3824 6721//3824
f 6736//3825 6737//3825 6738//3825 6739//3825 6740//3825 6741//3825 6742//3825 6743//3825 6744//3825 6745//3825 6746//3825 6747//3825 6748//3825 6749//3825
v -1.0141 -0.5366 -0.9859 0.40 0.40 0.40
v -1.0127 -0.5279 -0.9873 0.40 0.40 0.40
v -1.0088 -0.5209 -0.9912 0.40 0.40 0.40
v -1.0031 -0.5171 -0.9969 0.40 0.40 0.40
v -0.9969 -0.5171 -1.0031 0.40 0.40 0.40
v -0.9912 -0.5209 -1.0088 0.40 0.40 0.40
v -0.9873 -0.5279 -1.0127 0.40 0.40 0.40
v -0.9859 -0.5366 -1.0141 0.40 0.40 0.40
v -0.9873 -0.5452 -1.0127 0.40 0.40 0.40
v -0.9912 -0.5522 -1.0088 0.40 0.40 0.40
v -0.9969 -0.5561 -1.0031 0.40 0.40 0.40
v -1.0031 -0.5561 -0.9969 0.40 0.40 0.40
v -1.0088 -0.5522 -0.9912 0.40 0.40 0.40
v -1.0127 -0.5452 -0.9873 0.40 0.40 0.40
v -1.0141 -0.5366 -0.9859 0.40 0.40 0.40
v -1.1141 -0.5366 -1.0859 0.40 0.40 0.40
v -1.1127 -0.5279 -1.0873 0.40 0.40 0.40
v -1.1088 -0.5209 -1.0912 0.40 0.40 0.40
v -1.1031 -0.5171 -1.0969 0.40 0.40 0.40
v -1.0969 -0.5171 -1.1031 0.40 0.40 0.40
v -1.0912 -0.5209 -1.1088 0.40 0.40 0.40
v -1.0873 -0.5279 -1.1127 0.40 0.40 0.40
v -1.0859 -0.5366 -1.1141 0.40 0.40 0.40
v -1.0873 -0.5452 -1.1127 0.40 0.40 0.40
v -1.0912 -0.5522 -1.1088 0.40 0.40 0.40
v -1.0969 -0.5561 -1.1031 0.40 0.40 0.40
v -1.1031 -0.5561 -1.0969 0.40 0.40 0.40
v -1.1088 -0.5522 -1.0912 0.40 0.40 0.40
v -1.1127 -0.5452 -1.0873 0.40 0.40 0.40
v -1.1141 -0.5366 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6751//3826 6752//3827 6767//3827 6766//3826
f 6752//3827 6753//3828 6768//3828 6767//3827
f 6753//3828 6754//3829 6769//3829 6768//3828
f 6754//3829 6755//3830 6770//3830 6769//3829
f 6755//3830 6756//3831 6771//3831 6770//3830
f 6756//3831 6757//3832 6772//3832 6771//3831
f 6757//3832 6758//3833 6773//3833 6772//3832
f 6758//3833 6759//3834 6774//3834 6773//3833
f 6759//3834 6760//3835 6775//3835 6774//3834
f 6760//3835 6761//3836 6776//3836 6775//3835
f 6761//3836 6762//3837 6777//3837 6776//3836
f 6762//3837 6763//3838 6778//3838 6777//3837
f 6763//3838 6764//3839 6779//3839 6778//3838
f 6764//3839 6765//3840 6780//3840 6779//3839
f 6764//3841 6763//3841 6762//3841 6761//3841 6760//3841 6759//3841 6758//3841 6757//3841 6756//3841 6755//3841 6754//3841 6753//3841 6752//3841 6751//3841
f 6766//3842 6767//3842 6768//3842 6769//3842 6770//3842 6771//3842 6772//3842 6773//3842 6774//3842 6775//3842 6776//3842 6777//3842 6778//3842 6779//3842
v -1.0141 -0.5769 -0.9859 0.40 0.40 0.40
v -1.0127 -0.5682 -0.9873 0.40 0.40 0.40
v -1.0088 -0.5613 -0.9912 0.40 0.40 0.40
v -1.0031 -0.5574 -0.9969 0.40 0.40 0.40
v -0.9969 -0.5574 -1.0031 0.40 0.40 0.40
v -0.9912 -0.5613 -1.0088 0.40 0.40 0.40
v -0.9873 -0.5682 -1.0127 0.40 0.40 0.40
v -0.9859 -0.5769 -1.0141 0.40 0.40 0.40
v -0.9873 -0.5856 -1.0127 0.40 0.40 0.40
v -0.9912 -0.5925 -1.0088 0.40 0.40 0.40
v -0.9969 -0.5964 -1.0031 0.40 0.40 0.40
v -1.0031 -0.5964 -0.9969 0.40 0.40 0.40
v -1.0088 -0.5925 -0.9912 0.40 0.40 0.40
v -1.0127 -0.5856 -0.9873 0.40 0.40 0.40
v -1.0141 -0.5769 -0.9859 0.40 0.40 0.40
v -1.1141 -0.5769 -1.0859 0.40 0.40 0.40
v -1.1127 -0.5682 -1.0873 0.40 0.40 0.40
v -1.1088 -0.5613 -1.0912 0.40 0.40 0.40
v -1.1031 -0.5574 -1.0969 0.40 0.40 0.40
v -1.0969 -0.5574 -1.1031 0.40 0.40 0.40
v -1.0912 -0.5613 -1.1088 0.40 0.40 0.40
v -1.0873 -0.5682 -1.1127 0.40 0.40 0.40
v -1.0859 -0.5769 -1.1141 0.40 0.40 0.40
v -1.0873 -0.5856 -1.1127 0.40 0.40 0.40
v -1.0912 -0.5925 -1.1088 0.40 0.40 0.40
v -1.0969 -0.5964 -1.1031 0.40 0.40 0.40
v -1.1031 -0.5964 -1.0969 0.40 0.40 0.40
v -1.1088 -0.5925 -1.0912 0.40 0.40 0.40
v -1.1127 -0.5856 -1.0873 0.40 0.40 0.40
v -1.1141 -0.5769 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6781//3843 6782//3844 6797//3844 6796//3843
f 6782//3844 6783//3845 6798//3845 6797//3844
f 6783//3845 6784//3846 6799//3846 6798//3845
f 6784//3846 6785//3847 6800//3847 6799//3846
f 6785//3847 6786//3848 6801//3848 6800//3847
f 6786//3848 6787//3849 6802//3849 6801//3848
f 6787//3849 6788//3850 6803//3850 6802//3849
f 6788//3850 6789//3851 6804//3851 6803//3850
f 6789//3851 6790//3852 6805//3852 6804//3851
f 6790//3852 6791//3853 6806//3853 6805//3852
f 6791//3853 6792//3854 6807//3854 6806//3853
f 6792//3854 6793//3855 6808//3855 6807//3854
f 6793//3855 6794//3856 6809//3856 6808//3855
f 6794//3856 6795//3857 6810//3857 6809//3856
f 6794//3858 6793//3858 6792//3858 6791//3858 6790//3858 6789//3858 6788//3858 6787//3858 6786//3858 6785//3858 6784//3858 6783//3858 6782//3858 6781//3858
f 6796//3859 6797//3859 6798//3859 6799//3859 6800//3859 6801//3859 6802//3859 6803//3859 6804//3859 6805//3859 6806//3859 6807//3859 6808//3859 6809//3859
v -1.0141 -0.6175 -0.9859 0.40 0.40 0.40
v -1.0127 -0.6088 -0.9873 0.40 0.40 0.40
v -1.0088 -0.6018 -0.9912 0.40 0.40 0.40
v -1.0031 -0.5980 -0.9969 0.40 0.40 0.40
v -0.9969 -0.5980 -1.0031 0.40 0.40 0.40
v -0.9912 -0.6018 -1.0088 0.40 0.40 0.40
v -0.9873 -0.6088 -1.0127 0.40 0.40 0.40
v -0.9859 -0.6175 -1.0141 0.40 0.40 0.40
v -0.9873 -0.6261 -1.0127 0.40 0.40 0.40
v -0.9912 -0.6331 -1.0088 0.40 0.40 0.40
v -0.9969 -0.6370 -1.0031 0.40 0.40 0.40
v -1.0031 -0.6370 -0.9969 0.40 0.40 0.40
v -1.0088 -0.6331 -0.9912 0.40 0.40 0.40
v -1.0127 -0.6261 -0.9873 0.40 0.40 0.40
v -1.0141 -0.6175 -0.9859 0.40 0.40 0.40
v -1.1141 -0.6175 -1.0859 0.40 0.40 0.40
v -1.1127 -0.6088 -1.0873 0.40 0.40 0.40
v -1.1088 -0.6018 -1.0912 0.40 0.40 0.40
v -1.1031 -0.5980 -1.0969 0.40 0.40 0.40
v -1.0969 -0.5980 -1.1031 0.40 0.40 0.40
v -1.0912 -0.6018 -1.1088 0.40 0.40 0.40
v -1.0873 -0.6088 -1.1127 0.40 0.40 0.40
v -1.0859 -0.6175 -1.1141 0.40 0.40 0.40
v -1.0873 -0.6261 -1.1127 0.40 0.40 0.40
v -1.0912 -0.6331 -1.1088 0.40 0.40 0.40
v -1.0969 -0.6370 -1.1031 0.40 0.40 0.40
v -1.1031 -0.6370 -1.0969 0.40 0.40 0.40
v -1.1088 -0.6331 -1.0912 0.40 0.40 0.40
v -1.1127 -0.6261 -1.0873 0.40 0.40 0.40
v -1.1141 -0.6175 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6811//3860 6812//3861 6827//3861 6826//3860
f 6812//3861 6813//3862 6828//3862 6827//3861
f 6813//3862 6814//3863 6829//3863 6828//3862
f 6814//3863 6815//3864 6830//3864 6829//3863
f 6815//3864 6816//3865 6831//3865 6830//3864
f 6816//3865 6817//3866 6832//3866 6831//3865
f 6817//3866 6818//3867 6833//3867 6832//3866
f 6818//3867 6819//3868 6834//3868 6833//3867
f 6819//3868 6820//3869 6835//3869 6834//3868
f 6820//3869 6821//3870 6836//3870 6835//3869
f 6821//3870 6822//3871 6837//3871 6836//3870
f 6822//3871 6823//3872 6838//3872 6837//3871
f 6823//3872 6824//3873 6839//3873 6838//3872
f 6824//3873 6825//3874 6840//3874 6839//3873
f 6824//3875 6823//3875 6822//3875 6821//3875 6820//3875 6819//3875 6818//3875 6817//3875 6816//3875 6815//3875 6814//3875 6813//3875 6812//3875 6811//3875
f 6826//3876 6827//3876 6828//3876 6829//3876 6830//3876 6831//3876 6832//3876 6833//3876 6834//3876 6835//3876 6836//3876 6837//3876 6838//3876 6839//3876
v -1.0141 -0.6582 -0.9859 0.40 0.40 0.40
v -1.0127 -0.6495 -0.9873 0.40 0.40 0.40
v -1.0088 -0.6426 -0.9912 0.40 0.40 0.40
v -1.0031 -0.6387 -0.9969 0.40 0.40 0.40
v -0.9969 -0.6387 -1.0031 0.40 0.40 0.40
v -0.9912 -0.6426 -1.0088 0.40 0.40 0.40
v -0.9873 -0.6495 -1.0127 0.40 0.40 0.40
v -0.9859 -0.6582 -1.0141 0.40 0.40 0.40
v -0.9873 -0.6669 -1.0127 0.40 0.40 0.40
v -0.9912 -0.6738 -1.0088 0.40 0.40 0.40
v -0.9969 -0.6777 -1.0031 0.40 0.40 0.40
v -1.0031 -0.6777 -0.9969 0.40 0.40 0.40
v -1.0088 -0.6738 -0.9912 0.40 0.40 0.40
v -1.0127 -0.6669 -0.9873 0.40 0.40 0.40
v -1.0141 -0.6582 -0.9859 0.40 0.40 0.40
v -1.1141 -0.6582 -1.0859 0.40 0.40 0.40
v -1.1127 -0.6495 -1.0873 0.40 0.40 0.40
v -1.1088 -0.6426 -1.0912 0.40 0.40 0.40
v -1.1031 -0.6387 -1.0969 0.40 0.40 0.40
v -1.0969 -0.6387 -1.1031 0.40 0.40 0.40
v -1.0912 -0.6426 -1.1088 0.40 0.40 0.40
v -1.0873 -0.6495 -1.1127 0.40 0.40 0.40
v -1.0859 -0.6582 -1.1141 0.40 0.40 0.40
v -1.0873 -0.6669 -1.1127 0.40 0.40 0.40
v -1.0912 -0.6738 -1.1088 0.40 0.40 0.40
v -1.0969 -0.6777 -1.1031 0.40 0.40 0.40
v -1.1031 -0.6777 -1.0969 0.40 0.40 0.40
v -1.1088 -0.6738 -1.0912 0.40 0.40 0.40
v -1.1127 -0.6669 -1.0873 0.40 0.40 0.40
v -1.1141 -0.6582 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6841//3877 6842//3878 6857//3878 6856//3877
f 6842//3878 6843//3879 6858//3879 6857//3878
f 6843//3879 6844//3880 6859//3880 6858//3879
f 6844//3880 6845//3881 6860//3881 6859//3880
f 6845//3881 6846//3882 6861//3882 6860//3881
f 6846//3882 6847//3883 6862//3883 6861//3882
f 6847//3883 6848//3884 6863//3884 6862//3883
f 6848//3884 6849//3885 6864//3885 6863//3884
f 6849//3885 6850//3886 6865//3886 6864//3885
f 6850//3886 6851//3887 6866//3887 6865//3886
f 6851//3887 6852//3888 6867//3888 6866//3887
f 6852//3888 6853//3889 6868//3889 6867//3888
f 6853//3889 6854//3890 6869//3890 6868//3889
f 6854//3890 6855//3891 6870//3891 6869//3890
f 6854//3892 6853//3892 6852//3892 6851//3892 6850//3892 6849//3892 6848//3892 6847//3892 6846//3892 6845//3892 6844//3892 6843//3892 6842//3892 6841//3892
f 6856//3893 6857//3893 6858//3893 6859//3893 6860//3893 6861//3893 6862//3893 6863//3893 6864//3893 6865//3893 6866//3893 6867//3893 6868//3893 6869//3893
v -1.0141 -0.6992 -0.9859 0.40 0.40 0.40
v -1.0127 -0.6905 -0.9873 0.40 0.40 0.40
v -1.0088 -0.6835 -0.9912 0.40 0.40 0.40
v -1.0031 -0.6797 -0.9969 0.40 0.40 0.40
v -0.9969 -0.6797 -1.0031 0.40 0.40 0.40
v -0.9912 -0.6835 -1.0088 0.40 0.40 0.40
v -0.9873 -0.6905 -1.0127 0.40 0.40 0.40
v -0.9859 -0.6992 -1.0141 0.40 0.40 0.40
v -0.9873 -0.7078 -1.0127 0.40 0.40 0.40
v -0.9912 -0.7148 -1.0088 0.40 0.40 0.40
v -0.9969 -0.7187 -1.0031 0.40 0.40 0.40
v -1.0031 -0.7187 -0.9969 0.40 0.40 0.40
v -1.0088 -0.7148 -0.9912 0.40 0.40 0.40
v -1.0127 -0.7078 -0.9873 0.40 0.40 0.40
v -1.0141 -0.6992 -0.9859 0.40 0.40 0.40
v -1.1141 -0.6992 -1.0859 0.40 0.40 0.40
v -1.1127 -0.6905 -1.0873 0.40 0.40 0.40
v -1.1088 -0.6835 -1.0912 0.40 0.40 0.40
v -1.1031 -0.6797 -1.0969 0.40 0.40 0.40
v -1.0969 -0.6797 -1.1031 0.40 0.40 0.40
v -1.0912 -0.6835 -1.1088 0.40 0.40 0.40
v -1.0873 -0.6905 -1.1127 0.40 0.40 0.40
v -1.0859 -0.6992 -1.1141 0.40 0.40 0.40
v -1.0873 -0.7078 -1.1127 0.40 0.40 0.40
v -1.0912 -0.7148 -1.1088 0.40 0.40 0.40
v -1.0969 -0.7187 -1.1031 0.40 0.40 0.40
v -1.1031 -0.7187 -1.0969 0.40 0.40 0.40
v -1.1088 -0.7148 -1.0912 0.40 0.40 0.40
v -1.1127 -0.7078 -1.0873 0.40 0.40 0.40
v -1.1141 -0.6992 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6871//3894 6872//3895 6887//3895 6886//3894
f 6872//3895 6873//3896 6888//3896 6887//3895
f 6873//3896 6874//3897 6889//3897 6888//3896
f 6874//3897 6875//3898 6890//3898 6889//3897
f 6875//3898 6876//3899 6891//3899 6890//3898
f 6876//3899 6877//3900 6892//3900 6891//3899
f 6877//3900 6878//3901 6893//3901 6892//3900
f 6878//3901 6879//3902 6894//3902 6893//3901
f 6879//3902 6880//3903 6895//3903 6894//3902
f 6880//3903 6881//3904 6896//3904 6895//3903
f 6881//3904 6882//3905 6897//3905 6896//3904
f 6882//3905 6883//3906 6898//3906 6897//3905
f 6883//3906 6884//3907 6899//3907 6898//3906
f 6884//3907 6885//3908 6900//3908 6899//3907
f 6884//3909 6883//3909 6882//3909 6881//3909 6880//3909 6879//3909 6878//3909 6877//3909 6876//3909 6875//3909 6874//3909 6873//3909 6872//3909 6871//3909
f 6886//3910 6887//3910 6888//3910 6889//3910 6890//3910 6891//3910 6892//3910 6893//3910 6894//3910 6895//3910 6896//3910 6897//3910 6898//3910 6899//3910
v -1.0141 -0.7403 -0.9859 0.40 0.40 0.40
v -1.0127 -0.7316 -0.9873 0.40 0.40 0.40
v -1.0088 -0.7247 -0.9912 0.40 0.40 0.40
v -1.0031 -0.7208 -0.9969 0.40 0.40 0.40
v -0.9969 -0.7208 -1.0031 0.40 0.40 0.40
v -0.9912 -0.7247 -1.0088 0.40 0.40 0.40
v -0.9873 -0.7316 -1.0127 0.40 0.40 0.40
v -0.9859 -0.7403 -1.0141 0.40 0.40 0.40
v -0.9873 -0.7490 -1.0127 0.40 0.40 0.40
v -0.9912 -0.7559 -1.0088 0.40 0.40 0.40
v -0.9969 -0.7598 -1.0031 0.40 0.40 0.40
v -1.0031 -0.7598 -0.9969 0.40 0.40 0.40
v -1.0088 -0.7559 -0.9912 0.40 0.40 0.40
v -1.0127 -0.7490 -0.9873 0.40 0.40 0.40
v -1.0141 -0.7403 -0.9859 0.40 0.40 0.40
v -1.1141 -0.7403 -1.0859 0.40 0.40 0.40
v -1.1127 -0.7316 -1.0873 0.40 0.40 0.40
v -1.1088 -0.7247 -1.0912 0.40 0.40 0.40
v -1.1031 -0.7208 -1.0969 0.40 0.40 0.40
v -1.0969 -0.7208 -1.1031 0.40 0.40 0.40
v -1.0912 -0.7247 -1.1088 0.40 0.40 0.40
v -1.0873 -0.7316 -1.1127 0.40 0.40 0.40
v -1.0859 -0.7403 -1.1141 0.40 0.40 0.40
v -1.0873 -0.7490 -1.1127 0.40 0.40 0.40
v -1.0912 -0.7559 -1.1088 0.40 0.40 0.40
v -1.0969 -0.7598 -1.1031 0.40 0.40 0.40
v -1.1031 -0.7598 -1.0969 0.40 0.40 0.40
v -1.1088 -0.7559 -1.0912 0.40 0.40 0.40
v -1.1127 -0.7490 -1.0873 0.40 0.40 0.40
v -1.1141 -0.7403 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6901//3911 6902//3912 6917//3912 6916//3911
f 6902//3912 6903//3913 6918//3913 6917//3912
f 6903//3913 6904//3914 6919//3914 6918//3913
f 6904//3914 6905//3915 6920//3915 6919//3914
f 6905//3915 6906//3916 6921//3916 6920//3915
f 6906//3916 6907//3917 6922//3917 6921//3916
f 6907//3917 6908//3918 6923//3918 6922//3917
f 6908//3918 6909//3919 6924//3919 6923//3918
f 6909//3919 6910//3920 6925//3920 6924//3919
f 6910//3920 6911//3921 6926//3921 6925//3920
f 6911//3921 6912//3922 6927//3922 6926//3921
f 6912//3922 6913//3923 6928//3923 6927//3922
f 6913//3923 6914//3924 6929//3924 6928//3923
f 6914//3924 6915//3925 6930//3925 6929//3924
f 6914//3926 6913//3926 6912//3926 6911//3926 6910//3926 6909//3926 6908//3926 6907//3926 6906//3926 6905//3926 6904//3926 6903//3926 6902//3926 6901//3926
f 6916//3927 6917//3927 6918//3927 6919//3927 6920//3927 6921//3927 6922//3927 6923//3927 6924//3927 6925//3927 6926//3927 6927//3927 6928//3927 6929//3927
v -1.0141 -0.7816 -0.9859 0.40 0.40 0.40
v -1.0127 -0.7730 -0.9873 0.40 0.40 0.40
v -1.0088 -0.7660 -0.9912 0.40 0.40 0.40
v -1.0031 -0.7621 -0.9969 0.40 0.40 0.40
v -0.9969 -0.7621 -1.0031 0.40 0.40 0.40
v -0.9912 -0.7660 -1.0088 0.40 0.40 0.40
v -0.9873 -0.7730 -1.0127 0.40 0.40 0.40
v -0.9859 -0.7816 -1.0141 0.40 0.40 0.40
v -0.9873 -0.7903 -1.0127 0.40 0.40 0.40
v -0.9912 -0.7973 -1.0088 0.40 0.40 0.40
v -0.9969 -0.8011 -1.0031 0.40 0.40 0.40
v -1.0031 -0.8011 -0.9969 0.40 0.40 0.40
v -1.0088 -0.7973 -0.9912 0.40 0.40 0.40
v -1.0127 -0.7903 -0.9873 0.40 0.40 0.40
v -1.0141 -0.7816 -0.9859 0.40 0.40 0.40
v -1.1141 -0.7816 -1.0859 0.40 0.40 0.40
v -1.1127 -0.7730 -1.0873 0.40 0.40 0.40
v -1.1088 -0.7660 -1.0912 0.40 0.40 0.40
v -1.1031 -0.7621 -1.0969 0.40 0.40 0.40
v -1.0969 -0.7621 -1.1031 0.40 0.40 0.40
v -1.0912 -0.7660 -1.1088 0.40 0.40 0.40
v -1.0873 -0.7730 -1.1127 0.40 0.40 0.40
v -1.0859 -0.7816 -1.1141 0.40 0.40 0.40
v -1.0873 -0.7903 -1.1127 0.40 0.40 0.40
v -1.0912 -0.7973 -1.1088 0.40 0.40 0.40
v -1.0969 -0.8011 -1.1031 0.40 0.40 0.40
v -1.1031 -0.8011 -1.0969 0.40 0.40 0.40
v -1.1088 -0.7973 -1.0912 0.40 0.40 0.40
v -1.1127 -0.7903 -1.0873 0.40 0.40 0.40
v -1.1141 -0.7816 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 6931//3928 6932//3929 6947//3929 6946//3928
f 6932//3929 6933//3930 6948//3930 6947//3929
f 6933//3930 6934//3931 6949//3931 6948//3930
f 6934//3931 6935//3932 6950//3932 6949//3931
f 6935//3932 6936//3933 6951//3933 6950//3932
f 6936//3933 6937//3934 6952//3934 6951//3933
f 6937//3934 6938//3935 6953//3935 6952//3934
f 6938//3935 6939//3936 6954//3936 6953//3935
f 6939//3936 6940//3937 6955//3937 6954//3936
f 6940//3937 6941//3938 6956//3938 6955//3937
f 6941//3938 6942//3939 6957//3939 6956//3938
f 6942//3939 6943//3940 6958//3940 6957//3939
f 6943//3940 6944//3941 6959//3941 6958//3940
f 6944//3941 6945//3942 6960//3942 6959//3941
f 6944//3943 6943//3943 6942//3943 6941//3943 6940//3943 6939//3943 6938//3943 6937//3943 6936//3943 6935//3943 6934//3943 6933//3943 6932//3943 6931//3943
f 6946//3944 6947//3944 6948//3944 6949//3944 6950//3944 6951//3944 6952//3944 6953//3944 6954//3944 6955//3944 6956//3944 6957//3944 6958//3944 6959//3944
v 0.9859 0.0000 -1.0141 0.40 0.40 0.40
v 0.9873 0.0087 -1.0127 0.40 0.40 0.40
v 0.9912 0.0156 -1.0088 0.40 0.40 0.40
v 0.9969 0.0195 -1.0031 0.40 0.40 0.40
v 1.0031 0.0195 -0.9969 0.40 0.40 0.40
v 1.0088 0.0156 -0.9912 0.40 0.40 0.40
v 1.0127 0.0087 -0.9873 0.40 0.40 0.40
v 1.0141 0.0000 -0.9859 0.40 0.40 0.40
v 1.0127 -0.0087 -0.9873 0.40 0.40 0.40
v 1.0088 -0.0156 -0.9912 0.40 0.40 0.40
v 1.0031 -0.0195 -0.9969 0.40 0.40 0.40
v 0.9969 -0.0195 -1.0031 0.40 0.40 0.40
v 0.9912 -0.0156 -1.0088 0.40 0.40 0.40
v 0.9873 -0.0087 -1.0127 0.40 0.40 0.40
v 0.9859 -0.0000 -1.0141 0.40 0.40 0.40
v 1.0859 0.0000 -1.1141 0.40 0.40 0.40
v 1.0873 0.0087 -1.1127 0.40 0.40 0.40
v 1.0912 0.0156 -1.1088 0.40 0.40 0.40
v 1.0969 0.0195 -1.1031 0.40 0.40 0.40
v 1.1031 0.0195 -1.0969 0.40 0.40 0.40
v 1.1088 0.0156 -1.0912 0.40 0.40 0.40
v 1.1127 0.0087 -1.0873 0.40 0.40 0.40
v 1.1141 0.0000 -1.0859 0.40 0.40 0.40
v 1.1127 -0.0087 -1.0873 0.40 0.40 0.40
v 1.1088 -0.0156 -1.0912 0.40 0.40 0.40
v 1.1031 -0.0195 -1.0969 0.40 0.40 0.40
v 1.0969 -0.0195 -1.1031 0.40 0.40 0.40
v 1.0912 -0.0156 -1.1088 0.40 0.40 0.40
v 1.0873 -0.0087 -1.1127 0.40 0.40 0.40
v 1.0859 -0.0000 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 6961//3945 6962//3946 6977//3946 6976//3945
f 6962//3946 6963//3947 6978//3947 6977//3946
f 6963//3947 6964//3948 6979//3948 6978//3947
f 6964//3948 6965//3949 6980//3949 6979//3948
f 6965//3949 6966//3950 6981//3950 6980//3949
f 6966//3950 6967//3951 6982//3951 6981//3950
f 6967//3951 6968//3952 6983//3952 6982//3951
f 6968//3952 6969//3953 6984//3953 6983//3952
f 6969//3953 6970//3954 6985//3954 6984//3953
f 6970//3954 6971//3955 6986//3955 6985//3954
f 6971//3955 6972//3956 6987//3956 6986//3955
f 6972//3956 6973//3957 6988//3957 6987//3956
f 6973//3957 6974//3958 6989//3958 6988//3957
f 6974//3958 6975//3959 6990//3959 6989//3958
f 6974//3960 6973//3960 6972//3960 6971//3960 6970//3960 6969//3960 6968//3960 6967//3960 6966//3960 6965//3960 6964//3960 6963//3960 6962//3960 6961//3960
f 6976//3961 6977//3961 6978//3961 6979//3961 6980//3961 6981//3961 6982//3961 6983//3961 6984//3961 6985//3961 6986//3961 6987//3961 6988//3961 6989//3961
v 0.9859 0.0638 -1.0141 0.40 0.40 0.40
v 0.9873 0.0724 -1.0127 0.40 0.40 0.40
v 0.9912 0.0794 -1.0088 0.40 0.40 0.40
v 0.9969 0.0833 -1.0031 0.40 0.40 0.40
v 1.0031 0.0833 -0.9969 0.40 0.40 0.40
v 1.0088 0.0794 -0.9912 0.40 0.40 0.40
v 1.0127 0.0724 -0.9873 0.40 0.40 0.40
v 1.0141 0.0638 -0.9859 0.40 0.40 0.40
v 1.0127 0.0551 -0.9873 0.40 0.40 0.40
v 1.0088 0.0481 -0.9912 0.40 0.40 0.40
v 1.0031 0.0443 -0.9969 0.40 0.40 0.40
v 0.9969 0.0443 -1.0031 0.40 0.40 0.40
v 0.9912 0.0481 -1.0088 0.40 0.40 0.40
v 0.9873 0.0551 -1.0127 0.40 0.40 0.40
v 0.9859 0.0638 -1.0141 0.40 0.40 0.40
v 1.0859 0.0638 -1.1141 0.40 0.40 0.40
v 1.0873 0.0724 -1.1127 0.40 0.40 0.40
v 1.0912 0.0794 -1.1088 0.40 0.40 0.40
v 1.0969 0.0833 -1.1031 0.40 0.40 0.40
v 1.1031 0.0833 -1.0969 0.40 0.40 0.40
v 1.1088 0.0794 -1.0912 0.40 0.40 0.40
v 1.1127 0.0724 -1.0873 0.40 0.40 0.40
v 1.1141 0.0638 -1.0859 0.40 0.40 0.40
v 1.1127 0.0551 -1.0873 0.40 0.40 0.40
v 1.1088 0.0481 -1.0912 0.40 0.40 0.40
v 1.1031 0.0443 -1.0969 0.40 0.40 0.40
v 1.0969 0.0443 -1.1031 0.40 0.40 0.40
v 1.0912 0.0481 -1.1088 0.40 0.40 0.40
v 1.0873 0.0551 -1.1127 0.40 0.40 0.40
v 1.0859 0.0638 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 6991//3962 6992//3963 7007//3963 7006//3962
f 6992//3963 6993//3964 7008//3964 7007//3963
f 6993//3964 6994//3965 7009//3965 7008//3964
f 6994//3965 6995//3966 7010//3966 7009//3965
f 6995//3966 6996//3967 7011//3967 7010//3966
f 6996//3967 6997//3968 7012//3968 7011//3967
f 6997//3968 6998//3969 7013//3969 7012//3968
f 6998//3969 6999//3970 7014//3970 7013//3969
f 6999//3970 7000//3971 7015//3971 7014//3970
f 7000//3971 7001//3972 7016//3972 7015//3971
f 7001//3972 7002//3973 7017//3973 7016//3972
f 7002//3973 7003//3974 7018//3974 7017//3973
f 7003//3974 7004//3975 7019//3975 7018//3974
f 7004//3975 7005//3976 7020//3976 7019//3975
f 7004//3977 7003//3977 7002//3977 7001//3977 7000//3977 6999//3977 6998//3977 6997//3977 6996//3977 6995//3977 6994//3977 6993//3977 6992//3977 6991//3977
f 7006//3978 7007//3978 7008//3978 7009//3978 7010//3978 7011//3978 7012//3978 7013//3978 7014//3978 7015//3978 7016//3978 7017//3978 7018//3978 7019//3978
v 0.9859 0.1271 -1.0141 0.40 0.40 0.40
v 0.9873 0.1358 -1.0127 0.40 0.40 0.40
v 0.9912 0.1428 -1.0088 0.40 0.40 0.40
v 0.9969 0.1466 -1.0031 0.40 0.40 0.40
v 1.0031 0.1466 -0.9969 0.40 0.40 0.40
v 1.0088 0.1428 -0.9912 0.40 0.40 0.40
v 1.0127 0.1358 -0.9873 0.40 0.40 0.40
v 1.0141 0.1271 -0.9859 0.40 0.40 0.40
v 1.0127 0.1185 -0.9873 0.40 0.40 0.40
v 1.0088 0.1115 -0.9912 0.40 0.40 0.40
v 1.0031 0.1076 -0.9969 0.40 0.40 0.40
v 0.9969 0.1076 -1.0031 0.40 0.40 0.40
v 0.9912 0.1115 -1.0088 0.40 0.40 0.40
v 0.9873 0.1185 -1.0127 0.40 0.40 0.40
v 0.9859 0.1271 -1.0141 0.40 0.40 0.40
v 1.0859 0.1271 -1.1141 0.40 0.40 0.40
v 1.0873 0.1358 -1.1127 0.40 0.40 0.40
v 1.0912 0.1428 -1.1088 0.40 0.40 0.40
v 1.0969 0.1466 -1.1031 0.40 0.40 0.40
v 1.1031 0.1466 -1.0969 0.40 0.40 0.40
v 1.1088 0.1428 -1.0912 0.40 0.40 0.40
v 1.1127 0.1358 -1.0873 0.40 0.40 0.40
v 1.1141 0.1271 -1.0859 0.40 0.40 0.40
v 1.1127 0.1185 -1.0873 0.40 0.40 0.40
v 1.1088 0.1115 -1.0912 0.40 0.40 0.40
v 1.1031 0.1076 -1.0969 0.40 0.40 0.40
v 1.0969 0.1076 -1.1031 0.40 0.40 0.40
v 1.0912 0.1115 -1.1088 0.40 0.40 0.40
v 1.0873 0.1185 -1.1127 0.40 0.40 0.40
v 1.0859 0.1271 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7021//3979 7022//3980 7037//3980 7036//3979
f 7022//3980 7023//3981 7038//3981 7037//3980
f 7023//3981 7024//3982 7039//3982 7038//3981
f 7024//3982 7025//3983 7040//3983 7039//3982
f 7025//3983 7026//3984 7041//3984 7040//3983
f 7026//3984 7027//3985 7042//3985 7041//3984
f 7027//3985 7028//3986 7043//3986 7042//3985
f 7028//3986 7029//3987 7044//3987 7043//3986
f 7029//3987 7030//3988 7045//3988 7044//3987
f 7030//3988 7031//3989 7046//3989 7045//3988
f 7031//3989 7032//3990 7047//3990 7046//3989
f 7032//3990 7033//3991 7048//3991 7047//3990
f 7033//3991 7034//3992 7049//3992 7048//3991
f 7034//3992 7035//3993 7050//3993 7049//3992
f 7034//3994 7033//3994 7032//3994 7031//3994 7030//3994 7029//3994 7028//3994 7027//3994 7026//3994 7025//3994 7024//3994 7023//3994 7022//3994 7021//3994
f 7036//3995 7037//3995 7038//3995 7039//3995 7040//3995 7041//3995 7042//3995 7043//3995 7044//3995 7045//3995 7046//3995 7047//3995 7048//3995 7049//3995
v 0.9859 0.1902 -1.0141 0.40 0.40 0.40
v 0.9873 0.1988 -1.0127 0.40 0.40 0.40
v 0.9912 0.2058 -1.0088 0.40 0.40 0.40
v 0.9969 0.2097 -1.0031 0.40 0.40 0.40
v 1.0031 0.2097 -0.9969 0.40 0.40 0.40
v 1.0088 0.2058 -0.9912 0.40 0.40 0.40
v 1.0127 0.1988 -0.9873 0.40 0.40 0.40
v 1.0141 0.1902 -0.9859 0.40 0.40 0.40
v 1.0127 0.1815 -0.9873 0.40 0.40 0.40
v 1.0088 0.1745 -0.9912 0.40 0.40 0.40
v 1.0031 0.1707 -0.9969 0.40 0.40 0.40
v 0.9969 0.1707 -1.0031 0.40 0.40 0.40
v 0.9912 0.1745 -1.0088 0.40 0.40 0.40
v 0.9873 0.1815 -1.0127 0.40 0.40 0.40
v 0.9859 0.1902 -1.0141 0.40 0.40 0.40
v 1.0859 0.1902 -1.1141 0.40 0.40 0.40
v 1.0873 0.1988 -1.1127 0.40 0.40 0.40
v 1.0912 0.2058 -1.1088 0.40 0.40 0.40
v 1.0969 0.2097 -1.1031 0.40 0.40 0.40
v 1.1031 0.2097 -1.0969 0.40 0.40 0.40
v 1.1088 0.2058 -1.0912 0.40 0.40 0.40
v 1.1127 0.1988 -1.0873 0.40 0.40 0.40
v 1.1141 0.1902 -1.0859 0.40 0.40 0.40
v 1.1127 0.1815 -1.0873 0.40 0.40 0.40
v 1.1088 0.1745 -1.0912 0.40 0.40 0.40
v 1.1031 0.1707 -1.0969 0.40 0.40 0.40
v 1.0969 0.1707 -1.1031 0.40 0.40 0.40
v 1.0912 0.1745 -1.1088 0.40 0.40 0.40
v 1.0873 0.1815 -1.1127 0.40 0.40 0.40
v 1.0859 0.1902 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7051//3996 7052//3997 7067//3997 7066//3996
f 7052//3997 7053//3998 7068//3998 7067//3997
f 7053//3998 7054//3999 7069//3999 7068//3998
f 7054//3999 7055//4000 7070//4000 7069//3999
f 7055//4000 7056//4001 7071//4001 7070//4000
f 7056//4001 7057//4002 7072//4002 7071//4001
f 7057//4002 7058//4003 7073//4003 7072//4002
f 7058//4003 7059//4004 7074//4004 7073//4003
f 7059//4004 7060//4005 7075//4005 7074//4004
f 7060//4005 7061//4006 7076//4006 7075//4005
f 7061//4006 7062//4007 7077//4007 7076//4006
f 7062//4007 7063//4008 7078//4008 7077//4007
f 7063//4008 7064//4009 7079//4009 7078//4008
f 7064//4009 7065//4010 7080//4010 7079//4009
f 7064//4011 7063//4011 7062//4011 7061//4011 7060//4011 7059//4011 7058//4011 7057//4011 7056//4011 7055//4011 7054//4011 7053//4011 7052//4011 7051//4011
f 7066//4012 7067//4012 7068//4012 7069//4012 7070//4012 7071//4012 7072//4012 7073//4012 7074//4012 7075//4012 7076//4012 7077//4012 7078//4012 7079//4012
v 0.9859 0.2529 -1.0141 0.40 0.40 0.40
v 0.9873 0.2615 -1.0127 0.40 0.40 0.40
v 0.9912 0.2685 -1.0088 0.40 0.40 0.40
v 0.9969 0.2724 -1.0031 0.40 0.40 0.40
v 1.0031 0.2724 -0.9969 0.40 0.40 0.40
v 1.0088 0.2685 -0.9912 0.40 0.40 0.40
v 1.0127 0.2615 -0.9873 0.40 0.40 0.40
v 1.0141 0.2529 -0.9859 0.40 0.40 0.40
v 1.0127 0.2442 -0.9873 0.40 0.40 0.40
v 1.0088 0.2372 -0.9912 0.40 0.40 0.40
v 1.0031 0.2334 -0.9969 0.40 0.40 0.40
v 0.9969 0.2334 -1.0031 0.40 0.40 0.40
v 0.9912 0.2372 -1.0088 0.40 0.40 0.40
v 0.9873 0.2442 -1.0127 0.40 0.40 0.40
v 0.9859 0.2529 -1.0141 0.40 0.40 0.40
v 1.0859 0.2529 -1.1141 0.40 0.40 0.40
v 1.0873 0.2615 -1.1127 0.40 0.40 0.40
v 1.0912 0.2685 -1.1088 0.40 0.40 0.40
v 1.0969 0.2724 -1.1031 0.40 0.40 0.40
v 1.1031 0.2724 -1.0969 0.40 0.40 0.40
v 1.1088 0.2685 -1.0912 0.40 0.40 0.40
v 1.1127 0.2615 -1.0873 0.40 0.40 0.40
v 1.1141 0.2529 -1.0859 0.40 0.40 0.40
v 1.1127 0.2442 -1.0873 0.40 0.40 0.40
v 1.1088 0.2372 -1.0912 0.40 0.40 0.40
v 1.1031 0.2334 -1.0969 0.40 0.40 0.40
v 1.0969 0.2334 -1.1031 0.40 0.40 0.40
v 1.0912 0.2372 -1.1088 0.40 0.40 0.40
v 1.0873 0.2442 -1.1127 0.40 0.40 0.40
v 1.0859 0.2529 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7081//4013 7082//4014 7097//4014 7096//4013
f 7082//4014 7083//4015 7098//4015 7097//4014
f 7083//4015 7084//4016 7099//4016 7098//4015
f 7084//4016 7085//4017 7100//4017 7099//4016
f 7085//4017 7086//4018 7101//4018 7100//4017
f 7086//4018 7087//4019 7102//4019 7101//4018
f 7087//4019 7088//4020 7103//4020 7102//4019
f 7088//4020 7089//4021 7104//4021 7103//4020
f 7089//4021 7090//4022 7105//4022 7104//4021
f 7090//4022 7091//4023 7106//4023 7105//4022
f 7091//4023 7092//4024 7107//4024 7106//4023
f 7092//4024 7093//4025 7108//4025 7107//4024
f 7093//4025 7094//4026 7109//4026 7108//4025
f 7094//4026 7095//4027 7110//4027 7109//4026
f 7094//4028 7093//4028 7092//4028 7091//4028 7090//4028 7089//4028 7088//4028 7087//4028 7086//4028 7085//4028 7084//4028 7083//4028 7082//4028 7081//4028
f 7096//4029 7097//4029 7098//4029 7099//4029 7100//4029 7101//4029 7102//4029 7103//4029 7104//4029 7105//4029 7106//4029 7107//4029 7108//4029 7109//4029
v 0.9859 0.3152 -1.0141 0.40 0.40 0.40
v 0.9873 0.3239 -1.0127 0.40 0.40 0.40
v 0.9912 0.3308 -1.0088 0.40 0.40 0.40
v 0.9969 0.3347 -1.0031 0.40 0.40 0.40
v 1.0031 0.3347 -0.9969 0.40 0.40 0.40
v 1.0088 0.3308 -0.9912 0.40 0.40 0.40
v 1.0127 0.3239 -0.9873 0.40 0.40 0.40
v 1.0141 0.3152 -0.9859 0.40 0.40 0.40
v 1.0127 0.3065 -0.9873 0.40 0.40 0.40
v 1.0088 0.2996 -0.9912 0.40 0.40 0.40
v 1.0031 0.2957 -0.9969 0.40 0.40 0.40
v 0.9969 0.2957 -1.0031 0.40 0.40 0.40
v 0.9912 0.2996 -1.0088 0.40 0.40 0.40
v 0.9873 0.3065 -1.0127 0.40 0.40 0.40
v 0.9859 0.3152 -1.0141 0.40 0.40 0.40
v 1.0859 0.3152 -1.1141 0.40 0.40 0.40
v 1.0873 0.3239 -1.1127 0.40 0.40 0.40
v 1.0912 0.3308 -1.1088 0.40 0.40 0.40
v 1.0969 0.3347 -1.1031 0.40 0.40 0.40
v 1.1031 0.3347 -1.0969 0.40 0.40 0.40
v 1.1088 0.3308 -1.0912 0.40 0.40 0.40
v 1.1127 0.3239 -1.0873 0.40 0.40 0.40
v 1.1141 0.3152 -1.0859 0.40 0.40 0.40
v 1.1127 0.3065 -1.0873 0.40 0.40 0.40
v 1.1088 0.2996 -1.0912 0.40 0.40 0.40
v 1.1031 0.2957 -1.0969 0.40 0.40 0.40
v 1.0969 0.2957 -1.1031 0.40 0.40 0.40
v 1.0912 0.2996 -1.1088 0.40 0.40 0.40
v 1.0873 0.3065 -1.1127 0.40 0.40 0.40
v 1.0859 0.3152 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7111//4030 7112//4031 7127//4031 7126//4030
f 7112//4031 7113//4032 7128//4032 7127//4031
f 7113//4032 7114//4033 7129//4033 7128//4032
f 7114//4033 7115//4034 7130//4034 7129//4033
f 7115//4034 7116//4035 7131//4035 7130//4034
f 7116//4035 7117//4036 7132//4036 7131//4035
f 7117//4036 7118//4037 7133//4037 7132//4036
f 7118//4037 7119//4038 7134//4038 7133//4037
f 7119//4038 7120//4039 7135//4039 7134//4038
f 7120//4039 7121//4040 7136//4040 7135//4039
f 7121//4040 7122//4041 7137//4041 7136//4040
f 7122//4041 7123//4042 7138//4042 7137//4041
f 7123//4042 7124//4043 7139//4043 7138//4042
f 7124//4043 7125//4044 7140//4044 7139//4043
f 7124//4045 7123//4045 7122//4045 7121//4045 7120//4045 7119//4045 7118//4045 7117//4045 7116//4045 7115//4045 7114//4045 7113//4045 7112//4045 7111//4045
f 7126//4046 7127//4046 7128//4046 7129//4046 7130//4046 7131//4046 7132//4046 7133//4046 7134//4046 7135//4046 7136//4046 7137//4046 7138//4046 7139//4046
v 0.9859 0.3772 -1.0141 0.40 0.40 0.40
v 0.9873 0.3859 -1.0127 0.40 0.40 0.40
v 0.9912 0.3929 -1.0088 0.40 0.40 0.40
v 0.9969 0.3967 -1.0031 0.40 0.40 0.40
v 1.0031 0.3967 -0.9969 0.40 0.40 0.40
v 1.0088 0.3929 -0.9912 0.40 0.40 0.40
v 1.0127 0.3859 -0.9873 0.40 0.40 0.40
v 1.0141 0.3772 -0.9859 0.40 0.40 0.40
v 1.0127 0.3686 -0.9873 0.40 0.40 0.40
v 1.0088 0.3616 -0.9912 0.40 0.40 0.40
v 1.0031 0.3577 -0.9969 0.40 0.40 0.40
v 0.9969 0.3577 -1.0031 0.40 0.40 0.40
v 0.9912 0.3616 -1.0088 0.40 0.40 0.40
v 0.9873 0.3686 -1.0127 0.40 0.40 0.40
v 0.9859 0.3772 -1.0141 0.40 0.40 0.40
v 1.0859 0.3772 -1.1141 0.40 0.40 0.40
v 1.0873 0.3859 -1.1127 0.40 0.40 0.40
v 1.0912 0.3929 -1.1088 0.40 0.40 0.40
v 1.0969 0.3967 -1.1031 0.40 0.40 0.40
v 1.1031 0.3967 -1.0969 0.40 0.40 0.40
v 1.1088 0.3929 -1.0912 0.40 0.40 0.40
v 1.1127 0.3859 -1.0873 0.40 0.40 0.40
v 1.1141 0.3772 -1.0859 0.40 0.40 0.40
v 1.1127 0.3686 -1.0873 0.40 0.40 0.40
v 1.1088 0.3616 -1.0912 0.40 0.40 0.40
v 1.1031 0.3577 -1.0969 0.40 0.40 0.40
v 1.0969 0.3577 -1.1031 0.40 0.40 0.40
v 1.0912 0.3616 -1.1088 0.40 0.40 0.40
v 1.0873 0.3686 -1.1127 0.40 0.40 0.40
v 1.0859 0.3772 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7141//4047 7142//4048 7157//4048 7156//4047
f 7142//4048 7143//4049 7158//4049 7157//4048
f 7143//4049 7144//4050 7159//4050 7158//4049
f 7144//4050 7145//4051 7160//4051 7159//4050
f 7145//4051 7146//4052 7161//4052 7160//4051
f 7146//4052 7147//4053 7162//4053 7161//4052
f 7147//4053 7148//4054 7163//4054 7162//4053
f 7148//4054 7149//4055 7164//4055 7163//4054
f 7149//4055 7150//4056 7165//4056 7164//4055
f 7150//4056 7151//4057 7166//4057 7165//4056
f 7151//4057 7152//4058 7167//4058 7166//4057
f 7152//4058 7153//4059 7168//4059 7167//4058
f 7153//4059 7154//4060 7169//4060 7168//4059
f 7154//4060 7155//4061 7170//4061 7169//4060
f 7154//4062 7153//4062 7152//4062 7151//4062 7150//4062 7149//4062 7148//4062 7147//4062 7146//4062 7145//4062 7144//4062 7143//4062 7142//4062 7141//4062
f 7156//4063 7157//4063 7158//4063 7159//4063 7160//4063 7161//4063 7162//4063 7163//4063 7164//4063 7165//4063 7166//4063 7167//4063 7168//4063 7169//4063
v 0.9859 0.4390 -1.0141 0.40 0.40 0.40
v 0.9873 0.4477 -1.0127 0.40 0.40 0.40
v 0.9912 0.4546 -1.0088 0.40 0.40 0.40
v 0.9969 0.4585 -1.0031 0.40 0.40 0.40
v 1.0031 0.4585 -0.9969 0.40 0.40 0.40
v 1.0088 0.4546 -0.9912 0.40 0.40 0.40
v 1.0127 0.4477 -0.9873 0.40 0.40 0.40
v 1.0141 0.4390 -0.9859 0.40 0.40 0.40
v 1.0127 0.4303 -0.9873 0.40 0.40 0.40
v 1.0088 0.4233 -0.9912 0.40 0.40 0.40
v 1.0031 0.4195 -0.9969 0.40 0.40 0.40
v 0.9969 0.4195 -1.0031 0.40 0.40 0.40
v 0.9912 0.4233 -1.0088 0.40 0.40 0.40
v 0.9873 0.4303 -1.0127 0.40 0.40 0.40
v 0.9859 0.4390 -1.0141 0.40 0.40 0.40
v 1.0859 0.4390 -1.1141 0.40 0.40 0.40
v 1.0873 0.4477 -1.1127 0.40 0.40 0.40
v 1.0912 0.4546 -1.1088 0.40 0.40 0.40
v 1.0969 0.4585 -1.1031 0.40 0.40 0.40
v 1.1031 0.4585 -1.0969 0.40 0.40 0.40
v 1.1088 0.4546 -1.0912 0.40 0.40 0.40
v 1.1127 0.4477 -1.0873 0.40 0.40 0.40
v 1.1141 0.4390 -1.0859 0.40 0.40 0.40
v 1.1127 0.4303 -1.0873 0.40 0.40 0.40
v 1.1088 0.4233 -1.0912 0.40 0.40 0.40
v 1.1031 0.4195 -1.0969 0.40 0.40 0.40
v 1.0969 0.4195 -1.1031 0.40 0.40 0.40
v 1.0912 0.4233 -1.1088 0.40 0.40 0.40
v 1.0873 0.4303 -1.1127 0.40 0.40 0.40
v 1.0859 0.4390 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7171//4064 7172//4065 7187//4065 7186//4064
f 7172//4065 7173//4066 7188//4066 7187//4065
f 7173//4066 7174//4067 7189//4067 7188//4066
f 7174//4067 7175//4068 7190//4068 7189//4067
f 7175//4068 7176//4069 7191//4069 7190//4068
f 7176//4069 7177//4070 7192//4070 7191//4069
f 7177//4070 7178//4071 7193//4071 7192//4070
f 7178//4071 7179//4072 7194//4072 7193//4071
f 7179//4072 7180//4073 7195//4073 7194//4072
f 7180//4073 7181//4074 7196//4074 7195//4073
f 7181//4074 7182//4075 7197//4075 7196//4074
f 7182//4075 7183//4076 7198//4076 7197//4075
f 7183//4076 7184//4077 7199//4077 7198//4076
f 7184//4077 7185//4078 7200//4078 7199//4077
f 7184//4079 7183//4079 7182//4079 7181//4079 7180//4079 7179//4079 7178//4079 7177//4079 7176//4079 7175//4079 7174//4079 7173//4079 7172//4079 7171//4079
f 7186//4080 7187//4080 7188//4080 7189//4080 7190//4080 7191//4080 7192//4080 7193//4080 7194//4080 7195//4080 7196//4080 7197//4080 7198//4080 7199//4080
v 0.9859 0.5004 -1.0141 0.40 0.40 0.40
v 0.9873 0.5091 -1.0127 0.40 0.40 0.40
v 0.9912 0.5160 -1.0088 0.40 0.40 0.40
v 0.9969 0.5199 -1.0031 0.40 0.40 0.40
v 1.0031 0.5199 -0.9969 0.40 0.40 0.40
v 1.0088 0.5160 -0.9912 0.40 0.40 0.40
v 1.0127 0.5091 -0.9873 0.40 0.40 0.40
v 1.0141 0.5004 -0.9859 0.40 0.40 0.40
v 1.0127 0.4917 -0.9873 0.40 0.40 0.40
v 1.0088 0.4848 -0.9912 0.40 0.40 0.40
v 1.0031 0.4809 -0.9969 0.40 0.40 0.40
v 0.9969 0.4809 -1.0031 0.40 0.40 0.40
v 0.9912 0.4848 -1.0088 0.40 0.40 0.40
v 0.9873 0.4917 -1.0127 0.40 0.40 0.40
v 0.9859 0.5004 -1.0141 0.40 0.40 0.40
v 1.0859 0.5004 -1.1141 0.40 0.40 0.40
v 1.0873 0.5091 -1.1127 0.40 0.40 0.40
v 1.0912 0.5160 -1.1088 0.40 0.40 0.40
v 1.0969 0.5199 -1.1031 0.40 0.40 0.40
v 1.1031 0.5199 -1.0969 0.40 0.40 0.40
v 1.1088 0.5160 -1.0912 0.40 0.40 0.40
v 1.1127 0.5091 -1.0873 0.40 0.40 0.40
v 1.1141 0.5004 -1.0859 0.40 0.40 0.40
v 1.1127 0.4917 -1.0873 0.40 0.40 0.40
v 1.1088 0.4848 -1.0912 0.40 0.40 0.40
v 1.1031 0.4809 -1.0969 0.40 0.40 0.40
v 1.0969 0.4809 -1.1031 0.40 0.40 0.40
v 1.0912 0.4848 -1.1088 0.40 0.40 0.40
v 1.0873 0.4917 -1.1127 0.40 0.40 0.40
v 1.0859 0.5004 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7201//4081 7202//4082 7217//4082 7216//4081
f 7202//4082 7203//4083 7218//4083 7217//4082
f 7203//4083 7204//4084 7219//4084 7218//4083
f 7204//4084 7205//4085 7220//4085 7219//4084
f 7205//4085 7206//4086 7221//4086 7220//4085
f 7206//4086 7207//4087 7222//4087 7221//4086
f 7207//4087 7208//4088 7223//4088 7222//4087
f 7208//4088 7209//4089 7224//4089 7223//4088
f 7209//4089 7210//4090 7225//4090 7224//4089
f 7210//4090 7211//4091 7226//4091 7225//4090
f 7211//4091 7212//4092 7227//4092 7226//4091
f 7212//4092 7213//4093 7228//4093 7227//4092
f 7213//4093 7214//4094 7229//4094 7228//4093
f 7214//4094 7215//4095 7230//4095 7229//4094
f 7214//4096 7213//4096 7212//4096 7211//4096 7210//4096 7209//4096 7208//4096 7207//4096 7206//4096 7205//4096 7204//4096 7203//4096 7202//4096 7201//4096
f 7216//4097 7217//4097 7218//4097 7219//4097 7220//4097 7221//4097 7222//4097 7223//4097 7224//4097 7225//4097 7226//4097 7227//4097 7228//4097 7229//4097
v 0.9859 0.5616 -1.0141 0.40 0.40 0.40
v 0.9873 0.5702 -1.0127 0.40 0.40 0.40
v 0.9912 0.5772 -1.0088 0.40 0.40 0.40
v 0.9969 0.5811 -1.0031 0.40 0.40 0.40
v 1.0031 0.5811 -0.9969 0.40 0.40 0.40
v 1.0088 0.5772 -0.9912 0.40 0.40 0.40
v 1.0127 0.5702 -0.9873 0.40 0.40 0.40
v 1.0141 0.5616 -0.9859 0.40 0.40 0.40
v 1.0127 0.5529 -0.9873 0.40 0.40 0.40
v 1.0088 0.5459 -0.9912 0.40 0.40 0.40
v 1.0031 0.5421 -0.9969 0.40 0.40 0.40
v 0.9969 0.5421 -1.0031 0.40 0.40 0.40
v 0.9912 0.5459 -1.0088 0.40 0.40 0.40
v 0.9873 0.5529 -1.0127 0.40 0.40 0.40
v 0.9859 0.5616 -1.0141 0.40 0.40 0.40
v 1.0859 0.5616 -1.1141 0.40 0.40 0.40
v 1.0873 0.5702 -1.1127 0.40 0.40 0.40
v 1.0912 0.5772 -1.1088 0.40 0.40 0.40
v 1.0969 0.5811 -1.1031 0.40 0.40 0.40
v 1.1031 0.5811 -1.0969 0.40 0.40 0.40
v 1.1088 0.5772 -1.0912 0.40 0.40 0.40
v 1.1127 0.5702 -1.0873 0.40 0.40 0.40
v 1.1141 0.5616 -1.0859 0.40 0.40 0.40
v 1.1127 0.5529 -1.0873 0.40 0.40 0.40
v 1.1088 0.5459 -1.0912 0.40 0.40 0.40
v 1.1031 0.5421 -1.0969 0.40 0.40 0.40
v 1.0969 0.5421 -1.1031 0.40 0.40 0.40
v 1.0912 0.5459 -1.1088 0.40 0.40 0.40
v 1.0873 0.5529 -1.1127 0.40 0.40 0.40
v 1.0859 0.5616 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7231//4098 7232//4099 7247//4099 7246//4098
f 7232//4099 7233//4100 7248//4100 7247//4099
f 7233//4100 7234//4101 7249//4101 7248//4100
f 7234//4101 7235//4102 7250//4102 7249//4101
f 7235//4102 7236//4103 7251//4103 7250//4102
f 7236//4103 7237//4104 7252//4104 7251//4103
f 7237//4104 7238//4105 7253//4105 7252//4104
f 7238//4105 7239//4106 7254//4106 7253//4105
f 7239//4106 7240//4107 7255//4107 7254//4106
f 7240//4107 7241//4108 7256//4108 7255//4107
f 7241//4108 7242//4109 7257//4109 7256//4108
f 7242//4109 7243//4110 7258//4110 7257//4109
f 7243//4110 7244//4111 7259//4111 7258//4110
f 7244//4111 7245//4112 7260//4112 7259//4111
f 7244//4113 7243//4113 7242//4113 7241//4113 7240//4113 7239//4113 7238//4113 7237//4113 7236//4113 7235//4113 7234//4113 7233//4113 7232//4113 7231//4113
f 7246//4114 7247//4114 7248//4114 7249//4114 7250//4114 7251//4114 7252//4114 7253//4114 7254//4114 7255//4114 7256//4114 7257//4114 7258//4114 7259//4114
v 0.9859 0.6224 -1.0141 0.40 0.40 0.40
v 0.9873 0.6311 -1.0127 0.40 0.40 0.40
v 0.9912 0.6381 -1.0088 0.40 0.40 0.40
v 0.9969 0.6419 -1.0031 0.40 0.40 0.40
v 1.0031 0.6419 -0.9969 0.40 0.40 0.40
v 1.0088 0.6381 -0.9912 0.40 0.40 0.40
v 1.0127 0.6311 -0.9873 0.40 0.40 0.40
v 1.0141 0.6224 -0.9859 0.40 0.40 0.40
v 1.0127 0.6138 -0.9873 0.40 0.40 0.40
v 1.0088 0.6068 -0.9912 0.40 0.40 0.40
v 1.0031 0.6029 -0.9969 0.40 0.40 0.40
v 0.9969 0.6029 -1.0031 0.40 0.40 0.40
v 0.9912 0.6068 -1.0088 0.40 0.40 0.40
v 0.9873 0.6138 -1.0127 0.40 0.40 0.40
v 0.9859 0.6224 -1.0141 0.40 0.40 0.40
v 1.0859 0.6224 -1.1141 0.40 0.40 0.40
v 1.0873 0.6311 -1.1127 0.40 0.40 0.40
v 1.0912 0.6381 -1.1088 0.40 0.40 0.40
v 1.0969 0.6419 -1.1031 0.40 0.40 0.40
v 1.1031 0.6419 -1.0969 0.40 0.40 0.40
v 1.1088 0.6381 -1.0912 0.40 0.40 0.40
v 1.1127 0.6311 -1.0873 0.40 0.40 0.40
v 1.1141 0.6224 -1.0859 0.40 0.40 0.40
v 1.1127 0.6138 -1.0873 0.40 0.40 0.40
v 1.1088 0.6068 -1.0912 0.40 0.40 0.40
v 1.1031 0.6029 -1.0969 0.40 0.40 0.40
v 1.0969 0.6029 -1.1031 0.40 0.40 0.40
v 1.0912 0.6068 -1.1088 0.40 0.40 0.40
v 1.0873 0.6138 -1.1127 0.40 0.40 0.40
v 1.0859 0.6224 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7261//4115 7262//4116 7277//4116 7276//4115
f 7262//4116 7263//4117 7278//4117 7277//4116
f 7263//4117 7264//4118 7279//4118 7278//4117
f 7264//4118 7265//4119 7280//4119 7279//4118
f 7265//4119 7266//4120 7281//4120 7280//4119
f 7266//4120 7267//4121 7282//4121 7281//4120
f 7267//4121 7268//4122 7283//4122 7282//4121
f 7268//4122 7269//4123 7284//4123 7283//4122
f 7269//4123 7270//4124 7285//4124 7284//4123
f 7270//4124 7271//4125 7286//4125 7285//4124
f 7271//4125 7272//4126 7287//4126 7286//4125
f 7272//4126 7273//4127 7288//4127 7287//4126
f 7273//4127 7274//4128 7289//4128 7288//4127
f 7274//4128 7275//4129 7290//4129 7289//4128
f 7274//4130 7273//4130 7272//4130 7271//4130 7270//4130 7269//4130 7268//4130 7267//4130 7266//4130 7265//4130 7264//4130 7263//4130 7262//4130 7261//4130
f 7276//4131 7277//4131 7278//4131 7279//4131 7280//4131 7281//4131 7282//4131 7283//4131 7284//4131 7285//4131 7286//4131 7287//4131 7288//4131 7289//4131
v 0.9859 0.6831 -1.0141 0.40 0.40 0.40
v 0.9873 0.6917 -1.0127 0.40 0.40 0.40
v 0.9912 0.6987 -1.0088 0.40 0.40 0.40
v 0.9969 0.7026 -1.0031 0.40 0.40 0.40
v 1.0031 0.7026 -0.9969 0.40 0.40 0.40
v 1.0088 0.6987 -0.9912 0.40 0.40 0.40
v 1.0127 0.6917 -0.9873 0.40 0.40 0.40
v 1.0141 0.6831 -0.9859 0.40 0.40 0.40
v 1.0127 0.6744 -0.9873 0.40 0.40 0.40
v 1.0088 0.6674 -0.9912 0.40 0.40 0.40
v 1.0031 0.6636 -0.9969 0.40 0.40 0.40
v 0.9969 0.6636 -1.0031 0.40 0.40 0.40
v 0.9912 0.6674 -1.0088 0.40 0.40 0.40
v 0.9873 0.6744 -1.0127 0.40 0.40 0.40
v 0.9859 0.6831 -1.0141 0.40 0.40 0.40
v 1.0859 0.6831 -1.1141 0.40 0.40 0.40
v 1.0873 0.6917 -1.1127 0.40 0.40 0.40
v 1.0912 0.6987 -1.1088 0.40 0.40 0.40
v 1.0969 0.7026 -1.1031 0.40 0.40 0.40
v 1.1031 0.7026 -1.0969 0.40 0.40 0.40
v 1.1088 0.6987 -1.0912 0.40 0.40 0.40
v 1.1127 0.6917 -1.0873 0.40 0.40 0.40
v 1.1141 0.6831 -1.0859 0.40 0.40 0.40
v 1.1127 0.6744 -1.0873 0.40 0.40 0.40
v 1.1088 0.6674 -1.0912 0.40 0.40 0.40
v 1.1031 0.6636 -1.0969 0.40 0.40 0.40
v 1.0969 0.6636 -1.1031 0.40 0.40 0.40
v 1.0912 0.6674 -1.1088 0.40 0.40 0.40
v 1.0873 0.6744 -1.1127 0.40 0.40 0.40
v 1.0859 0.6831 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7291//4132 7292//4133 7307//4133 7306//4132
f 7292//4133 7293//4134 7308//4134 7307//4133
f 7293//4134 7294//4135 7309//4135 7308//4134
f 7294//4135 7295//4136 7310//4136 7309//4135
f 7295//4136 7296//4137 7311//4137 7310//4136
f 7296//4137 7297//4138 7312//4138 7311//4137
f 7297//4138 7298//4139 7313//4139 7312//4138
f 7298//4139 7299//4140 7314//4140 7313//4139
f 7299//4140 7300//4141 7315//4141 7314//4140
f 7300//4141 7301//4142 7316//4142 7315//4141
f 7301//4142 7302//4143 7317//4143 7316//4142
f 7302//4143 7303//4144 7318//4144 7317//4143
f 7303//4144 7304//4145 7319//4145 7318//4144
f 7304//4145 7305//4146 7320//4146 7319//4145
f 7304//4147 7303//4147 7302//4147 7301//4147 7300//4147 7299//4147 7298//4147 7297//4147 7296//4147 7295//4147 7294//4147 7293//4147 7292//4147 7291//4147
f 7306//4148 7307//4148 7308//4148 7309//4148 7310//4148 7311//4148 7312//4148 7313//4148 7314//4148 7315//4148 7316//4148 7317//4148 7318//4148 7319//4148
v 0.9859 0.7434 -1.0141 0.40 0.40 0.40
v 0.9873 0.7521 -1.0127 0.40 0.40 0.40
v 0.9912 0.7591 -1.0088 0.40 0.40 0.40
v 0.9969 0.7629 -1.0031 0.40 0.40 0.40
v 1.0031 0.7629 -0.9969 0.40 0.40 0.40
v 1.0088 0.7591 -0.9912 0.40 0.40 0.40
v 1.0127 0.7521 -0.9873 0.40 0.40 0.40
v 1.0141 0.7434 -0.9859 0.40 0.40 0.40
v 1.0127 0.7347 -0.9873 0.40 0.40 0.40
v 1.0088 0.7278 -0.9912 0.40 0.40 0.40
v 1.0031 0.7239 -0.9969 0.40 0.40 0.40
v 0.9969 0.7239 -1.0031 0.40 0.40 0.40
v 0.9912 0.7278 -1.0088 0.40 0.40 0.40
v 0.9873 0.7347 -1.0127 0.40 0.40 0.40
v 0.9859 0.7434 -1.0141 0.40 0.40 0.40
v 1.0859 0.7434 -1.1141 0.40 0.40 0.40
v 1.0873 0.7521 -1.1127 0.40 0.40 0.40
v 1.0912 0.7591 -1.1088 0.40 0.40 0.40
v 1.0969 0.7629 -1.1031 0.40 0.40 0.40
v 1.1031 0.7629 -1.0969 0.40 0.40 0.40
v 1.1088 0.7591 -1.0912 0.40 0.40 0.40
v 1.1127 0.7521 -1.0873 0.40 0.40 0.40
v 1.1141 0.7434 -1.0859 0.40 0.40 0.40
v 1.1127 0.7347 -1.0873 0.40 0.40 0.40
v 1.1088 0.7278 -1.0912 0.40 0.40 0.40
v 1.1031 0.7239 -1.0969 0.40 0.40 0.40
v 1.0969 0.7239 -1.1031 0.40 0.40 0.40
v 1.0912 0.7278 -1.1088 0.40 0.40 0.40
v 1.0873 0.7347 -1.1127 0.40 0.40 0.40
v 1.0859 0.7434 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7321//4149 7322//4150 7337//4150 7336//4149
f 7322//4150 7323//4151 7338//4151 7337//4150
f 7323//4151 7324//4152 7339//4152 7338//4151
f 7324//4152 7325//4153 7340//4153 7339//4152
f 7325//4153 7326//4154 7341//4154 7340//4153
f 7326//4154 7327//4155 7342//4155 7341//4154
f 7327//4155 7328//4156 7343//4156 7342//4155
f 7328//4156 7329//4157 7344//4157 7343//4156
f 7329//4157 7330//4158 7345//4158 7344//4157
f 7330//4158 7331//4159 7346//4159 7345//4158
f 7331//4159 7332//4160 7347//4160 7346//4159
f 7332//4160 7333//4161 7348//4161 7347//4160
f 7333//4161 7334//4162 7349//4162 7348//4161
f 7334//4162 7335//4163 7350//4163 7349//4162
f 7334//4164 7333//4164 7332//4164 7331//4164 7330//4164 7329//4164 7328//4164 7327//4164 7326//4164 7325//4164 7324//4164 7323//4164 7322//4164 7321//4164
f 7336//4165 7337//4165 7338//4165 7339//4165 7340//4165 7341//4165 7342//4165 7343//4165 7344//4165 7345//4165 7346//4165 7347//4165 7348//4165 7349//4165
v 0.9859 0.8035 -1.0141 0.40 0.40 0.40
v 0.9873 0.8122 -1.0127 0.40 0.40 0.40
v 0.9912 0.8192 -1.0088 0.40 0.40 0.40
v 0.9969 0.8230 -1.0031 0.40 0.40 0.40
v 1.0031 0.8230 -0.9969 0.40 0.40 0.40
v 1.0088 0.8192 -0.9912 0.40 0.40 0.40
v 1.0127 0.8122 -0.9873 0.40 0.40 0.40
v 1.0141 0.8035 -0.9859 0.40 0.40 0.40
v 1.0127 0.7949 -0.9873 0.40 0.40 0.40
v 1.0088 0.7879 -0.9912 0.40 0.40 0.40
v 1.0031 0.7840 -0.9969 0.40 0.40 0.40
v 0.9969 0.7840 -1.0031 0.40 0.40 0.40
v 0.9912 0.7879 -1.0088 0.40 0.40 0.40
v 0.9873 0.7949 -1.0127 0.40 0.40 0.40
v 0.9859 0.8035 -1.0141 0.40 0.40 0.40
v 1.0859 0.8035 -1.1141 0.40 0.40 0.40
v 1.0873 0.8122 -1.1127 0.40 0.40 0.40
v 1.0912 0.8192 -1.1088 0.40 0.40 0.40
v 1.0969 0.8230 -1.1031 0.40 0.40 0.40
v 1.1031 0.8230 -1.0969 0.40 0.40 0.40
v 1.1088 0.8192 -1.0912 0.40 0.40 0.40
v 1.1127 0.8122 -1.0873 0.40 0.40 0.40
v 1.1141 0.8035 -1.0859 0.40 0.40 0.40
v 1.1127 0.7949 -1.0873 0.40 0.40 0.40
v 1.1088 0.7879 -1.0912 0.40 0.40 0.40
v 1.1031 0.7840 -1.0969 0.40 0.40 0.40
v 1.0969 0.7840 -1.1031 0.40 0.40 0.40
v 1.0912 0.7879 -1.1088 0.40 0.40 0.40
v 1.0873 0.7949 -1.1127 0.40 0.40 0.40
v 1.0859 0.8035 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7351//4166 7352//4167 7367//4167 7366//4166
f 7352//4167 7353//4168 7368//4168 7367//4167
f 7353//4168 7354//4169 7369//4169 7368//4168
f 7354//4169 7355//4170 7370//4170 7369//4169
f 7355//4170 7356//4171 7371//4171 7370//4170
f 7356//4171 7357//4172 7372//4172 7371//4171
f 7357//4172 7358//4173 7373//4173 7372//4172
f 7358//4173 7359//4174 7374//4174 7373//4173
f 7359//4174 7360//4175 7375//4175 7374//4174
f 7360//4175 7361//4176 7376//4176 7375//4175
f 7361//4176 7362//4177 7377//4177 7376//4176
f 7362//4177 7363//4178 7378//4178 7377//4177
f 7363//4178 7364//4179 7379//4179 7378//4178
f 7364//4179 7365//4180 7380//4180 7379//4179
f 7364//4181 7363//4181 7362//4181 7361//4181 7360//4181 7359//4181 7358//4181 7357//4181 7356//4181 7355//4181 7354//4181 7353//4181 7352//4181 7351//4181
f 7366//4182 7367//4182 7368//4182 7369//4182 7370//4182 7371//4182 7372//4182 7373//4182 7374//4182 7375//4182 7376//4182 7377//4182 7378//4182 7379//4182
v 0.9859 0.8634 -1.0141 0.40 0.40 0.40
v 0.9873 0.8721 -1.0127 0.40 0.40 0.40
v 0.9912 0.8791 -1.0088 0.40 0.40 0.40
v 0.9969 0.8829 -1.0031 0.40 0.40 0.40
v 1.0031 0.8829 -0.9969 0.40 0.40 0.40
v 1.0088 0.8791 -0.9912 0.40 0.40 0.40
v 1.0127 0.8721 -0.9873 0.40 0.40 0.40
v 1.0141 0.8634 -0.9859 0.40 0.40 0.40
v 1.0127 0.8548 -0.9873 0.40 0.40 0.40
v 1.0088 0.8478 -0.9912 0.40 0.40 0.40
v 1.0031 0.8439 -0.9969 0.40 0.40 0.40
v 0.9969 0.8439 -1.0031 0.40 0.40 0.40
v 0.9912 0.8478 -1.0088 0.40 0.40 0.40
v 0.9873 0.8548 -1.0127 0.40 0.40 0.40
v 0.9859 0.8634 -1.0141 0.40 0.40 0.40
v 1.0859 0.8634 -1.1141 0.40 0.40 0.40
v 1.0873 0.8721 -1.1127 0.40 0.40 0.40
v 1.0912 0.8791 -1.1088 0.40 0.40 0.40
v 1.0969 0.8829 -1.1031 0.40 0.40 0.40
v 1.1031 0.8829 -1.0969 0.40 0.40 0.40
v 1.1088 0.8791 -1.0912 0.40 0.40 0.40
v 1.1127 0.8721 -1.0873 0.40 0.40 0.40
v 1.1141 0.8634 -1.0859 0.40 0.40 0.40
v 1.1127 0.8548 -1.0873 0.40 0.40 0.40
v 1.1088 0.8478 -1.0912 0.40 0.40 0.40
v 1.1031 0.8439 -1.0969 0.40 0.40 0.40
v 1.0969 0.8439 -1.1031 0.40 0.40 0.40
v 1.0912 0.8478 -1.1088 0.40 0.40 0.40
v 1.0873 0.8548 -1.1127 0.40 0.40 0.40
v 1.0859 0.8634 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7381//4183 7382//4184 7397//4184 7396//4183
f 7382//4184 7383//4185 7398//4185 7397//4184
f 7383//4185 7384//4186 7399//4186 7398//4185
f 7384//4186 7385//4187 7400//4187 7399//4186
f 7385//4187 7386//4188 7401//4188 7400//4187
f 7386//4188 7387//4189 7402//4189 7401//4188
f 7387//4189 7388//4190 7403//4190 7402//4189
f 7388//4190 7389//4191 7404//4191 7403//4190
f 7389//4191 7390//4192 7405//4192 7404//4191
f 7390//4192 7391//4193 7406//4193 7405//4192
f 7391//4193 7392//4194 7407//4194 7406//4193
f 7392//4194 7393//4195 7408//4195 7407//4194
f 7393//4195 7394//4196 7409//4196 7408//4195
f 7394//4196 7395//4197 7410//4197 7409//4196
f 7394//4198 7393//4198 7392//4198 7391//4198 7390//4198 7389//4198 7388//4198 7387//4198 7386//4198 7385//4198 7384//4198 7383//4198 7382//4198 7381//4198
f 7396//4199 7397//4199 7398//4199 7399//4199 7400//4199 7401//4199 7402//4199 7403//4199 7404//4199 7405//4199 7406//4199 7407//4199 7408//4199 7409//4199
v 0.9859 0.9231 -1.0141 0.40 0.40 0.40
v 0.9873 0.9318 -1.0127 0.40 0.40 0.40
v 0.9912 0.9387 -1.0088 0.40 0.40 0.40
v 0.9969 0.9426 -1.0031 0.40 0.40 0.40
v 1.0031 0.9426 -0.9969 0.40 0.40 0.40
v 1.0088 0.9387 -0.9912 0.40 0.40 0.40
v 1.0127 0.9318 -0.9873 0.40 0.40 0.40
v 1.0141 0.9231 -0.9859 0.40 0.40 0.40
v 1.0127 0.9144 -0.9873 0.40 0.40 0.40
v 1.0088 0.9075 -0.9912 0.40 0.40 0.40
v 1.0031 0.9036 -0.9969 0.40 0.40 0.40
v 0.9969 0.9036 -1.0031 0.40 0.40 0.40
v 0.9912 0.9075 -1.0088 0.40 0.40 0.40
v 0.9873 0.9144 -1.0127 0.40 0.40 0.40
v 0.9859 0.9231 -1.0141 0.40 0.40 0.40
v 1.0859 0.9231 -1.1141 0.40 0.40 0.40
v 1.0873 0.9318 -1.1127 0.40 0.40 0.40
v 1.0912 0.9387 -1.1088 0.40 0.40 0.40
v 1.0969 0.9426 -1.1031 0.40 0.40 0.40
v 1.1031 0.9426 -1.0969 0.40 0.40 0.40
v 1.1088 0.9387 -1.0912 0.40 0.40 0.40
v 1.1127 0.9318 -1.0873 0.40 0.40 0.40
v 1.1141 0.9231 -1.0859 0.40 0.40 0.40
v 1.1127 0.9144 -1.0873 0.40 0.40 0.40
v 1.1088 0.9075 -1.0912 0.40 0.40 0.40
v 1.1031 0.9036 -1.0969 0.40 0.40 0.40
v 1.0969 0.9036 -1.1031 0.40 0.40 0.40
v 1.0912 0.9075 -1.1088 0.40 0.40 0.40
v 1.0873 0.9144 -1.1127 0.40 0.40 0.40
v 1.0859 0.9231 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7411//4200 7412//4201 7427//4201 7426//4200
f 7412//4201 7413//4202 7428//4202 7427//4201
f 7413//4202 7414//4203 7429//4203 7428//4202
f 7414//4203 7415//4204 7430//4204 7429//4203
f 7415//4204 7416//4205 7431//4205 7430//4204
f 7416//4205 7417//4206 7432//4206 7431//4205
f 7417//4206 7418//4207 7433//4207 7432//4206
f 7418//4207 7419//4208 7434//4208 7433//4207
f 7419//4208 7420//4209 7435//4209 7434//4208
f 7420//4209 7421//4210 7436//4210 7435//4209
f 7421//4210 7422//4211 7437//4211 7436//4210
f 7422//4211 7423//4212 7438//4212 7437//4211
f 7423//4212 7424//4213 7439//4213 7438//4212
f 7424//4213 7425//4214 7440//4214 7439//4213
f 7424//4215 7423//4215 7422//4215 7421//4215 7420//4215 7419//4215 7418//4215 7417//4215 7416//4215 7415//4215 7414//4215 7413//4215 7412//4215 7411//4215
f 7426//4216 7427//4216 7428//4216 7429//4216 7430//4216 7431//4216 7432//4216 7433//4216 7434//4216 7435//4216 7436//4216 7437//4216 7438//4216 7439//4216
v 0.9859 0.9825 -1.0141 0.40 0.40 0.40
v 0.9873 0.9912 -1.0127 0.40 0.40 0.40
v 0.9912 0.9982 -1.0088 0.40 0.40 0.40
v 0.9969 1.0020 -1.0031 0.40 0.40 0.40
v 1.0031 1.0020 -0.9969 0.40 0.40 0.40
v 1.0088 0.9982 -0.9912 0.40 0.40 0.40
v 1.0127 0.9912 -0.9873 0.40 0.40 0.40
v 1.0141 0.9825 -0.9859 0.40 0.40 0.40
v 1.0127 0.9739 -0.9873 0.40 0.40 0.40
v 1.0088 0.9669 -0.9912 0.40 0.40 0.40
v 1.0031 0.9630 -0.9969 0.40 0.40 0.40
v 0.9969 0.9630 -1.0031 0.40 0.40 0.40
v 0.9912 0.9669 -1.0088 0.40 0.40 0.40
v 0.9873 0.9739 -1.0127 0.40 0.40 0.40
v 0.9859 0.9825 -1.0141 0.40 0.40 0.40
v 1.0859 0.9825 -1.1141 0.40 0.40 0.40
v 1.0873 0.9912 -1.1127 0.40 0.40 0.40
v 1.0912 0.9982 -1.1088 0.40 0.40 0.40
v 1.0969 1.0020 -1.1031 0.40 0.40 0.40
v 1.1031 1.0020 -1.0969 0.40 0.40 0.40
v 1.1088 0.9982 -1.0912 0.40 0.40 0.40
v 1.1127 0.9912 -1.0873 0.40 0.40 0.40
v 1.1141 0.9825 -1.0859 0.40 0.40 0.40
v 1.1127 0.9739 -1.0873 0.40 0.40 0.40
v 1.1088 0.9669 -1.0912 0.40 0.40 0.40
v 1.1031 0.9630 -1.0969 0.40 0.40 0.40
v 1.0969 0.9630 -1.1031 0.40 0.40 0.40
v 1.0912 0.9669 -1.1088 0.40 0.40 0.40
v 1.0873 0.9739 -1.1127 0.40 0.40 0.40
v 1.0859 0.9825 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7441//4217 7442//4218 7457//4218 7456//4217
f 7442//4218 7443//4219 7458//4219 7457//4218
f 7443//4219 7444//4220 7459//4220 7458//4219
f 7444//4220 7445//4221 7460//4221 7459//4220
f 7445//4221 7446//4222 7461//4222 7460//4221
f 7446//4222 7447//4223 7462//4223 7461//4222
f 7447//4223 7448//4224 7463//4224 7462//4223
f 7448//4224 7449//4225 7464//4225 7463//4224
f 7449//4225 7450//4226 7465//4226 7464//4225
f 7450//4226 7451//4227 7466//4227 7465//4226
f 7451//4227 7452//4228 7467//4228 7466//4227
f 7452//4228 7453//4229 7468//4229 7467//4228
f 7453//4229 7454//4230 7469//4230 7468//4229
f 7454//4230 7455//4231 7470//4231 7469//4230
f 7454//4232 7453//4232 7452//4232 7451//4232 7450//4232 7449//4232 7448//4232 7447//4232 7446//4232 7445//4232 7444//4232 7443//4232 7442//4232 7441//4232
f 7456//4233 7457//4233 7458//4233 7459//4233 7460//4233 7461//4233 7462//4233 7463//4233 7464//4233 7465//4233 7466//4233 7467//4233 7468//4233 7469//4233
v 0.9859 1.0418 -1.0141 0.40 0.40 0.40
v 0.9873 1.0505 -1.0127 0.40 0.40 0.40
v 0.9912 1.0574 -1.0088 0.40 0.40 0.40
v 0.9969 1.0613 -1.0031 0.40 0.40 0.40
v 1.0031 1.0613 -0.9969 0.40 0.40 0.40
v 1.0088 1.0574 -0.9912 0.40 0.40 0.40
v 1.0127 1.0505 -0.9873 0.40 0.40 0.40
v 1.0141 1.0418 -0.9859 0.40 0.40 0.40
v 1.0127 1.0331 -0.9873 0.40 0.40 0.40
v 1.0088 1.0262 -0.9912 0.40 0.40 0.40
v 1.0031 1.0223 -0.9969 0.40 0.40 0.40
v 0.9969 1.0223 -1.0031 0.40 0.40 0.40
v 0.9912 1.0262 -1.0088 0.40 0.40 0.40
v 0.9873 1.0331 -1.0127 0.40 0.40 0.40
v 0.9859 1.0418 -1.0141 0.40 0.40 0.40
v 1.0859 1.0418 -1.1141 0.40 0.40 0.40
v 1.0873 1.0505 -1.1127 0.40 0.40 0.40
v 1.0912 1.0574 -1.1088 0.40 0.40 0.40
v 1.0969 1.0613 -1.1031 0.40 0.40 0.40
v 1.1031 1.0613 -1.0969 0.40 0.40 0.40
v 1.1088 1.0574 -1.0912 0.40 0.40 0.40
v 1.1127 1.0505 -1.0873 0.40 0.40 0.40
v 1.1141 1.0418 -1.0859 0.40 0.40 0.40
v 1.1127 1.0331 -1.0873 0.40 0.40 0.40
v 1.1088 1.0262 -1.0912 0.40 0.40 0.40
v 1.1031 1.0223 -1.0969 0.40 0.40 0.40
v 1.0969 1.0223 -1.1031 0.40 0.40 0.40
v 1.0912 1.0262 -1.1088 0.40 0.40 0.40
v 1.0873 1.0331 -1.1127 0.40 0.40 0.40
v 1.0859 1.0418 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7471//4234 7472//4235 7487//4235 7486//4234
f 7472//4235 7473//4236 7488//4236 7487//4235
f 7473//4236 7474//4237 7489//4237 7488//4236
f 7474//4237 7475//4238 7490//4238 7489//4237
f 7475//4238 7476//4239 7491//4239 7490//4238
f 7476//4239 7477//4240 7492//4240 7491//4239
f 7477//4240 7478//4241 7493//4241 7492//4240
f 7478//4241 7479//4242 7494//4242 7493//4241
f 7479//4242 7480//4243 7495//4243 7494//4242
f 7480//4243 7481//4244 7496//4244 7495//4243
f 7481//4244 7482//4245 7497//4245 7496//4244
f 7482//4245 7483//4246 7498//4246 7497//4245
f 7483//4246 7484//4247 7499//4247 7498//4246
f 7484//4247 7485//4248 7500//4248 7499//4247
f 7484//4249 7483//4249 7482//4249 7481//4249 7480//4249 7479//4249 7478//4249 7477//4249 7476//4249 7475//4249 7474//4249 7473//4249 7472//4249 7471//4249
f 7486//4250 7487//4250 7488//4250 7489//4250 7490//4250 7491//4250 7492//4250 7493//4250 7494//4250 7495//4250 7496//4250 7497//4250 7498//4250 7499//4250
v 0.9859 1.1008 -1.0141 0.40 0.40 0.40
v 0.9873 1.1095 -1.0127 0.40 0.40 0.40
v 0.9912 1.1165 -1.0088 0.40 0.40 0.40
v 0.9969 1.1203 -1.0031 0.40 0.40 0.40
v 1.0031 1.1203 -0.9969 0.40 0.40 0.40
v 1.0088 1.1165 -0.9912 0.40 0.40 0.40
v 1.0127 1.1095 -0.9873 0.40 0.40 0.40
v 1.0141 1.1008 -0.9859 0.40 0.40 0.40
v 1.0127 1.0922 -0.9873 0.40 0.40 0.40
v 1.0088 1.0852 -0.9912 0.40 0.40 0.40
v 1.0031 1.0813 -0.9969 0.40 0.40 0.40
v 0.9969 1.0813 -1.0031 0.40 0.40 0.40
v 0.9912 1.0852 -1.0088 0.40 0.40 0.40
v 0.9873 1.0922 -1.0127 0.40 0.40 0.40
v 0.9859 1.1008 -1.0141 0.40 0.40 0.40
v 1.0859 1.1008 -1.1141 0.40 0.40 0.40
v 1.0873 1.1095 -1.1127 0.40 0.40 0.40
v 1.0912 1.1165 -1.1088 0.40 0.40 0.40
v 1.0969 1.1203 -1.1031 0.40 0.40 0.40
v 1.1031 1.1203 -1.0969 0.40 0.40 0.40
v 1.1088 1.1165 -1.0912 0.40 0.40 0.40
v 1.1127 1.1095 -1.0873 0.40 0.40 0.40
v 1.1141 1.1008 -1.0859 0.40 0.40 0.40
v 1.1127 1.0922 -1.0873 0.40 0.40 0.40
v 1.1088 1.0852 -1.0912 0.40 0.40 0.40
v 1.1031 1.0813 -1.0969 0.40 0.40 0.40
v 1.0969 1.0813 -1.1031 0.40 0.40 0.40
v 1.0912 1.0852 -1.1088 0.40 0.40 0.40
v 1.0873 1.0922 -1.1127 0.40 0.40 0.40
v 1.0859 1.1008 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7501//4251 7502//4252 7517//4252 7516//4251
f 7502//4252 7503//4253 7518//4253 7517//4252
f 7503//4253 7504//4254 7519//4254 7518//4253
f 7504//4254 7505//4255 7520//4255 7519//4254
f 7505//4255 7506//4256 7521//4256 7520//4255
f 7506//4256 7507//4257 7522//4257 7521//4256
f 7507//4257 7508//4258 7523//4258 7522//4257
f 7508//4258 7509//4259 7524//4259 7523//4258
f 7509//4259 7510//4260 7525//4260 7524//4259
f 7510//4260 7511//4261 7526//4261 7525//4260
f 7511//4261 7512//4262 7527//4262 7526//4261
f 7512//4262 7513//4263 7528//4263 7527//4262
f 7513//4263 7514//4264 7529//4264 7528//4263
f 7514//4264 7515//4265 7530//4265 7529//4264
f 7514//4266 7513//4266 7512//4266 7511//4266 7510//4266 7509//4266 7508//4266 7507//4266 7506//4266 7505//4266 7504//4266 7503//4266 7502//4266 7501//4266
f 7516//4267 7517//4267 7518//4267 7519//4267 7520//4267 7521//4267 7522//4267 7523//4267 7524//4267 7525//4267 7526//4267 7527//4267 7528//4267 7529//4267
v 0.9859 1.1597 -1.0141 0.40 0.40 0.40
v 0.9873 1.1684 -1.0127 0.40 0.40 0.40
v 0.9912 1.1753 -1.0088 0.40 0.40 0.40
v 0.9969 1.1792 -1.0031 0.40 0.40 0.40
v 1.0031 1.1792 -0.9969 0.40 0.40 0.40
v 1.0088 1.1753 -0.9912 0.40 0.40 0.40
v 1.0127 1.1684 -0.9873 0.40 0.40 0.40
v 1.0141 1.1597 -0.9859 0.40 0.40 0.40
v 1.0127 1.1510 -0.9873 0.40 0.40 0.40
v 1.0088 1.1441 -0.9912 0.40 0.40 0.40
v 1.0031 1.1402 -0.9969 0.40 0.40 0.40
v 0.9969 1.1402 -1.0031 0.40 0.40 0.40
v 0.9912 1.1441 -1.0088 0.40 0.40 0.40
v 0.9873 1.1510 -1.0127 0.40 0.40 0.40
v 0.9859 1.1597 -1.0141 0.40 0.40 0.40
v 1.0859 1.1597 -1.1141 0.40 0.40 0.40
v 1.0873 1.1684 -1.1127 0.40 0.40 0.40
v 1.0912 1.1753 -1.1088 0.40 0.40 0.40
v 1.0969 1.1792 -1.1031 0.40 0.40 0.40
v 1.1031 1.1792 -1.0969 0.40 0.40 0.40
v 1.1088 1.1753 -1.0912 0.40 0.40 0.40
v 1.1127 1.1684 -1.0873 0.40 0.40 0.40
v 1.1141 1.1597 -1.0859 0.40 0.40 0.40
v 1.1127 1.1510 -1.0873 0.40 0.40 0.40
v 1.1088 1.1441 -1.0912 0.40 0.40 0.40
v 1.1031 1.1402 -1.0969 0.40 0.40 0.40
v 1.0969 1.1402 -1.1031 0.40 0.40 0.40
v 1.0912 1.1441 -1.1088 0.40 0.40 0.40
v 1.0873 1.1510 -1.1127 0.40 0.40 0.40
v 1.0859 1.1597 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7531//4268 7532//4269 7547//4269 7546//4268
f 7532//4269 7533//4270 7548//4270 7547//4269
f 7533//4270 7534//4271 7549//4271 7548//4270
f 7534//4271 7535//4272 7550//4272 7549//4271
f 7535//4272 7536//4273 7551//4273 7550//4272
f 7536//4273 7537//4274 7552//4274 7551//4273
f 7537//4274 7538//4275 7553//4275 7552//4274
f 7538//4275 7539//4276 7554//4276 7553//4275
f 7539//4276 7540//4277 7555//4277 7554//4276
f 7540//4277 7541//4278 7556//4278 7555//4277
f 7541//4278 7542//4279 7557//4279 7556//4278
f 7542//4279 7543//4280 7558//4280 7557//4279
f 7543//4280 7544//4281 7559//4281 7558//4280
f 7544//4281 7545//4282 7560//4282 7559//4281
f 7544//4283 7543//4283 7542//4283 7541//4283 7540//4283 7539//4283 7538//4283 7537//4283 7536//4283 7535//4283 7534//4283 7533//4283 7532//4283 7531//4283
f 7546//4284 7547//4284 7548//4284 7549//4284 7550//4284 7551//4284 7552//4284 7553//4284 7554//4284 7555//4284 7556//4284 7557//4284 7558//4284 7559//4284
v 0.9859 1.2184 -1.0141 0.40 0.40 0.40
v 0.9873 1.2270 -1.0127 0.40 0.40 0.40
v 0.9912 1.2340 -1.0088 0.40 0.40 0.40
v 0.9969 1.2379 -1.0031 0.40 0.40 0.40
v 1.0031 1.2379 -0.9969 0.40 0.40 0.40
v 1.0088 1.2340 -0.9912 0.40 0.40 0.40
v 1.0127 1.2270 -0.9873 0.40 0.40 0.40
v 1.0141 1.2184 -0.9859 0.40 0.40 0.40
v 1.0127 1.2097 -0.9873 0.40 0.40 0.40
v 1.0088 1.2027 -0.9912 0.40 0.40 0.40
v 1.0031 1.1989 -0.9969 0.40 0.40 0.40
v 0.9969 1.1989 -1.0031 0.40 0.40 0.40
v 0.9912 1.2027 -1.0088 0.40 0.40 0.40
v 0.9873 1.2097 -1.0127 0.40 0.40 0.40
v 0.9859 1.2184 -1.0141 0.40 0.40 0.40
v 1.0859 1.2184 -1.1141 0.40 0.40 0.40
v 1.0873 1.2270 -1.1127 0.40 0.40 0.40
v 1.0912 1.2340 -1.1088 0.40 0.40 0.40
v 1.0969 1.2379 -1.1031 0.40 0.40 0.40
v 1.1031 1.2379 -1.0969 0.40 0.40 0.40
v 1.1088 1.2340 -1.0912 0.40 0.40 0.40
v 1.1127 1.2270 -1.0873 0.40 0.40 0.40
v 1.1141 1.2184 -1.0859 0.40 0.40 0.40
v 1.1127 1.2097 -1.0873 0.40 0.40 0.40
v 1.1088 1.2027 -1.0912 0.40 0.40 0.40
v 1.1031 1.1989 -1.0969 0.40 0.40 0.40
v 1.0969 1.1989 -1.1031 0.40 0.40 0.40
v 1.0912 1.2027 -1.1088 0.40 0.40 0.40
v 1.0873 1.2097 -1.1127 0.40 0.40 0.40
v 1.0859 1.2184 -1.1141 0.40 0.40 0.40
vn -0.7071 0.0000 -0.7071
vn -0.6371 0.4339 -0.6371
vn -0.4409 0.7818 -0.4409
vn -0.1573 0.9749 -0.1573
vn 0.1573 0.9749 0.1573
vn 0.4409 0.7818 0.4409
vn 0.6371 0.4339 0.6371
vn 0.7071 0.0000 0.7071
vn 0.6371 -0.4339 0.6371
vn 0.4409 -0.7818 0.4409
vn 0.1573 -0.9749 0.1573
vn -0.1573 -0.9749 -0.1573
vn -0.4409 -0.7818 -0.4409
vn -0.6371 -0.4339 -0.6371
vn -0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 -0.1000
vn -0.1000 0.0000 0.1000
f 7561//4285 7562//4286 7577//4286 7576//4285
f 7562//4286 7563//4287 7578//4287 7577//4286
f 7563//4287 7564//4288 7579//4288 7578//4287
f 7564//4288 7565//4289 7580//4289 7579//4288
f 7565//4289 7566//4290 7581//4290 7580//4289
f 7566//4290 7567//4291 7582//4291 7581//4290
f 7567//4291 7568//4292 7583//4292 7582//4291
f 7568//4292 7569//4293 7584//4293 7583//4292
f 7569//4293 7570//4294 7585//4294 7584//4293
f 7570//4294 7571//4295 7586//4295 7585//4294
f 7571//4295 7572//4296 7587//4296 7586//4295
f 7572//4296 7573//4297 7588//4297 7587//4296
f 7573//4297 7574//4298 7589//4298 7588//4297
f 7574//4298 7575//4299 7590//4299 7589//4298
f 7574//4300 7573//4300 7572//4300 7571//4300 7570//4300 7569//4300 7568//4300 7567//4300 7566//4300 7565//4300 7564//4300 7563//4300 7562//4300 7561//4300
f 7576//4301 7577//4301 7578//4301 7579//4301 7580//4301 7581//4301 7582//4301 7583//4301 7584//4301 7585//4301 7586//4301 7587//4301 7588//4301 7589//4301
v -1.0141 -0.7816 -0.9859 0.40 0.40 0.40
v -1.0127 -0.7730 -0.9873 0.40 0.40 0.40
v -1.0088 -0.7660 -0.9912 0.40 0.40 0.40
v -1.0031 -0.7621 -0.9969 0.40 0.40 0.40
v -0.9969 -0.7621 -1.0031 0.40 0.40 0.40
v -0.9912 -0.7660 -1.0088 0.40 0.40 0.40
v -0.9873 -0.7730 -1.0127 0.40 0.40 0.40
v -0.9859 -0.7816 -1.0141 0.40 0.40 0.40
v -0.9873 -0.7903 -1.0127 0.40 0.40 0.40
v -0.9912 -0.7973 -1.0088 0.40 0.40 0.40
v -0.9969 -0.8011 -1.0031 0.40 0.40 0.40
v -1.0031 -0.8011 -0.9969 0.40 0.40 0.40
v -1.0088 -0.7973 -0.9912 0.40 0.40 0.40
v -1.0127 -0.7903 -0.9873 0.40 0.40 0.40
v -1.0141 -0.7816 -0.9859 0.40 0.40 0.40
v -1.1141 -0.7816 -1.0859 0.40 0.40 0.40
v -1.1127 -0.7730 -1.0873 0.40 0.40 0.40
v -1.1088 -0.7660 -1.0912 0.40 0.40 0.40
v -1.1031 -0.7621 -1.0969 0.40 0.40 0.40
v -1.0969 -0.7621 -1.1031 0.40 0.40 0.40
v -1.0912 -0.7660 -1.1088 0.40 0.40 0.40
v -1.0873 -0.7730 -1.1127 0.40 0.40 0.40
v -1.0859 -0.7816 -1.1141 0.40 0.40 0.40
v -1.0873 -0.7903 -1.1127 0.40 0.40 0.40
v -1.0912 -0.7973 -1.1088 0.40 0.40 0.40
v -1.0969 -0.8011 -1.1031 0.40 0.40 0.40
v -1.1031 -0.8011 -1.0969 0.40 0.40 0.40
v -1.1088 -0.7973 -1.0912 0.40 0.40 0.40
v -1.1127 -0.7903 -1.0873 0.40 0.40 0.40
v -1.1141 -0.7816 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7591//4302 7592//4303 7607//4303 7606//4302
f 7592//4303 7593//4304 7608//4304 7607//4303
f 7593//4304 7594//4305 7609//4305 7608//4304
f 7594//4305 7595//4306 7610//4306 7609//4305
f 7595//4306 7596//4307 7611//4307 7610//4306
f 7596//4307 7597//4308 7612//4308 7611//4307
f 7597//4308 7598//4309 7613//4309 7612//4308
f 7598//4309 7599//4310 7614//4310 7613//4309
f 7599//4310 7600//4311 7615//4311 7614//4310
f 7600//4311 7601//4312 7616//4312 7615//4311
f 7601//4312 7602//4313 7617//4313 7616//4312
f 7602//4313 7603//4314 7618//4314 7617//4313
f 7603//4314 7604//4315 7619//4315 7618//4314
f 7604//4315 7605//4316 7620//4316 7619//4315
f 7604//4317 7603//4317 7602//4317 7601//4317 7600//4317 7599//4317 7598//4317 7597//4317 7596//4317 7595//4317 7594//4317 7593//4317 7592//4317 7591//4317
f 7606//4318 7607//4318 7608//4318 7609//4318 7610//4318 7611//4318 7612//4318 7613//4318 7614//4318 7615//4318 7616//4318 7617//4318 7618//4318 7619//4318
v -1.0141 -0.8253 -0.9859 0.40 0.40 0.40
v -1.0127 -0.8166 -0.9873 0.40 0.40 0.40
v -1.0088 -0.8097 -0.9912 0.40 0.40 0.40
v -1.0031 -0.8058 -0.9969 0.40 0.40 0.40
v -0.9969 -0.8058 -1.0031 0.40 0.40 0.40
v -0.9912 -0.8097 -1.0088 0.40 0.40 0.40
v -0.9873 -0.8166 -1.0127 0.40 0.40 0.40
v -0.9859 -0.8253 -1.0141 0.40 0.40 0.40
v -0.9873 -0.8340 -1.0127 0.40 0.40 0.40
v -0.9912 -0.8409 -1.0088 0.40 0.40 0.40
v -0.9969 -0.8448 -1.0031 0.40 0.40 0.40
v -1.0031 -0.8448 -0.9969 0.40 0.40 0.40
v -1.0088 -0.8409 -0.9912 0.40 0.40 0.40
v -1.0127 -0.8340 -0.9873 0.40 0.40 0.40
v -1.0141 -0.8253 -0.9859 0.40 0.40 0.40
v -1.1141 -0.8253 -1.0859 0.40 0.40 0.40
v -1.1127 -0.8166 -1.0873 0.40 0.40 0.40
v -1.1088 -0.8097 -1.0912 0.40 0.40 0.40
v -1.1031 -0.8058 -1.0969 0.40 0.40 0.40
v -1.0969 -0.8058 -1.1031 0.40 0.40 0.40
v -1.0912 -0.8097 -1.1088 0.40 0.40 0.40
v -1.0873 -0.8166 -1.1127 0.40 0.40 0.40
v -1.0859 -0.8253 -1.1141 0.40 0.40 0.40
v -1.0873 -0.8340 -1.1127 0.40 0.40 0.40
v -1.0912 -0.8409 -1.1088 0.40 0.40 0.40
v -1.0969 -0.8448 -1.1031 0.40 0.40 0.40
v -1.1031 -0.8448 -1.0969 0.40 0.40 0.40
v -1.1088 -0.8409 -1.0912 0.40 0.40 0.40
v -1.1127 -0.8340 -1.0873 0.40 0.40 0.40
v -1.1141 -0.8253 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7621//4319 7622//4320 7637//4320 7636//4319
f 7622//4320 7623//4321 7638//4321 7637//4320
f 7623//4321 7624//4322 7639//4322 7638//4321
f 7624//4322 7625//4323 7640//4323 7639//4322
f 7625//4323 7626//4324 7641//4324 7640//4323
f 7626//4324 7627//4325 7642//4325 7641//4324
f 7627//4325 7628//4326 7643//4326 7642//4325
f 7628//4326 7629//4327 7644//4327 7643//4326
f 7629//4327 7630//4328 7645//4328 7644//4327
f 7630//4328 7631//4329 7646//4329 7645//4328
f 7631//4329 7632//4330 7647//4330 7646//4329
f 7632//4330 7633//4331 7648//4331 7647//4330
f 7633//4331 7634//4332 7649//4332 7648//4331
f 7634//4332 7635//4333 7650//4333 7649//4332
f 7634//4334 7633//4334 7632//4334 7631//4334 7630//4334 7629//4334 7628//4334 7627//4334 7626//4334 7625//4334 7624//4334 7623//4334 7622//4334 7621//4334
f 7636//4335 7637//4335 7638//4335 7639//4335 7640//4335 7641//4335 7642//4335 7643//4335 7644//4335 7645//4335 7646//4335 7647//4335 7648//4335 7649//4335
v -1.0141 -0.8690 -0.9859 0.40 0.40 0.40
v -1.0127 -0.8603 -0.9873 0.40 0.40 0.40
v -1.0088 -0.8533 -0.9912 0.40 0.40 0.40
v -1.0031 -0.8495 -0.9969 0.40 0.40 0.40
v -0.9969 -0.8495 -1.0031 0.40 0.40 0.40
v -0.9912 -0.8533 -1.0088 0.40 0.40 0.40
v -0.9873 -0.8603 -1.0127 0.40 0.40 0.40
v -0.9859 -0.8690 -1.0141 0.40 0.40 0.40
v -0.9873 -0.8777 -1.0127 0.40 0.40 0.40
v -0.9912 -0.8846 -1.0088 0.40 0.40 0.40
v -0.9969 -0.8885 -1.0031 0.40 0.40 0.40
v -1.0031 -0.8885 -0.9969 0.40 0.40 0.40
v -1.0088 -0.8846 -0.9912 0.40 0.40 0.40
v -1.0127 -0.8777 -0.9873 0.40 0.40 0.40
v -1.0141 -0.8690 -0.9859 0.40 0.40 0.40
v -1.1141 -0.8690 -1.0859 0.40 0.40 0.40
v -1.1127 -0.8603 -1.0873 0.40 0.40 0.40
v -1.1088 -0.8533 -1.0912 0.40 0.40 0.40
v -1.1031 -0.8495 -1.0969 0.40 0.40 0.40
v -1.0969 -0.8495 -1.1031 0.40 0.40 0.40
v -1.0912 -0.8533 -1.1088 0.40 0.40 0.40
v -1.0873 -0.8603 -1.1127 0.40 0.40 0.40
v -1.0859 -0.8690 -1.1141 0.40 0.40 0.40
v -1.0873 -0.8777 -1.1127 0.40 0.40 0.40
v -1.0912 -0.8846 -1.1088 0.40 0.40 0.40
v -1.0969 -0.8885 -1.1031 0.40 0.40 0.40
v -1.1031 -0.8885 -1.0969 0.40 0.40 0.40
v -1.1088 -0.8846 -1.0912 0.40 0.40 0.40
v -1.1127 -0.8777 -1.0873 0.40 0.40 0.40
v -1.1141 -0.8690 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7651//4336 7652//4337 7667//4337 7666//4336
f 7652//4337 7653//4338 7668//4338 7667//4337
f 7653//4338 7654//4339 7669//4339 7668//4338
f 7654//4339 7655//4340 7670//4340 7669//4339
f 7655//4340 7656//4341 7671//4341 7670//4340
f 7656//4341 7657//4342 7672//4342 7671//4341
f 7657//4342 7658//4343 7673//4343 7672//4342
f 7658//4343 7659//4344 7674//4344 7673//4343
f 7659//4344 7660//4345 7675//4345 7674//4344
f 7660//4345 7661//4346 7676//4346 7675//4345
f 7661//4346 7662//4347 7677//4347 7676//4346
f 7662//4347 7663//4348 7678//4348 7677//4347
f 7663//4348 7664//4349 7679//4349 7678//4348
f 7664//4349 7665//4350 7680//4350 7679//4349
f 7664//4351 7663//4351 7662//4351 7661//4351 7660//4351 7659//4351 7658//4351 7657//4351 7656//4351 7655//4351 7654//4351 7653//4351 7652//4351 7651//4351
f 7666//4352 7667//4352 7668//4352 7669//4352 7670//4352 7671//4352 7672//4352 7673//4352 7674//4352 7675//4352 7676//4352 7677//4352 7678//4352 7679//4352
v -1.0141 -0.9127 -0.9859 0.40 0.40 0.40
v -1.0127 -0.9040 -0.9873 0.40 0.40 0.40
v -1.0088 -0.8970 -0.9912 0.40 0.40 0.40
v -1.0031 -0.8932 -0.9969 0.40 0.40 0.40
v -0.9969 -0.8932 -1.0031 0.40 0.40 0.40
v -0.9912 -0.8970 -1.0088 0.40 0.40 0.40
v -0.9873 -0.9040 -1.0127 0.40 0.40 0.40
v -0.9859 -0.9127 -1.0141 0.40 0.40 0.40
v -0.9873 -0.9213 -1.0127 0.40 0.40 0.40
v -0.9912 -0.9283 -1.0088 0.40 0.40 0.40
v -0.9969 -0.9322 -1.0031 0.40 0.40 0.40
v -1.0031 -0.9322 -0.9969 0.40 0.40 0.40
v -1.0088 -0.9283 -0.9912 0.40 0.40 0.40
v -1.0127 -0.9213 -0.9873 0.40 0.40 0.40
v -1.0141 -0.9127 -0.9859 0.40 0.40 0.40
v -1.1141 -0.9127 -1.0859 0.40 0.40 0.40
v -1.1127 -0.9040 -1.0873 0.40 0.40 0.40
v -1.1088 -0.8970 -1.0912 0.40 0.40 0.40
v -1.1031 -0.8932 -1.0969 0.40 0.40 0.40
v -1.0969 -0.8932 -1.1031 0.40 0.40 0.40
v -1.0912 -0.8970 -1.1088 0.40 0.40 0.40
v -1.0873 -0.9040 -1.1127 0.40 0.40 0.40
v -1.0859 -0.9127 -1.1141 0.40 0.40 0.40
v -1.0873 -0.9213 -1.1127 0.40 0.40 0.40
v -1.0912 -0.9283 -1.1088 0.40 0.40 0.40
v -1.0969 -0.9322 -1.1031 0.40 0.40 0.40
v -1.1031 -0.9322 -1.0969 0.40 0.40 0.40
v -1.1088 -0.9283 -1.0912 0.40 0.40 0.40
v -1.1127 -0.9213 -1.0873 0.40 0.40 0.40
v -1.1141 -0.9127 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7681//4353 7682//4354 7697//4354 7696//4353
f 7682//4354 7683//4355 7698//4355 7697//4354
f 7683//4355 7684//4356 7699//4356 7698//4355
f 7684//4356 7685//4357 7700//4357 7699//4356
f 7685//4357 7686//4358 7701//4358 7700//4357
f 7686//4358 7687//4359 7702//4359 7701//4358
f 7687//4359 7688//4360 7703//4360 7702//4359
f 7688//4360 7689//4361 7704//4361 7703//4360
f 7689//4361 7690//4362 7705//4362 7704//4361
f 7690//4362 7691//4363 7706//4363 7705//4362
f 7691//4363 7692//4364 7707//4364 7706//4363
f 7692//4364 7693//4365 7708//4365 7707//4364
f 7693//4365 7694//4366 7709//4366 7708//4365
f 7694//4366 7695//4367 7710//4367 7709//4366
f 7694//4368 7693//4368 7692//4368 7691//4368 7690//4368 7689//4368 7688//4368 7687//4368 7686//4368 7685//4368 7684//4368 7683//4368 7682//4368 7681//4368
f 7696//4369 7697//4369 7698//4369 7699//4369 7700//4369 7701//4369 7702//4369 7703//4369 7704//4369 7705//4369 7706//4369 7707//4369 7708//4369 7709//4369
v -1.0141 -0.9563 -0.9859 0.40 0.40 0.40
v -1.0127 -0.9476 -0.9873 0.40 0.40 0.40
v -1.0088 -0.9407 -0.9912 0.40 0.40 0.40
v -1.0031 -0.9368 -0.9969 0.40 0.40 0.40
v -0.9969 -0.9368 -1.0031 0.40 0.40 0.40
v -0.9912 -0.9407 -1.0088 0.40 0.40 0.40
v -0.9873 -0.9476 -1.0127 0.40 0.40 0.40
v -0.9859 -0.9563 -1.0141 0.40 0.40 0.40
v -0.9873 -0.9650 -1.0127 0.40 0.40 0.40
v -0.9912 -0.9720 -1.0088 0.40 0.40 0.40
v -0.9969 -0.9758 -1.0031 0.40 0.40 0.40
v -1.0031 -0.9758 -0.9969 0.40 0.40 0.40
v -1.0088 -0.9720 -0.9912 0.40 0.40 0.40
v -1.0127 -0.9650 -0.9873 0.40 0.40 0.40
v -1.0141 -0.9563 -0.9859 0.40 0.40 0.40
v -1.1141 -0.9563 -1.0859 0.40 0.40 0.40
v -1.1127 -0.9476 -1.0873 0.40 0.40 0.40
v -1.1088 -0.9407 -1.0912 0.40 0.40 0.40
v -1.1031 -0.9368 -1.0969 0.40 0.40 0.40
v -1.0969 -0.9368 -1.1031 0.40 0.40 0.40
v -1.0912 -0.9407 -1.1088 0.40 0.40 0.40
v -1.0873 -0.9476 -1.1127 0.40 0.40 0.40
v -1.0859 -0.9563 -1.1141 0.40 0.40 0.40
v -1.0873 -0.9650 -1.1127 0.40 0.40 0.40
v -1.0912 -0.9720 -1.1088 0.40 0.40 0.40
v -1.0969 -0.9758 -1.1031 0.40 0.40 0.40
v -1.1031 -0.9758 -1.0969 0.40 0.40 0.40
v -1.1088 -0.9720 -1.0912 0.40 0.40 0.40
v -1.1127 -0.9650 -1.0873 0.40 0.40 0.40
v -1.1141 -0.9563 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7711//4370 7712//4371 7727//4371 7726//4370
f 7712//4371 7713//4372 7728//4372 7727//4371
f 7713//4372 7714//4373 7729//4373 7728//4372
f 7714//4373 7715//4374 7730//4374 7729//4373
f 7715//4374 7716//4375 7731//4375 7730//4374
f 7716//4375 7717//4376 7732//4376 7731//4375
f 7717//4376 7718//4377 7733//4377 7732//4376
f 7718//4377 7719//4378 7734//4378 7733//4377
f 7719//4378 7720//4379 7735//4379 7734//4378
f 7720//4379 7721//4380 7736//4380 7735//4379
f 7721//4380 7722//4381 7737//4381 7736//4380
f 7722//4381 7723//4382 7738//4382 7737//4381
f 7723//4382 7724//4383 7739//4383 7738//4382
f 7724//4383 7725//4384 7740//4384 7739//4383
f 7724//4385 7723//4385 7722//4385 7721//4385 7720//4385 7719//4385 7718//4385 7717//4385 7716//4385 7715//4385 7714//4385 7713//4385 7712//4385 7711//4385
f 7726//4386 7727//4386 7728//4386 7729//4386 7730//4386 7731//4386 7732//4386 7733//4386 7734//4386 7735//4386 7736//4386 7737//4386 7738//4386 7739//4386
v -1.0141 -1.0000 -0.9859 0.40 0.40 0.40
v -1.0127 -0.9913 -0.9873 0.40 0.40 0.40
v -1.0088 -0.9844 -0.9912 0.40 0.40 0.40
v -1.0031 -0.9805 -0.9969 0.40 0.40 0.40
v -0.9969 -0.9805 -1.0031 0.40 0.40 0.40
v -0.9912 -0.9844 -1.0088 0.40 0.40 0.40
v -0.9873 -0.9913 -1.0127 0.40 0.40 0.40
v -0.9859 -1.0000 -1.0141 0.40 0.40 0.40
v -0.9873 -1.0087 -1.0127 0.40 0.40 0.40
v -0.9912 -1.0156 -1.0088 0.40 0.40 0.40
v -0.9969 -1.0195 -1.0031 0.40 0.40 0.40
v -1.0031 -1.0195 -0.9969 0.40 0.40 0.40
v -1.0088 -1.0156 -0.9912 0.40 0.40 0.40
v -1.0127 -1.0087 -0.9873 0.40 0.40 0.40
v -1.0141 -1.0000 -0.9859 0.40 0.40 0.40
v -1.1141 -1.0000 -1.0859 0.40 0.40 0.40
v -1.1127 -0.9913 -1.0873 0.40 0.40 0.40
v -1.1088 -0.9844 -1.0912 0.40 0.40 0.40
v -1.1031 -0.9805 -1.0969 0.40 0.40 0.40
v -1.0969 -0.9805 -1.1031 0.40 0.40 0.40
v -1.0912 -0.9844 -1.1088 0.40 0.40 0.40
v -1.0873 -0.9913 -1.1127 0.40 0.40 0.40
v -1.0859 -1.0000 -1.1141 0.40 0.40 0.40
v -1.0873 -1.0087 -1.1127 0.40 0.40 0.40
v -1.0912 -1.0156 -1.1088 0.40 0.40 0.40
v -1.0969 -1.0195 -1.1031 0.40 0.40 0.40
v -1.1031 -1.0195 -1.0969 0.40 0.40 0.40
v -1.1088 -1.0156 -1.0912 0.40 0.40 0.40
v -1.1127 -1.0087 -1.0873 0.40 0.40 0.40
v -1.1141 -1.0000 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7741//4387 7742//4388 7757//4388 7756//4387
f 7742//4388 7743//4389 7758//4389 7757//4388
f 7743//4389 7744//4390 7759//4390 7758//4389
f 7744//4390 7745//4391 7760//4391 7759//4390
f 7745//4391 7746//4392 7761//4392 7760//4391
f 7746//4392 7747//4393 7762//4393 7761//4392
f 7747//4393 7748//4394 7763//4394 7762//4393
f 7748//4394 7749//4395 7764//4395 7763//4394
f 7749//4395 7750//4396 7765//4396 7764//4395
f 7750//4396 7751//4397 7766//4397 7765//4396
f 7751//4397 7752//4398 7767//4398 7766//4397
f 7752//4398 7753//4399 7768//4399 7767//4398
f 7753//4399 7754//4400 7769//4400 7768//4399
f 7754//4400 7755//4401 7770//4401 7769//4400
f 7754//4402 7753//4402 7752//4402 7751//4402 7750//4402 7749//4402 7748//4402 7747//4402 7746//4402 7745//4402 7744//4402 7743//4402 7742//4402 7741//4402
f 7756//4403 7757//4403 7758//4403 7759//4403 7760//4403 7761//4403 7762//4403 7763//4403 7764//4403 7765//4403 7766//4403 7767//4403 7768//4403 7769//4403
v -1.0141 -1.0437 -0.9859 0.40 0.40 0.40
v -1.0127 -1.0350 -0.9873 0.40 0.40 0.40
v -1.0088 -1.0280 -0.9912 0.40 0.40 0.40
v -1.0031 -1.0242 -0.9969 0.40 0.40 0.40
v -0.9969 -1.0242 -1.0031 0.40 0.40 0.40
v -0.9912 -1.0280 -1.0088 0.40 0.40 0.40
v -0.9873 -1.0350 -1.0127 0.40 0.40 0.40
v -0.9859 -1.0437 -1.0141 0.40 0.40 0.40
v -0.9873 -1.0524 -1.0127 0.40 0.40 0.40
v -0.9912 -1.0593 -1.0088 0.40 0.40 0.40
v -0.9969 -1.0632 -1.0031 0.40 0.40 0.40
v -1.0031 -1.0632 -0.9969 0.40 0.40 0.40
v -1.0088 -1.0593 -0.9912 0.40 0.40 0.40
v -1.0127 -1.0524 -0.9873 0.40 0.40 0.40
v -1.0141 -1.0437 -0.9859 0.40 0.40 0.40
v -1.1141 -1.0437 -1.0859 0.40 0.40 0.40
v -1.1127 -1.0350 -1.0873 0.40 0.40 0.40
v -1.1088 -1.0280 -1.0912 0.40 0.40 0.40
v -1.1031 -1.0242 -1.0969 0.40 0.40 0.40
v -1.0969 -1.0242 -1.1031 0.40 0.40 0.40
v -1.0912 -1.0280 -1.1088 0.40 0.40 0.40
v -1.0873 -1.0350 -1.1127 0.40 0.40 0.40
v -1.0859 -1.0437 -1.1141 0.40 0.40 0.40
v -1.0873 -1.0524 -1.1127 0.40 0.40 0.40
v -1.0912 -1.0593 -1.1088 0.40 0.40 0.40
v -1.0969 -1.0632 -1.1031 0.40 0.40 0.40
v -1.1031 -1.0632 -1.0969 0.40 0.40 0.40
v -1.1088 -1.0593 -1.0912 0.40 0.40 0.40
v -1.1127 -1.0524 -1.0873 0.40 0.40 0.40
v -1.1141 -1.0437 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7771//4404 7772//4405 7787//4405 7786//4404
f 7772//4405 7773//4406 7788//4406 7787//4405
f 7773//4406 7774//4407 7789//4407 7788//4406
f 7774//4407 7775//4408 7790//4408 7789//4407
f 7775//4408 7776//4409 7791//4409 7790//4408
f 7776//4409 7777//4410 7792//4410 7791//4409
f 7777//4410 7778//4411 7793//4411 7792//4410
f 7778//4411 7779//4412 7794//4412 7793//4411
f 7779//4412 7780//4413 7795//4413 7794//4412
f 7780//4413 7781//4414 7796//4414 7795//4413
f 7781//4414 7782//4415 7797//4415 7796//4414
f 7782//4415 7783//4416 7798//4416 7797//4415
f 7783//4416 7784//4417 7799//4417 7798//4416
f 7784//4417 7785//4418 7800//4418 7799//4417
f 7784//4419 7783//4419 7782//4419 7781//4419 7780//4419 7779//4419 7778//4419 7777//4419 7776//4419 7775//4419 7774//4419 7773//4419 7772//4419 7771//4419
f 7786//4420 7787//4420 7788//4420 7789//4420 7790//4420 7791//4420 7792//4420 7793//4420 7794//4420 7795//4420 7796//4420 7797//4420 7798//4420 7799//4420
v -1.0141 -1.0873 -0.9859 0.40 0.40 0.40
v -1.0127 -1.0787 -0.9873 0.40 0.40 0.40
v -1.0088 -1.0717 -0.9912 0.40 0.40 0.40
v -1.0031 -1.0678 -0.9969 0.40 0.40 0.40
v -0.9969 -1.0678 -1.0031 0.40 0.40 0.40
v -0.9912 -1.0717 -1.0088 0.40 0.40 0.40
v -0.9873 -1.0787 -1.0127 0.40 0.40 0.40
v -0.9859 -1.0873 -1.0141 0.40 0.40 0.40
v -0.9873 -1.0960 -1.0127 0.40 0.40 0.40
v -0.9912 -1.1030 -1.0088 0.40 0.40 0.40
v -0.9969 -1.1068 -1.0031 0.40 0.40 0.40
v -1.0031 -1.1068 -0.9969 0.40 0.40 0.40
v -1.0088 -1.1030 -0.9912 0.40 0.40 0.40
v -1.0127 -1.0960 -0.9873 0.40 0.40 0.40
v -1.0141 -1.0873 -0.9859 0.40 0.40 0.40
v -1.1141 -1.0873 -1.0859 0.40 0.40 0.40
v -1.1127 -1.0787 -1.0873 0.40 0.40 0.40
v -1.1088 -1.0717 -1.0912 0.40 0.40 0.40
v -1.1031 -1.0678 -1.0969 0.40 0.40 0.40
v -1.0969 -1.0678 -1.1031 0.40 0.40 0.40
v -1.0912 -1.0717 -1.1088 0.40 0.40 0.40
v -1.0873 -1.0787 -1.1127 0.40 0.40 0.40
v -1.0859 -1.0873 -1.1141 0.40 0.40 0.40
v -1.0873 -1.0960 -1.1127 0.40 0.40 0.40
v -1.0912 -1.1030 -1.1088 0.40 0.40 0.40
v -1.0969 -1.1068 -1.1031 0.40 0.40 0.40
v -1.1031 -1.1068 -1.0969 0.40 0.40 0.40
v -1.1088 -1.1030 -1.0912 0.40 0.40 0.40
v -1.1127 -1.0960 -1.0873 0.40 0.40 0.40
v -1.1141 -1.0873 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7801//4421 7802//4422 7817//4422 7816//4421
f 7802//4422 7803//4423 7818//4423 7817//4422
f 7803//4423 7804//4424 7819//4424 7818//4423
f 7804//4424 7805//4425 7820//4425 7819//4424
f 7805//4425 7806//4426 7821//4426 7820//4425
f 7806//4426 7807//4427 7822//4427 7821//4426
f 7807//4427 7808//4428 7823//4428 7822//4427
f 7808//4428 7809//4429 7824//4429 7823//4428
f 7809//4429 7810//4430 7825//4430 7824//4429
f 7810//4430 7811//4431 7826//4431 7825//4430
f 7811//4431 7812//4432 7827//4432 7826//4431
f 7812//4432 7813//4433 7828//4433 7827//4432
f 7813//4433 7814//4434 7829//4434 7828//4433
f 7814//4434 7815//4435 7830//4435 7829//4434
f 7814//4436 7813//4436 7812//4436 7811//4436 7810//4436 7809//4436 7808//4436 7807//4436 7806//4436 7805//4436 7804//4436 7803//4436 7802//4436 7801//4436
f 7816//4437 7817//4437 7818//4437 7819//4437 7820//4437 7821//4437 7822//4437 7823//4437 7824//4437 7825//4437 7826//4437 7827//4437 7828//4437 7829//4437
v -1.0141 -1.1310 -0.9859 0.40 0.40 0.40
v -1.0127 -1.1223 -0.9873 0.40 0.40 0.40
v -1.0088 -1.1154 -0.9912 0.40 0.40 0.40
v -1.0031 -1.1115 -0.9969 0.40 0.40 0.40
v -0.9969 -1.1115 -1.0031 0.40 0.40 0.40
v -0.9912 -1.1154 -1.0088 0.40 0.40 0.40
v -0.9873 -1.1223 -1.0127 0.40 0.40 0.40
v -0.9859 -1.1310 -1.0141 0.40 0.40 0.40
v -0.9873 -1.1397 -1.0127 0.40 0.40 0.40
v -0.9912 -1.1467 -1.0088 0.40 0.40 0.40
v -0.9969 -1.1505 -1.0031 0.40 0.40 0.40
v -1.0031 -1.1505 -0.9969 0.40 0.40 0.40
v -1.0088 -1.1467 -0.9912 0.40 0.40 0.40
v -1.0127 -1.1397 -0.9873 0.40 0.40 0.40
v -1.0141 -1.1310 -0.9859 0.40 0.40 0.40
v -1.1141 -1.1310 -1.0859 0.40 0.40 0.40
v -1.1127 -1.1223 -1.0873 0.40 0.40 0.40
v -1.1088 -1.1154 -1.0912 0.40 0.40 0.40
v -1.1031 -1.1115 -1.0969 0.40 0.40 0.40
v -1.0969 -1.1115 -1.1031 0.40 0.40 0.40
v -1.0912 -1.1154 -1.1088 0.40 0.40 0.40
v -1.0873 -1.1223 -1.1127 0.40 0.40 0.40
v -1.0859 -1.1310 -1.1141 0.40 0.40 0.40
v -1.0873 -1.1397 -1.1127 0.40 0.40 0.40
v -1.0912 -1.1467 -1.1088 0.40 0.40 0.40
v -1.0969 -1.1505 -1.1031 0.40 0.40 0.40
v -1.1031 -1.1505 -1.0969 0.40 0.40 0.40
v -1.1088 -1.1467 -1.0912 0.40 0.40 0.40
v -1.1127 -1.1397 -1.0873 0.40 0.40 0.40
v -1.1141 -1.1310 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7831//4438 7832//4439 7847//4439 7846//4438
f 7832//4439 7833//4440 7848//4440 7847//4439
f 7833//4440 7834//4441 7849//4441 7848//4440
f 7834//4441 7835//4442 7850//4442 7849//4441
f 7835//4442 7836//4443 7851//4443 7850//4442
f 7836//4443 7837//4444 7852//4444 7851//4443
f 7837//4444 7838//4445 7853//4445 7852//4444
f 7838//4445 7839//4446 7854//4446 7853//4445
f 7839//4446 7840//4447 7855//4447 7854//4446
f 7840//4447 7841//4448 7856//4448 7855//4447
f 7841//4448 7842//4449 7857//4449 7856//4448
f 7842//4449 7843//4450 7858//4450 7857//4449
f 7843//4450 7844//4451 7859//4451 7858//4450
f 7844//4451 7845//4452 7860//4452 7859//4451
f 7844//4453 7843//4453 7842//4453 7841//4453 7840//4453 7839//4453 7838//4453 7837//4453 7836//4453 7835//4453 7834//4453 7833//4453 7832//4453 7831//4453
f 7846//4454 7847//4454 7848//4454 7849//4454 7850//4454 7851//4454 7852//4454 7853//4454 7854//4454 7855//4454 7856//4454 7857//4454 7858//4454 7859//4454
v -1.0141 -1.1747 -0.9859 0.40 0.40 0.40
v -1.0127 -1.1660 -0.9873 0.40 0.40 0.40
v -1.0088 -1.1591 -0.9912 0.40 0.40 0.40
v -1.0031 -1.1552 -0.9969 0.40 0.40 0.40
v -0.9969 -1.1552 -1.0031 0.40 0.40 0.40
v -0.9912 -1.1591 -1.0088 0.40 0.40 0.40
v -0.9873 -1.1660 -1.0127 0.40 0.40 0.40
v -0.9859 -1.1747 -1.0141 0.40 0.40 0.40
v -0.9873 -1.1834 -1.0127 0.40 0.40 0.40
v -0.9912 -1.1903 -1.0088 0.40 0.40 0.40
v -0.9969 -1.1942 -1.0031 0.40 0.40 0.40
v -1.0031 -1.1942 -0.9969 0.40 0.40 0.40
v -1.0088 -1.1903 -0.9912 0.40 0.40 0.40
v -1.0127 -1.1834 -0.9873 0.40 0.40 0.40
v -1.0141 -1.1747 -0.9859 0.40 0.40 0.40
v -1.1141 -1.1747 -1.0859 0.40 0.40 0.40
v -1.1127 -1.1660 -1.0873 0.40 0.40 0.40
v -1.1088 -1.1591 -1.0912 0.40 0.40 0.40
v -1.1031 -1.1552 -1.0969 0.40 0.40 0.40
v -1.0969 -1.1552 -1.1031 0.40 0.40 0.40
v -1.0912 -1.1591 -1.1088 0.40 0.40 0.40
v -1.0873 -1.1660 -1.1127 0.40 0.40 0.40
v -1.0859 -1.1747 -1.1141 0.40 0.40 0.40
v -1.0873 -1.1834 -1.1127 0.40 0.40 0.40
v -1.0912 -1.1903 -1.1088 0.40 0.40 0.40
v -1.0969 -1.1942 -1.1031 0.40 0.40 0.40
v -1.1031 -1.1942 -1.0969 0.40 0.40 0.40
v -1.1088 -1.1903 -1.0912 0.40 0.40 0.40
v -1.1127 -1.1834 -1.0873 0.40 0.40 0.40
v -1.1141 -1.1747 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7861//4455 7862//4456 7877//4456 7876//4455
f 7862//4456 7863//4457 7878//4457 7877//4456
f 7863//4457 7864//4458 7879//4458 7878//4457
f 7864//4458 7865//4459 7880//4459 7879//4458
f 7865//4459 7866//4460 7881//4460 7880//4459
f 7866//4460 7867//4461 7882//4461 7881//4460
f 7867//4461 7868//4462 7883//4462 7882//4461
f 7868//4462 7869//4463 7884//4463 7883//4462
f 7869//4463 7870//4464 7885//4464 7884//4463
f 7870//4464 7871//4465 7886//4465 7885//4464
f 7871//4465 7872//4466 7887//4466 7886//4465
f 7872//4466 7873//4467 7888//4467 7887//4466
f 7873//4467 7874//4468 7889//4468 7888//4467
f 7874//4468 7875//4469 7890//4469 7889//4468
f 7874//4470 7873//4470 7872//4470 7871//4470 7870//4470 7869//4470 7868//4470 7867//4470 7866//4470 7865//4470 7864//4470 7863//4470 7862//4470 7861//4470
f 7876//4471 7877//4471 7878//4471 7879//4471 7880//4471 7881//4471 7882//4471 7883//4471 7884//4471 7885//4471 7886//4471 7887//4471 7888//4471 7889//4471
v -1.0141 -1.2184 -0.9859 0.40 0.40 0.40
v -1.0127 -1.2097 -0.9873 0.40 0.40 0.40
v -1.0088 -1.2027 -0.9912 0.40 0.40 0.40
v -1.0031 -1.1989 -0.9969 0.40 0.40 0.40
v -0.9969 -1.1989 -1.0031 0.40 0.40 0.40
v -0.9912 -1.2027 -1.0088 0.40 0.40 0.40
v -0.9873 -1.2097 -1.0127 0.40 0.40 0.40
v -0.9859 -1.2184 -1.0141 0.40 0.40 0.40
v -0.9873 -1.2270 -1.0127 0.40 0.40 0.40
v -0.9912 -1.2340 -1.0088 0.40 0.40 0.40
v -0.9969 -1.2379 -1.0031 0.40 0.40 0.40
v -1.0031 -1.2379 -0.9969 0.40 0.40 0.40
v -1.0088 -1.2340 -0.9912 0.40 0.40 0.40
v -1.0127 -1.2270 -0.9873 0.40 0.40 0.40
v -1.0141 -1.2184 -0.9859 0.40 0.40 0.40
v -1.1141 -1.2184 -1.0859 0.40 0.40 0.40
v -1.1127 -1.2097 -1.0873 0.40 0.40 0.40
v -1.1088 -1.2027 -1.0912 0.40 0.40 0.40
v -1.1031 -1.1989 -1.0969 0.40 0.40 0.40
v -1.0969 -1.1989 -1.1031 0.40 0.40 0.40
v -1.0912 -1.2027 -1.1088 0.40 0.40 0.40
v -1.0873 -1.2097 -1.1127 0.40 0.40 0.40
v -1.0859 -1.2184 -1.1141 0.40 0.40 0.40
v -1.0873 -1.2270 -1.1127 0.40 0.40 0.40
v -1.0912 -1.2340 -1.1088 0.40 0.40 0.40
v -1.0969 -1.2379 -1.1031 0.40 0.40 0.40
v -1.1031 -1.2379 -1.0969 0.40 0.40 0.40
v -1.1088 -1.2340 -1.0912 0.40 0.40 0.40
v -1.1127 -1.2270 -1.0873 0.40 0.40 0.40
v -1.1141 -1.2184 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -0.1000 0.0000 -0.1000
vn 0.1000 0.0000 0.1000
f 7891//4472 7892//4473 7907//4473 7906//4472
f 7892//4473 7893//4474 7908//4474 7907//4473
f 7893//4474 7894//4475 7909//4475 7908//4474
f 7894//4475 7895//4476 7910//4476 7909//4475
f 7895//4476 7896//4477 7911//4477 7910//4476
f 7896//4477 7897//4478 7912//4478 7911//4477
f 7897//4478 7898//4479 7913//4479 7912//4478
f 7898//4479 7899//4480 7914//4480 7913//4479
f 7899//4480 7900//4481 7915//4481 7914//4480
f 7900//4481 7901//4482 7916//4482 7915//4481
f 7901//4482 7902//4483 7917//4483 7916//4482
f 7902//4483 7903//4484 7918//4484 7917//4483
f 7903//4484 7904//4485 7919//4485 7918//4484
f 7904//4485 7905//4486 7920//4486 7919//4485
f 7904//4487 7903//4487 7902//4487 7901//4487 7900//4487 7899//4487 7898//4487 7897//4487 7896//4487 7895//4487 7894//4487 7893//4487 7892//4487 7891//4487
f 7906//4488 7907//4488 7908//4488 7909//4488 7910//4488 7911//4488 7912//4488 7913//4488 7914//4488 7915//4488 7916//4488 7917//4488 7918//4488 7919//4488
v 1.0859 -1.2184 1.1141 0.40 0.40 0.40
v 1.0873 -1.2097 1.1127 0.40 0.40 0.40
v 1.0912 -1.2027 1.1088 0.40 0.40 0.40
v 1.0969 -1.1989 1.1031 0.40 0.40 0.40
v 1.1031 -1.1989 1.0969 0.40 0.40 0.40
v 1.1088 -1.2027 1.0912 0.40 0.40 0.40
v 1.1127 -1.2097 1.0873 0.40 0.40 0.40
v 1.1141 -1.2184 1.0859 0.40 0.40 0.40
v 1.1127 -1.2270 1.0873 0.40 0.40 0.40
v 1.1088 -1.2340 1.0912 0.40 0.40 0.40
v 1.1031 -1.2379 1.0969 0.40 0.40 0.40
v 1.0969 -1.2379 1.1031 0.40 0.40 0.40
v 1.0912 -1.2340 1.1088 0.40 0.40 0.40
v 1.0873 -1.2270 1.1127 0.40 0.40 0.40
v 1.0859 -1.2184 1.1141 0.40 0.40 0.40
v -1.1141 -1.2184 -1.0859 0.40 0.40 0.40
v -1.1127 -1.2097 -1.0873 0.40 0.40 0.40
v -1.1088 -1.2027 -1.0912 0.40 0.40 0.40
v -1.1031 -1.1989 -1.0969 0.40 0.40 0.40
v -1.0969 -1.1989 -1.1031 0.40 0.40 0.40
v -1.0912 -1.2027 -1.1088 0.40 0.40 0.40
v -1.0873 -1.2097 -1.1127 0.40 0.40 0.40
v -1.0859 -1.2184 -1.1141 0.40 0.40 0.40
v -1.0873 -1.2270 -1.1127 0.40 0.40 0.40
v -1.0912 -1.2340 -1.1088 0.40 0.40 0.40
v -1.0969 -1.2379 -1.1031 0.40 0.40 0.40
v -1.1031 -1.2379 -1.0969 0.40 0.40 0.40
v -1.1088 -1.2340 -1.0912 0.40 0.40 0.40
v -1.1127 -1.2270 -1.0873 0.40 0.40 0.40
v -1.1141 -1.2184 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -2.2000 0.0000 -2.2000
vn 2.2000 0.0000 2.2000
f 7921//4489 7922//4490 7937//4490 7936//4489
f 7922//4490 7923//4491 7938//4491 7937//4490
f 7923//4491 7924//4492 7939//4492 7938//4491
f 7924//4492 7925//4493 7940//4493 7939//4492
f 7925//4493 7926//4494 7941//4494 7940//4493
f 7926//4494 7927//4495 7942//4495 7941//4494
f 7927//4495 7928//4496 7943//4496 7942//4495
f 7928//4496 7929//4497 7944//4497 7943//4496
f 7929//4497 7930//4498 7945//4498 7944//4497
f 7930//4498 7931//4499 7946//4499 7945//4498
f 7931//4499 7932//4500 7947//4500 7946//4499
f 7932//4500 7933//4501 7948//4501 7947//4500
f 7933//4501 7934//4502 7949//4502 7948//4501
f 7934//4502 7935//4503 7950//4503 7949//4502
f 7934//4504 7933//4504 7932//4504 7931//4504 7930//4504 7929//4504 7928//4504 7927//4504 7926//4504 7925//4504 7924//4504 7923//4504 7922//4504 7921//4504
f 7936//4505 7937//4505 7938//4505 7939//4505 7940//4505 7941//4505 7942//4505 7943//4505 7944//4505 7945//4505 7946//4505 7947//4505 7948//4505 7949//4505
v 1.0859 -1.2652 1.1141 0.40 0.40 0.40
v 1.0873 -1.2565 1.1127 0.40 0.40 0.40
v 1.0912 -1.2496 1.1088 0.40 0.40 0.40
v 1.0969 -1.2457 1.1031 0.40 0.40 0.40
v 1.1031 -1.2457 1.0969 0.40 0.40 0.40
v 1.1088 -1.2496 1.0912 0.40 0.40 0.40
v 1.1127 -1.2565 1.0873 0.40 0.40 0.40
v 1.1141 -1.2652 1.0859 0.40 0.40 0.40
v 1.1127 -1.2739 1.0873 0.40 0.40 0.40
v 1.1088 -1.2809 1.0912 0.40 0.40 0.40
v 1.1031 -1.2847 1.0969 0.40 0.40 0.40
v 1.0969 -1.2847 1.1031 0.40 0.40 0.40
v 1.0912 -1.2809 1.1088 0.40 0.40 0.40
v 1.0873 -1.2739 1.1127 0.40 0.40 0.40
v 1.0859 -1.2652 1.1141 0.40 0.40 0.40
v -1.1141 -1.2652 -1.0859 0.40 0.40 0.40
v -1.1127 -1.2565 -1.0873 0.40 0.40 0.40
v -1.1088 -1.2496 -1.0912 0.40 0.40 0.40
v -1.1031 -1.2457 -1.0969 0.40 0.40 0.40
v -1.0969 -1.2457 -1.1031 0.40 0.40 0.40
v -1.0912 -1.2496 -1.1088 0.40 0.40 0.40
v -1.0873 -1.2565 -1.1127 0.40 0.40 0.40
v -1.0859 -1.2652 -1.1141 0.40 0.40 0.40
v -1.0873 -1.2739 -1.1127 0.40 0.40 0.40
v -1.0912 -1.2809 -1.1088 0.40 0.40 0.40
v -1.0969 -1.2847 -1.1031 0.40 0.40 0.40
v -1.1031 -1.2847 -1.0969 0.40 0.40 0.40
v -1.1088 -1.2809 -1.0912 0.40 0.40 0.40
v -1.1127 -1.2739 -1.0873 0.40 0.40 0.40
v -1.1141 -1.2652 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -2.2000 0.0000 -2.2000
vn 2.2000 0.0000 2.2000
f 7951//4506 7952//4507 7967//4507 7966//4506
f 7952//4507 7953//4508 7968//4508 7967//4507
f 7953//4508 7954//4509 7969//4509 7968//4508
f 7954//4509 7955//4510 7970//4510 7969//4509
f 7955//4510 7956//4511 7971//4511 7970//4510
f 7956//4511 7957//4512 7972//4512 7971//4511
f 7957//4512 7958//4513 7973//4513 7972//4512
f 7958//4513 7959//4514 7974//4514 7973//4513
f 7959//4514 7960//4515 7975//4515 7974//4514
f 7960//4515 7961//4516 7976//4516 7975//4515
f 7961//4516 7962//4517 7977//4517 7976//4516
f 7962//4517 7963//4518 7978//4518 7977//4517
f 7963//4518 7964//4519 7979//4519 7978//4518
f 7964//4519 7965//4520 7980//4520 7979//4519
f 7964//4521 7963//4521 7962//4521 7961//4521 7960//4521 7959//4521 7958//4521 7957//4521 7956//4521 7955//4521 7954//4521 7953//4521 7952//4521 7951//4521
f 7966//4522 7967//4522 7968//4522 7969//4522 7970//4522 7971//4522 7972//4522 7973//4522 7974//4522 7975//4522 7976//4522 7977//4522 7978//4522 7979//4522
v 1.0859 -1.3121 1.1141 0.40 0.40 0.40
v 1.0873 -1.3034 1.1127 0.40 0.40 0.40
v 1.0912 -1.2964 1.1088 0.40 0.40 0.40
v 1.0969 -1.2926 1.1031 0.40 0.40 0.40
v 1.1031 -1.2926 1.0969 0.40 0.40 0.40
v 1.1088 -1.2964 1.0912 0.40 0.40 0.40
v 1.1127 -1.3034 1.0873 0.40 0.40 0.40
v 1.1141 -1.3121 1.0859 0.40 0.40 0.40
v 1.1127 -1.3208 1.0873 0.40 0.40 0.40
v 1.1088 -1.3277 1.0912 0.40 0.40 0.40
v 1.1031 -1.3316 1.0969 0.40 0.40 0.40
v 1.0969 -1.3316 1.1031 0.40 0.40 0.40
v 1.0912 -1.3277 1.1088 0.40 0.40 0.40
v 1.0873 -1.3208 1.1127 0.40 0.40 0.40
v 1.0859 -1.3121 1.1141 0.40 0.40 0.40
v -1.1141 -1.3121 -1.0859 0.40 0.40 0.40
v -1.1127 -1.3034 -1.0873 0.40 0.40 0.40
v -1.1088 -1.2964 -1.0912 0.40 0.40 0.40
v -1.1031 -1.2926 -1.0969 0.40 0.40 0.40
v -1.0969 -1.2926 -1.1031 0.40 0.40 0.40
v -1.0912 -1.2964 -1.1088 0.40 0.40 0.40
v -1.0873 -1.3034 -1.1127 0.40 0.40 0.40
v -1.0859 -1.3121 -1.1141 0.40 0.40 0.40
v -1.0873 -1.3208 -1.1127 0.40 0.40 0.40
v -1.0912 -1.3277 -1.1088 0.40 0.40 0.40
v -1.0969 -1.3316 -1.1031 0.40 0.40 0.40
v -1.1031 -1.3316 -1.0969 0.40 0.40 0.40
v -1.1088 -1.3277 -1.0912 0.40 0.40 0.40
v -1.1127 -1.3208 -1.0873 0.40 0.40 0.40
v -1.1141 -1.3121 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -2.2000 0.0000 -2.2000
vn 2.2000 0.0000 2.2000
f 7981//4523 7982//4524 7997//4524 7996//4523
f 7982//4524 7983//4525 7998//4525 7997//4524
f 7983//4525 7984//4526 7999//4526 7998//4525
f 7984//4526 7985//4527 8000//4527 7999//4526
f 7985//4527 7986//4528 8001//4528 8000//4527
f 7986//4528 7987//4529 8002//4529 8001//4528
f 7987//4529 7988//4530 8003//4530 8002//4529
f 7988//4530 7989//4531 8004//4531 8003//4530
f 7989//4531 7990//4532 8005//4532 8004//4531
f 7990//4532 7991//4533 8006//4533 8005//4532
f 7991//4533 7992//4534 8007//4534 8006//4533
f 7992//4534 7993//4535 8008//4535 8007//4534
f 7993//4535 7994//4536 8009//4536 8008//4535
f 7994//4536 7995//4537 8010//4537 8009//4536
f 7994//4538 7993//4538 7992//4538 7991//4538 7990//4538 7989//4538 7988//4538 7987//4538 7986//4538 7985//4538 7984//4538 7983//4538 7982//4538 7981//4538
f 7996//4539 7997//4539 7998//4539 7999//4539 8000//4539 8001//4539 8002//4539 8003//4539 8004//4539 8005//4539 8006//4539 8007//4539 8008//4539 8009//4539
v 1.0859 -1.3589 1.1141 0.40 0.40 0.40
v 1.0873 -1.3503 1.1127 0.40 0.40 0.40
v 1.0912 -1.3433 1.1088 0.40 0.40 0.40
v 1.0969 -1.3394 1.1031 0.40 0.40 0.40
v 1.1031 -1.3394 1.0969 0.40 0.40 0.40
v 1.1088 -1.3433 1.0912 0.40 0.40 0.40
v 1.1127 -1.3503 1.0873 0.40 0.40 0.40
v 1.1141 -1.3589 1.0859 0.40 0.40 0.40
v 1.1127 -1.3676 1.0873 0.40 0.40 0.40
v 1.1088 -1.3746 1.0912 0.40 0.40 0.40
v 1.1031 -1.3784 1.0969 0.40 0.40 0.40
v 1.0969 -1.3784 1.1031 0.40 0.40 0.40
v 1.0912 -1.3746 1.1088 0.40 0.40 0.40
v 1.0873 -1.3676 1.1127 0.40 0.40 0.40
v 1.0859 -1.3589 1.1141 0.40 0.40 0.40
v -1.1141 -1.3589 -1.0859 0.40 0.40 0.40
v -1.1127 -1.3503 -1.0873 0.40 0.40 0.40
v -1.1088 -1.3433 -1.0912 0.40 0.40 0.40
v -1.1031 -1.3394 -1.0969 0.40 0.40 0.40
v -1.0969 -1.3394 -1.1031 0.40 0.40 0.40
v -1.0912 -1.3433 -1.1088 0.40 0.40 0.40
v -1.0873 -1.3503 -1.1127 0.40 0.40 0.40
v -1.0859 -1.3589 -1.1141 0.40 0.40 0.40
v -1.0873 -1.3676 -1.1127 0.40 0.40 0.40
v -1.0912 -1.3746 -1.1088 0.40 0.40 0.40
v -1.0969 -1.3784 -1.1031 0.40 0.40 0.40
v -1.1031 -1.3784 -1.0969 0.40 0.40 0.40
v -1.1088 -1.3746 -1.0912 0.40 0.40 0.40
v -1.1127 -1.3676 -1.0873 0.40 0.40 0.40
v -1.1141 -1.3589 -1.0859 0.40 0.40 0.40
vn -0.7071 0.0000 0.7071
vn -0.6371 0.4339 0.6371
vn -0.4409 0.7818 0.4409
vn -0.1573 0.9749 0.1573
vn 0.1573 0.9749 -0.1573
vn 0.4409 0.7818 -0.4409
vn 0.6371 0.4339 -0.6371
vn 0.7071 0.0000 -0.7071
vn 0.6371 -0.4339 -0.6371
vn 0.4409 -0.7818 -0.4409
vn 0.1573 -0.9749 -0.1573
vn -0.1573 -0.9749 0.1573
vn -0.4409 -0.7818 0.4409
vn -0.6371 -0.4339 0.6371
vn -0.7071 -0.0000 0.7071
vn -2.2000 0.0000 -2.2000
vn 2.2000 0.0000 2.2000
f 8011//4540 8012//4541 8027//4541 8026//4540
f 8012//4541 8013//4542 8028//4542 8027//4541
f 8013//4542 8014//4543 8029//4543 8028//4542
f 8014//4543 8015//4544 8030//4544 8029//4543
f 8015//4544 8016//4545 8031//4545 8030//4544
f 8016//4545 8017//4546 8032//4546 8031//4545
f 8017//4546 8018//4547 8033//4547 8032//4546
f 8018//4547 8019//4548 8034//4548 8033//4547
f 8019//4548 8020//4549 8035//4549 8034//4548
f 8020//4549 8021//4550 8036//4550 8035//4549
f 8021//4550 8022//4551 8037//4551 8036//4550
f 8022//4551 8023//4552 8038//4552 8037//4551
f 8023//4552 8024//4553 8039//4553 8038//4552
f 8024//4553 8025//4554 8040//4554 8039//4553
f 8024//4555 8023//4555 8022//4555 8021//4555 8020//4555 8019//4555 8018//4555 8017//4555 8016//4555 8015//4555 8014//4555 8013//4555 8012//4555 8011//4555
f 8026//4556 8027//4556 8028//4556 8029//4556 8030//4556 8031//4556 8032//4556 8033//4556 8034//4556 8035//4556 8036//4556 8037//4556 8038//4556 8039//4556
v -0.9859 0.0000 1.0141 0.40 0.40 0.40
v -0.9873 0.0087 1.0127 0.40 0.40 0.40
v -0.9912 0.0156 1.0088 0.40 0.40 0.40
v -0.9969 0.0195 1.0031 0.40 0.40 0.40
v -1.0031 0.0195 0.9969 0.40 0.40 0.40
v -1.0088 0.0156 0.9912 0.40 0.40 0.40
v -1.0127 0.0087 0.9873 0.40 0.40 0.40
v -1.0141 0.0000 0.9859 0.40 0.40 0.40
v -1.0127 -0.0087 0.9873 0.40 0.40 0.40
v -1.0088 -0.0156 0.9912 0.40 0.40 0.40
v -1.0031 -0.0195 0.9969 0.40 0.40 0.40
v -0.9969 -0.0195 1.0031 0.40 0.40 0.40
v -0.9912 -0.0156 1.0088 0.40 0.40 0.40
v -0.9873 -0.0087 1.0127 0.40 0.40 0.40
v -0.9859 -0.0000 1.0141 0.40 0.40 0.40
v -1.0859 0.0000 1.1141 0.40 0.40 0.40
v -1.0873 0.0087 1.1127 0.40 0.40 0.40
v -1.0912 0.0156 1.1088 0.40 0.40 0.40
v -1.0969 0.0195 1.1031 0.40 0.40 0.40
v -1.1031 0.0195 1.0969 0.40 0.40 0.40
v -1.1088 0.0156 1.0912 0.40 0.40 0.40
v -1.1127 0.0087 1.0873 0.40 0.40 0.40
v -1.1141 0.0000 1.0859 0.40 0.40 0.40
v -1.1127 -0.0087 1.0873 0.40 0.40 0.40
v -1.1088 -0.0156 1.0912 0.40 0.40 0.40
v -1.1031 -0.0195 1.0969 0.40 0.40 0.40
v -1.0969 -0.0195 1.1031 0.40 0.40 0.40
v -1.0912 -0.0156 1.1088 0.40 0.40 0.40
v -1.0873 -0.0087 1.1127 0.40 0.40 0.40
v -1.0859 -0.0000 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 8041//4557 8042//4558 8057//4558 8056//4557
f 8042//4558 8043//4559 8058//4559 8057//4558
f 8043//4559 8044//4560 8059//4560 8058//4559
f 8044//4560 8045//4561 8060//4561 8059//4560
f 8045//4561 8046//4562 8061//4562 8060//4561
f 8046//4562 8047//4563 8062//4563 8061//4562
f 8047//4563 8048//4564 8063//4564 8062//4563
f 8048//4564 8049//4565 8064//4565 8063//4564
f 8049//4565 8050//4566 8065//4566 8064//4565
f 8050//4566 8051//4567 8066//4567 8065//4566
f 8051//4567 8052//4568 8067//4568 8066//4567
f 8052//4568 8053//4569 8068//4569 8067//4568
f 8053//4569 8054//4570 8069//4570 8068//4569
f 8054//4570 8055//4571 8070//4571 8069//4570
f 8054//4572 8053//4572 8052//4572 8051//4572 8050//4572 8049//4572 8048//4572 8047//4572 8046//4572 8045//4572 8044//4572 8043//4572 8042//4572 8041//4572
f 8056//4573 8057//4573 8058//4573 8059//4573 8060//4573 8061//4573 8062//4573 8063//4573 8064//4573 8065//4573 8066//4573 8067//4573 8068//4573 8069//4573
v -0.9355 0.0000 1.0138 0.40 0.40 0.40
v -0.9369 0.0087 1.0124 0.40 0.40 0.40
v -0.9410 0.0156 1.0086 0.40 0.40 0.40
v -0.9468 0.0195 1.0031 0.40 0.40 0.40
v -0.9532 0.0195 0.9969 0.40 0.40 0.40
v -0.9590 0.0156 0.9914 0.40 0.40 0.40
v -0.9631 0.0087 0.9876 0.40 0.40 0.40
v -0.9645 0.0000 0.9862 0.40 0.40 0.40
v -0.9631 -0.0087 0.9876 0.40 0.40 0.40
v -0.9590 -0.0156 0.9914 0.40 0.40 0.40
v -0.9532 -0.0195 0.9969 0.40 0.40 0.40
v -0.9468 -0.0195 1.0031 0.40 0.40 0.40
v -0.9410 -0.0156 1.0086 0.40 0.40 0.40
v -0.9369 -0.0087 1.0124 0.40 0.40 0.40
v -0.9355 -0.0000 1.0138 0.40 0.40 0.40
v -1.0305 0.0000 1.1138 0.40 0.40 0.40
v -1.0319 0.0087 1.1124 0.40 0.40 0.40
v -1.0360 0.0156 1.1086 0.40 0.40 0.40
v -1.0418 0.0195 1.1031 0.40 0.40 0.40
v -1.0482 0.0195 1.0969 0.40 0.40 0.40
v -1.0540 0.0156 1.0914 0.40 0.40 0.40
v -1.0581 0.0087 1.0876 0.40 0.40 0.40
v -1.0595 0.0000 1.0862 0.40 0.40 0.40
v -1.0581 -0.0087 1.0876 0.40 0.40 0.40
v -1.0540 -0.0156 1.0914 0.40 0.40 0.40
v -1.0482 -0.0195 1.0969 0.40 0.40 0.40
v -1.0418 -0.0195 1.1031 0.40 0.40 0.40
v -1.0360 -0.0156 1.1086 0.40 0.40 0.40
v -1.0319 -0.0087 1.1124 0.40 0.40 0.40
v -1.0305 -0.0000 1.1138 0.40 0.40 0.40
vn 0.7250 0.0000 0.6887
vn 0.6532 0.4339 0.6205
vn 0.4520 0.7818 0.4294
vn 0.1613 0.9749 0.1533
vn -0.1613 0.9749 -0.1533
vn -0.4520 0.7818 -0.4294
vn -0.6532 0.4339 -0.6205
vn -0.7250 0.0000 -0.6887
vn -0.6532 -0.4339 -0.6205
vn -0.4520 -0.7818 -0.4294
vn -0.1613 -0.9749 -0.1533
vn 0.1613 -0.9749 0.1533
vn 0.4520 -0.7818 0.4294
vn 0.6532 -0.4339 0.6205
vn 0.7250 -0.0000 0.6887
vn -0.0950 0.0000 0.1000
vn 0.0950 0.0000 -0.1000
f 8071//4574 8072//4575 8087//4575 8086//4574
f 8072//4575 8073//4576 8088//4576 8087//4575
f 8073//4576 8074//4577 8089//4577 8088//4576
f 8074//4577 8075//4578 8090//4578 8089//4577
f 8075//4578 8076//4579 8091//4579 8090//4578
f 8076//4579 8077//4580 8092//4580 8091//4579
f 8077//4580 8078//4581 8093//4581 8092//4580
f 8078//4581 8079//4582 8094//4582 8093//4581
f 8079//4582 8080//4583 8095//4583 8094//4582
f 8080//4583 8081//4584 8096//4584 8095//4583
f 8081//4584 8082//4585 8097//4585 8096//4584
f 8082//4585 8083//4586 8098//4586 8097//4585
f 8083//4586 8084//4587 8099//4587 8098//4586
f 8084//4587 8085//4588 8100//4588 8099//4587
f 8084//4589 8083//4589 8082//4589 8081//4589 8080//4589 8079//4589 8078//4589 8077//4589 8076//4589 8075//4589 8074//4589 8073//4589 8072//4589 8071//4589
f 8086//4590 8087//4590 8088//4590 8089//4590 8090//4590 8091//4590 8092//4590 8093//4590 8094//4590 8095//4590 8096//4590 8097//4590 8098//4590 8099//4590
v -0.8851 0.0000 1.0134 0.40 0.40 0.40
v -0.8866 0.0087 1.0121 0.40 0.40 0.40
v -0.8907 0.0156 1.0083 0.40 0.40 0.40
v -0.8967 0.0195 1.0030 0.40 0.40 0.40
v -0.9033 0.0195 0.9970 0.40 0.40 0.40
v -0.9093 0.0156 0.9917 0.40 0.40 0.40
v -0.9134 0.0087 0.9879 0.40 0.40 0.40
v -0.9149 0.0000 0.9866 0.40 0.40 0.40
v -0.9134 -0.0087 0.9879 0.40 0.40 0.40
v -0.9093 -0.0156 0.9917 0.40 0.40 0.40
v -0.9033 -0.0195 0.9970 0.40 0.40 0.40
v -0.8967 -0.0195 1.0030 0.40 0.40 0.40
v -0.8907 -0.0156 1.0083 0.40 0.40 0.40
v -0.8866 -0.0087 1.0121 0.40 0.40 0.40
v -0.8851 -0.0000 1.0134 0.40 0.40 0.40
v -0.9751 0.0000 1.1134 0.40 0.40 0.40
v -0.9766 0.0087 1.1121 0.40 0.40 0.40
v -0.9807 0.0156 1.1083 0.40 0.40 0.40
v -0.9867 0.0195 1.1030 0.40 0.40 0.40
v -0.9933 0.0195 1.0970 0.40 0.40 0.40
v -0.9993 0.0156 1.0917 0.40 0.40 0.40
v -1.0034 0.0087 1.0879 0.40 0.40 0.40
v -1.0049 0.0000 1.0866 0.40 0.40 0.40
v -1.0034 -0.0087 1.0879 0.40 0.40 0.40
v -0.9993 -0.0156 1.0917 0.40 0.40 0.40
v -0.9933 -0.0195 1.0970 0.40 0.40 0.40
v -0.9867 -0.0195 1.1030 0.40 0.40 0.40
v -0.9807 -0.0156 1.1083 0.40 0.40 0.40
v -0.9766 -0.0087 1.1121 0.40 0.40 0.40
v -0.9751 -0.0000 1.1134 0.40 0.40 0.40
vn 0.7433 0.0000 0.6690
vn 0.6697 0.4339 0.6027
vn 0.4634 0.7818 0.4171
vn 0.1654 0.9749 0.1489
vn -0.1654 0.9749 -0.1489
vn -0.4634 0.7818 -0.4171
vn -0.6697 0.4339 -0.6027
vn -0.7433 0.0000 -0.6690
vn -0.6697 -0.4339 -0.6027
vn -0.4634 -0.7818 -0.4171
vn -0.1654 -0.9749 -0.1489
vn 0.1654 -0.9749 0.1489
vn 0.4634 -0.7818 0.4171
vn 0.6697 -0.4339 0.6027
vn 0.7433 -0.0000 0.6690
vn -0.0900 0.0000 0.1000
vn 0.0900 0.0000 -0.1000
f 8101//4591 8102//4592 8117//4592 8116//4591
f 8102//4592 8103//4593 8118//4593 8117//4592
f 8103//4593 8104//4594 8119//4594 8118//4593
f 8104//4594 8105//4595 8120//4595 8119//4594
f 8105//4595 8106//4596 8121//4596 8120//4595
f 8106//4596 8107//4597 8122//4597 8121//4596
f 8107//4597 8108//4598 8123//4598 8122//4597
f 8108//4598 8109//4599 8124//4599 8123//4598
f 8109//4599 8110//4600 8125//4600 8124//4599
f 8110//4600 8111//4601 8126//4601 8125//4600
f 8111//4601 8112//4602 8127//4602 8126//4601
f 8112//4602 8113//4603 8128//4603 8127//4602
f 8113//4603 8114//4604 8129//4604 8128//4603
f 8114//4604 8115//4605 8130//4605 8129//4604
f 8114//4606 8113//4606 8112//4606 8111//4606 8110//4606 8109//4606 8108//4606 8107//4606 8106//4606 8105//4606 8104//4606 8103//4606 8102//4606 8101//4606
f 8116//4607 8117//4607 8118//4607 8119//4607 8120//4607 8121//4607 8122//4607 8123//4607 8124//4607 8125//4607 8126//4607 8127//4607 8128//4607 8129//4607
v -0.8348 0.0000 1.0130 0.40 0.40 0.40
v -0.8363 0.0087 1.0117 0.40 0.40 0.40
v -0.8405 0.0156 1.0081 0.40 0.40 0.40
v -0.8466 0.0195 1.0029 0.40 0.40 0.40
v -0.8534 0.0195 0.9971 0.40 0.40 0.40
v -0.8595 0.0156 0.9919 0.40 0.40 0.40
v -0.8637 0.0087 0.9883 0.40 0.40 0.40
v -0.8652 0.0000 0.9870 0.40 0.40 0.40
v -0.8637 -0.0087 0.9883 0.40 0.40 0.40
v -0.8595 -0.0156 0.9919 0.40 0.40 0.40
v -0.8534 -0.0195 0.9971 0.40 0.40 0.40
v -0.8466 -0.0195 1.0029 0.40 0.40 0.40
v -0.8405 -0.0156 1.0081 0.40 0.40 0.40
v -0.8363 -0.0087 1.0117 0.40 0.40 0.40
v -0.8348 -0.0000 1.0130 0.40 0.40 0.40
v -0.9198 0.0000 1.1130 0.40 0.40 0.40
v -0.9213 0.0087 1.1117 0.40 0.40 0.40
v -0.9255 0.0156 1.1081 0.40 0.40 0.40
v -0.9316 0.0195 1.1029 0.40 0.40 0.40
v -0.9384 0.0195 1.0971 0.40 0.40 0.40
v -0.9445 0.0156 1.0919 0.40 0.40 0.40
v -0.9487 0.0087 1.0883 0.40 0.40 0.40
v -0.9502 0.0000 1.0870 0.40 0.40 0.40
v -0.9487 -0.0087 1.0883 0.40 0.40 0.40
v -0.9445 -0.0156 1.0919 0.40 0.40 0.40
v -0.9384 -0.0195 1.0971 0.40 0.40 0.40
v -0.9316 -0.0195 1.1029 0.40 0.40 0.40
v -0.9255 -0.0156 1.1081 0.40 0.40 0.40
v -0.9213 -0.0087 1.1117 0.40 0.40 0.40
v -0.9198 -0.0000 1.1130 0.40 0.40 0.40
vn 0.7619 0.0000 0.6476
vn 0.6865 0.4339 0.5835
vn 0.4751 0.7818 0.4038
vn 0.1695 0.9749 0.1441
vn -0.1695 0.9749 -0.1441
vn -0.4751 0.7818 -0.4038
vn -0.6865 0.4339 -0.5835
vn -0.7619 0.0000 -0.6476
vn -0.6865 -0.4339 -0.5835
vn -0.4751 -0.7818 -0.4038
vn -0.1695 -0.9749 -0.1441
vn 0.1695 -0.9749 0.1441
vn 0.4751 -0.7818 0.4038
vn 0.6865 -0.4339 0.5835
vn 0.7619 -0.0000 0.6476
vn -0.0850 0.0000 0.1000
vn 0.0850 0.0000 -0.1000
f 8131//4608 8132//4609 8147//4609 8146//4608
f 8132//4609 8133//4610 8148//4610 8147//4609
f 8133//4610 8134//4611 8149//4611 8148//4610
f 8134//4611 8135//4612 8150//4612 8149//4611
f 8135//4612 8136//4613 8151//4613 8150//4612
f 8136//4613 8137//4614 8152//4614 8151//4613
f 8137//4614 8138//4615 8153//4615 8152//4614
f 8138//4615 8139//4616 8154//4616 8153//4615
f 8139//4616 8140//4617 8155//4617 8154//4616
f 8140//4617 8141//4618 8156//4618 8155//4617
f 8141//4618 8142//4619 8157//4619 8156//4618
f 8142//4619 8143//4620 8158//4620 8157//4619
f 8143//4620 8144//4621 8159//4621 8158//4620
f 8144//4621 8145//4622 8160//4622 8159//4621
f 8144//4623 8143//4623 8142//4623 8141//4623 8140//4623 8139//4623 8138//4623 8137//4623 8136//4623 8135//4623 8134//4623 8133//4623 8132//4623 8131//4623
f 8146//4624 8147//4624 8148//4624 8149//4624 8150//4624 8151//4624 8152//4624 8153//4624 8154//4624 8155//4624 8156//4624 8157//4624 8158//4624 8159//4624
v -0.7844 0.0000 1.0125 0.40 0.40 0.40
v -0.7859 0.0087 1.0113 0.40 0.40 0.40
v -0.7903 0.0156 1.0078 0.40 0.40 0.40
v -0.7965 0.0195 1.0028 0.40 0.40 0.40
v -0.8035 0.0195 0.9972 0.40 0.40 0.40
v -0.8097 0.0156 0.9922 0.40 0.40 0.40
v -0.8141 0.0087 0.9887 0.40 0.40 0.40
v -0.8156 0.0000 0.9875 0.40 0.40 0.40
v -0.8141 -0.0087 0.9887 0.40 0.40 0.40
v -0.8097 -0.0156 0.9922 0.40 0.40 0.40
v -0.8035 -0.0195 0.9972 0.40 0.40 0.40
v -0.7965 -0.0195 1.0028 0.40 0.40 0.40
v -0.7903 -0.0156 1.0078 0.40 0.40 0.40
v -0.7859 -0.0087 1.0113 0.40 0.40 0.40
v -0.7844 -0.0000 1.0125 0.40 0.40 0.40
v -0.8644 0.0000 1.1125 0.40 0.40 0.40
v -0.8659 0.0087 1.1113 0.40 0.40 0.40
v -0.8703 0.0156 1.1078 0.40 0.40 0.40
v -0.8765 0.0195 1.1028 0.40 0.40 0.40
v -0.8835 0.0195 1.0972 0.40 0.40 0.40
v -0.8897 0.0156 1.0922 0.40 0.40 0.40
v -0.8941 0.0087 1.0887 0.40 0.40 0.40
v -0.8956 0.0000 1.0875 0.40 0.40 0.40
v -0.8941 -0.0087 1.0887 0.40 0.40 0.40
v -0.8897 -0.0156 1.0922 0.40 0.40 0.40
v -0.8835 -0.0195 1.0972 0.40 0.40 0.40
v -0.8765 -0.0195 1.1028 0.40 0.40 0.40
v -0.8703 -0.0156 1.1078 0.40 0.40 0.40
v -0.8659 -0.0087 1.1113 0.40 0.40 0.40
v -0.8644 -0.0000 1.1125 0.40 0.40 0.40
vn 0.7809 0.0000 0.6247
vn 0.7035 0.4339 0.5628
vn 0.4869 0.7818 0.3895
vn 0.1738 0.9749 0.1390
vn -0.1738 0.9749 -0.1390
vn -0.4869 0.7818 -0.3895
vn -0.7035 0.4339 -0.5628
vn -0.7809 0.0000 -0.6247
vn -0.7035 -0.4339 -0.5628
vn -0.4869 -0.7818 -0.3895
vn -0.1738 -0.9749 -0.1390
vn 0.1738 -0.9749 0.1390
vn 0.4869 -0.7818 0.3895
vn 0.7035 -0.4339 0.5628
vn 0.7809 -0.0000 0.6247
vn -0.0800 0.0000 0.1000
vn 0.0800 0.0000 -0.1000
f 8161//4625 8162//4626 8177//4626 8176//4625
f 8162//4626 8163//4627 8178//4627 8177//4626
f 8163//4627 8164//4628 8179//4628 8178//4627
f 8164//4628 8165//4629 8180//4629 8179//4628
f 8165//4629 8166//4630 8181//4630 8180//4629
f 8166//4630 8167//4631 8182//4631 8181//4630
f 8167//4631 8168//4632 8183//4632 8182//4631
f 8168//4632 8169//4633 8184//4633 8183//4632
f 8169//4633 8170//4634 8185//4634 8184//4633
f 8170//4634 8171//4635 8186//4635 8185//4634
f 8171//4635 8172//4636 8187//4636 8186//4635
f 8172//4636 8173//4637 8188//4637 8187//4636
f 8173//4637 8174//4638 8189//4638 8188//4637
f 8174//4638 8175//4639 8190//4639 8189//4638
f 8174//4640 8173//4640 8172//4640 8171//4640 8170//4640 8169//4640 8168//4640 8167//4640 8166//4640 8165//4640 8164//4640 8163//4640 8162//4640 8161//4640
f 8176//4641 8177//4641 8178//4641 8179//4641 8180//4641 8181//4641 8182//4641 8183//4641 8184//4641 8185//4641 8186//4641 8187//4641 8188//4641 8189//4641
v -0.7340 0.0000 1.0120 0.40 0.40 0.40
v -0.7356 0.0087 1.0108 0.40 0.40 0.40
v -0.7400 0.0156 1.0075 0.40 0.40 0.40
v -0.7464 0.0195 1.0027 0.40 0.40 0.40
v -0.7536 0.0195 0.9973 0.40 0.40 0.40
v -0.7600 0.0156 0.9925 0.40 0.40 0.40
v -0.7644 0.0087 0.9892 0.40 0.40 0.40
v -0.7660 0.0000 0.9880 0.40 0.40 0.40
v -0.7644 -0.0087 0.9892 0.40 0.40 0.40
v -0.7600 -0.0156 0.9925 0.40 0.40 0.40
v -0.7536 -0.0195 0.9973 0.40 0.40 0.40
v -0.7464 -0.0195 1.0027 0.40 0.40 0.40
v -0.7400 -0.0156 1.0075 0.40 0.40 0.40
v -0.7356 -0.0087 1.0108 0.40 0.40 0.40
v -0.7340 -0.0000 1.0120 0.40 0.40 0.40
v -0.8090 0.0000 1.1120 0.40 0.40 0.40
v -0.8106 0.0087 1.1108 0.40 0.40 0.40
v -0.8150 0.0156 1.1075 0.40 0.40 0.40
v -0.8214 0.0195 1.1027 0.40 0.40 0.40
v -0.8286 0.0195 1.0973 0.40 0.40 0.40
v -0.8350 0.0156 1.0925 0.40 0.40 0.40
v -0.8394 0.0087 1.0892 0.40 0.40 0.40
v -0.8410 0.0000 1.0880 0.40 0.40 0.40
v -0.8394 -0.0087 1.0892 0.40 0.40 0.40
v -0.8350 -0.0156 1.0925 0.40 0.40 0.40
v -0.8286 -0.0195 1.0973 0.40 0.40 0.40
v -0.8214 -0.0195 1.1027 0.40 0.40 0.40
v -0.8150 -0.0156 1.1075 0.40 0.40 0.40
v -0.8106 -0.0087 1.1108 0.40 0.40 0.40
v -0.8090 -0.0000 1.1120 0.40 0.40 0.40
vn 0.8000 0.0000 0.6000
vn 0.7208 0.4339 0.5406
vn 0.4988 0.7818 0.3741
vn 0.1780 0.9749 0.1335
vn -0.1780 0.9749 -0.1335
vn -0.4988 0.7818 -0.3741
vn -0.7208 0.4339 -0.5406
vn -0.8000 0.0000 -0.6000
vn -0.7208 -0.4339 -0.5406
vn -0.4988 -0.7818 -0.3741
vn -0.1780 -0.9749 -0.1335
vn 0.1780 -0.9749 0.1335
vn 0.4988 -0.7818 0.3741
vn 0.7208 -0.4339 0.5406
vn 0.8000 -0.0000 0.6000
vn -0.0750 0.0000 0.1000
vn 0.0750 0.0000 -0.1000
f 8191//4642 8192//4643 8207//4643 8206//4642
f 8192//4643 8193//4644 8208//4644 8207//4643
f 8193//4644 8194//4645 8209//4645 8208//4644
f 8194//4645 8195//4646 8210//4646 8209//4645
f 8195//4646 8196//4647 8211//4647 8210//4646
f 8196//4647 8197//4648 8212//4648 8211//4647
f 8197//4648 8198//4649 8213//4649 8212//4648
f 8198//4649 8199//4650 8214//4650 8213//4649
f 8199//4650 8200//4651 8215//4651 8214//4650
f 8200//4651 8201//4652 8216//4652 8215//4651
f 8201//4652 8202//4653 8217//4653 8216//4652
f 8202//4653 8203//4654 8218//4654 8217//4653
f 8203//4654 8204//4655 8219//4655 8218//4654
f 8204//4655 8205//4656 8220//4656 8219//4655
f 8204//4657 8203//4657 8202//4657 8201//4657 8200//4657 8199//4657 8198//4657 8197//4657 8196//4657 8195//4657 8194//4657 8193//4657 8192//4657 8191//4657
f 8206//4658 8207//4658 8208//4658 8209//4658 8210//4658 8211//4658 8212//4658 8213//4658 8214//4658 8215//4658 8216//4658 8217//4658 8218//4658 8219//4658
v -0.6836 0.0000 1.0115 0.40 0.40 0.40
v -0.6852 0.0087 1.0103 0.40 0.40 0.40
v -0.6898 0.0156 1.0072 0.40 0.40 0.40
v -0.6964 0.0195 1.0026 0.40 0.40 0.40
v -0.7036 0.0195 0.9974 0.40 0.40 0.40
v -0.7102 0.0156 0.9928 0.40 0.40 0.40
v -0.7148 0.0087 0.9897 0.40 0.40 0.40
v -0.7164 0.0000 0.9885 0.40 0.40 0.40
v -0.7148 -0.0087 0.9897 0.40 0.40 0.40
v -0.7102 -0.0156 0.9928 0.40 0.40 0.40
v -0.7036 -0.0195 0.9974 0.40 0.40 0.40
v -0.6964 -0.0195 1.0026 0.40 0.40 0.40
v -0.6898 -0.0156 1.0072 0.40 0.40 0.40
v -0.6852 -0.0087 1.0103 0.40 0.40 0.40
v -0.6836 -0.0000 1.0115 0.40 0.40 0.40
v -0.7536 0.0000 1.1115 0.40 0.40 0.40
v -0.7552 0.0087 1.1103 0.40 0.40 0.40
v -0.7598 0.0156 1.1072 0.40 0.40 0.40
v -0.7664 0.0195 1.1026 0.40 0.40 0.40
v -0.7736 0.0195 1.0974 0.40 0.40 0.40
v -0.7802 0.0156 1.0928 0.40 0.40 0.40
v -0.7848 0.0087 1.0897 0.40 0.40 0.40
v -0.7864 0.0000 1.0885 0.40 0.40 0.40
v -0.7848 -0.0087 1.0897 0.40 0.40 0.40
v -0.7802 -0.0156 1.0928 0.40 0.40 0.40
v -0.7736 -0.0195 1.0974 0.40 0.40 0.40
v -0.7664 -0.0195 1.1026 0.40 0.40 0.40
v -0.7598 -0.0156 1.1072 0.40 0.40 0.40
v -0.7552 -0.0087 1.1103 0.40 0.40 0.40
v -0.7536 -0.0000 1.1115 0.40 0.40 0.40
vn 0.8192 0.0000 0.5735
vn 0.7381 0.4339 0.5167
vn 0.5108 0.7818 0.3575
vn 0.1823 0.9749 0.1276
vn -0.1823 0.9749 -0.1276
vn -0.5108 0.7818 -0.3575
vn -0.7381 0.4339 -0.5167
vn -0.8192 0.0000 -0.5735
vn -0.7381 -0.4339 -0.5167
vn -0.5108 -0.7818 -0.3575
vn -0.1823 -0.9749 -0.1276
vn 0.1823 -0.9749 0.1276
vn 0.5108 -0.7818 0.3575
vn 0.7381 -0.4339 0.5167
vn 0.8192 -0.0000 0.5735
vn -0.0700 0.0000 0.1000
vn 0.0700 0.0000 -0.1000
f 8221//4659 8222//4660 8237//4660 8236//4659
f 8222//4660 8223//4661 8238//4661 8237//4660
f 8223//4661 8224//4662 8239//4662 8238//4661
f 8224//4662 8225//4663 8240//4663 8239//4662
f 8225//4663 8226//4664 8241//4664 8240//4663
f 8226//4664 8227//4665 8242//4665 8241//4664
f 8227//4665 8228//4666 8243//4666 8242//4665
f 8228//4666 8229//4667 8244//4667 8243//4666
f 8229//4667 8230//4668 8245//4668 8244//4667
f 8230//4668 8231//4669 8246//4669 8245//4668
f 8231//4669 8232//4670 8247//4670 8246//4669
f 8232//4670 8233//4671 8248//4671 8247//4670
f 8233//4671 8234//4672 8249//4672 8248//4671
f 8234//4672 8235//4673 8250//4673 8249//4672
f 8234//4674 8233//4674 8232//4674 8231//4674 8230//4674 8229//4674 8228//4674 8227//4674 8226//4674 8225//4674 8224//4674 8223//4674 8222//4674 8221//4674
f 8236//4675 8237//4675 8238//4675 8239//4675 8240//4675 8241//4675 8242//4675 8243//4675 8244//4675 8245//4675 8246//4675 8247//4675 8248//4675 8249//4675
v -0.6332 0.0000 1.0109 0.40 0.40 0.40
v -0.6349 0.0087 1.0098 0.40 0.40 0.40
v -0.6395 0.0156 1.0068 0.40 0.40 0.40
v -0.6463 0.0195 1.0024 0.40 0.40 0.40
v -0.6537 0.0195 0.9976 0.40 0.40 0.40
v -0.6605 0.0156 0.9932 0.40 0.40 0.40
v -0.6651 0.0087 0.9902 0.40 0.40 0.40
v -0.6668 0.0000 0.9891 0.40 0.40 0.40
v -0.6651 -0.0087 0.9902 0.40 0.40 0.40
v -0.6605 -0.0156 0.9932 0.40 0.40 0.40
v -0.6537 -0.0195 0.9976 0.40 0.40 0.40
v -0.6463 -0.0195 1.0024 0.40 0.40 0.40
v -0.6395 -0.0156 1.0068 0.40 0.40 0.40
v -0.6349 -0.0087 1.0098 0.40 0.40 0.40
v -0.6332 -0.0000 1.0109 0.40 0.40 0.40
v -0.6982 0.0000 1.1109 0.40 0.40 0.40
v -0.6999 0.0087 1.1098 0.40 0.40 0.40
v -0.7045 0.0156 1.1068 0.40 0.40 0.40
v -0.7113 0.0195 1.1024 0.40 0.40 0.40
v -0.7187 0.0195 1.0976 0.40 0.40 0.40
v -0.7255 0.0156 1.0932 0.40 0.40 0.40
v -0.7301 0.0087 1.0902 0.40 0.40 0.40
v -0.7318 0.0000 1.0891 0.40 0.40 0.40
v -0.7301 -0.0087 1.0902 0.40 0.40 0.40
v -0.7255 -0.0156 1.0932 0.40 0.40 0.40
v -0.7187 -0.0195 1.0976 0.40 0.40 0.40
v -0.7113 -0.0195 1.1024 0.40 0.40 0.40
v -0.7045 -0.0156 1.1068 0.40 0.40 0.40
v -0.6999 -0.0087 1.1098 0.40 0.40 0.40
v -0.6982 -0.0000 1.1109 0.40 0.40 0.40
vn 0.8384 0.0000 0.5450
vn 0.7554 0.4339 0.4910
vn 0.5228 0.7818 0.3398
vn 0.1866 0.9749 0.1213
vn -0.1866 0.9749 -0.1213
vn -0.5228 0.7818 -0.3398
vn -0.7554 0.4339 -0.4910
vn -0.8384 0.0000 -0.5450
vn -0.7554 -0.4339 -0.4910
vn -0.5228 -0.7818 -0.3398
vn -0.1866 -0.9749 -0.1213
vn 0.1866 -0.9749 0.1213
vn 0.5228 -0.7818 0.3398
vn 0.7554 -0.4339 0.4910
vn 0.8384 -0.0000 0.5450
vn -0.0650 0.0000 0.1000
vn 0.0650 0.0000 -0.1000
f 8251//4676 8252//4677 8267//4677 8266//4676
f 8252//4677 8253//4678 8268//4678 8267//4677
f 8253//4678 8254//4679 8269//4679 8268//4678
f 8254//4679 8255//4680 8270//4680 8269//4679
f 8255//4680 8256//4681 8271//4681 8270//4680
f 8256//4681 8257//4682 8272//4682 8271//4681
f 8257//4682 8258//4683 8273//4683 8272//4682
f 8258//4683 8259//4684 8274//4684 8273//4683
f 8259//4684 8260//4685 8275//4685 8274//4684
f 8260//4685 8261//4686 8276//4686 8275//4685
f 8261//4686 8262//4687 8277//4687 8276//4686
f 8262//4687 8263//4688 8278//4688 8277//4687
f 8263//4688 8264//4689 8279//4689 8278//4688
f 8264//4689 8265//4690 8280//4690 8279//4689
f 8264//4691 8263//4691 8262//4691 8261//4691 8260//4691 8259//4691 8258//4691 8257//4691 8256//4691 8255//4691 8254//4691 8253//4691 8252//4691 8251//4691
f 8266//4692 8267//4692 8268//4692 8269//4692 8270//4692 8271//4692 8272//4692 8273//4692 8274//4692 8275//4692 8276//4692 8277//4692 8278//4692 8279//4692
v -0.5829 0.0000 1.0103 0.40 0.40 0.40
v -0.5845 0.0087 1.0093 0.40 0.40 0.40
v -0.5893 0.0156 1.0064 0.40 0.40 0.40
v -0.5962 0.0195 1.0023 0.40 0.40 0.40
v -0.6038 0.0195 0.9977 0.40 0.40 0.40
v -0.6107 0.0156 0.9936 0.40 0.40 0.40
v -0.6155 0.0087 0.9907 0.40 0.40 0.40
v -0.6171 0.0000 0.9897 0.40 0.40 0.40
v -0.6155 -0.0087 0.9907 0.40 0.40 0.40
v -0.6107 -0.0156 0.9936 0.40 0.40 0.40
v -0.6038 -0.0195 0.9977 0.40 0.40 0.40
v -0.5962 -0.0195 1.0023 0.40 0.40 0.40
v -0.5893 -0.0156 1.0064 0.40 0.40 0.40
v -0.5845 -0.0087 1.0093 0.40 0.40 0.40
v -0.5829 -0.0000 1.0103 0.40 0.40 0.40
v -0.6429 0.0000 1.1103 0.40 0.40 0.40
v -0.6445 0.0087 1.1093 0.40 0.40 0.40
v -0.6493 0.0156 1.1064 0.40 0.40 0.40
v -0.6562 0.0195 1.1023 0.40 0.40 0.40
v -0.6638 0.0195 1.0977 0.40 0.40 0.40
v -0.6707 0.0156 1.0936 0.40 0.40 0.40
v -0.6755 0.0087 1.0907 0.40 0.40 0.40
v -0.6771 0.0000 1.0897 0.40 0.40 0.40
v -0.6755 -0.0087 1.0907 0.40 0.40 0.40
v -0.6707 -0.0156 1.0936 0.40 0.40 0.40
v -0.6638 -0.0195 1.0977 0.40 0.40 0.40
v -0.6562 -0.0195 1.1023 0.40 0.40 0.40
v -0.6493 -0.0156 1.1064 0.40 0.40 0.40
v -0.6445 -0.0087 1.1093 0.40 0.40 0.40
v -0.6429 -0.0000 1.1103 0.40 0.40 0.40
vn 0.8575 0.0000 0.5145
vn 0.7726 0.4339 0.4635
vn 0.5346 0.7818 0.3208
vn 0.1908 0.9749 0.1145
vn -0.1908 0.9749 -0.1145
vn -0.5346 0.7818 -0.3208
vn -0.7726 0.4339 -0.4635
vn -0.8575 0.0000 -0.5145
vn -0.7726 -0.4339 -0.4635
vn -0.5346 -0.7818 -0.3208
vn -0.1908 -0.9749 -0.1145
vn 0.1908 -0.9749 0.1145
vn 0.5346 -0.7818 0.3208
vn 0.7726 -0.4339 0.4635
vn 0.8575 -0.0000 0.5145
vn -0.0600 0.0000 0.1000
vn 0.0600 0.0000 -0.1000
f 8281//4693 8282//4694 8297//4694 8296//4693
f 8282//4694 8283//4695 8298//4695 8297//4694
f 8283//4695 8284//4696 8299//4696 8298//4695
f 8284//4696 8285//4697 8300//4697 8299//4696
f 8285//4697 8286//4698 8301//4698 8300//4697
f 8286//4698 8287//4699 8302//4699 8301//4698
f 8287//4699 8288//4700 8303//4700 8302//4699
f 8288//4700 8289//4701 8304//4701 8303//4700
f 8289//4701 8290//4702 8305//4702 8304//4701
f 8290//4702 8291//4703 8306//4703 8305//4702
f 8291//4703 8292//4704 8307//4704 8306//4703
f 8292//4704 8293//4705 8308//4705 8307//4704
f 8293//4705 8294//4706 8309//4706 8308//4705
f 8294//4706 8295//4707 8310//4707 8309//4706
f 8294//4708 8293//4708 8292//4708 8291//4708 8290//4708 8289//4708 8288//4708 8287//4708 8286//4708 8285//4708 8284//4708 8283//4708 8282//4708 8281//4708
f 8296//4709 8297//4709 8298//4709 8299//4709 8300//4709 8301//4709 8302//4709 8303//4709 8304//4709 8305//4709 8306//4709 8307//4709 8308//4709 8309//4709
v -0.5325 0.0000 1.0096 0.40 0.40 0.40
v -0.5342 0.0087 1.0087 0.40 0.40 0.40
v -0.5391 0.0156 1.0060 0.40 0.40 0.40
v -0.5461 0.0195 1.0021 0.40 0.40 0.40
v -0.5539 0.0195 0.9979 0.40 0.40 0.40
v -0.5609 0.0156 0.9940 0.40 0.40 0.40
v -0.5658 0.0087 0.9913 0.40 0.40 0.40
v -0.5675 0.0000 0.9904 0.40 0.40 0.40
v -0.5658 -0.0087 0.9913 0.40 0.40 0.40
v -0.5609 -0.0156 0.9940 0.40 0.40 0.40
v -0.5539 -0.0195 0.9979 0.40 0.40 0.40
v -0.5461 -0.0195 1.0021 0.40 0.40 0.40
v -0.5391 -0.0156 1.0060 0.40 0.40 0.40
v -0.5342 -0.0087 1.0087 0.40 0.40 0.40
v -0.5325 -0.0000 1.0096 0.40 0.40 0.40
v -0.5875 0.0000 1.1096 0.40 0.40 0.40
v -0.5892 0.0087 1.1087 0.40 0.40 0.40
v -0.5941 0.0156 1.1060 0.40 0.40 0.40
v -0.6011 0.0195 1.1021 0.40 0.40 0.40
v -0.6089 0.0195 1.0979 0.40 0.40 0.40
v -0.6159 0.0156 1.0940 0.40 0.40 0.40
v -0.6208 0.0087 1.0913 0.40 0.40 0.40
v -0.6225 0.0000 1.0904 0.40 0.40 0.40
v -0.6208 -0.0087 1.0913 0.40 0.40 0.40
v -0.6159 -0.0156 1.0940 0.40 0.40 0.40
v -0.6089 -0.0195 1.0979 0.40 0.40 0.40
v -0.6011 -0.0195 1.1021 0.40 0.40 0.40
v -0.5941 -0.0156 1.1060 0.40 0.40 0.40
v -0.5892 -0.0087 1.1087 0.40 0.40 0.40
v -0.5875 -0.0000 1.1096 0.40 0.40 0.40
vn 0.8762 0.0000 0.4819
vn 0.7894 0.4339 0.4342
vn 0.5463 0.7818 0.3005
vn 0.1950 0.9749 0.1072
vn -0.1950 0.9749 -0.1072
vn -0.5463 0.7818 -0.3005
vn -0.7894 0.4339 -0.4342
vn -0.8762 0.0000 -0.4819
vn -0.7894 -0.4339 -0.4342
vn -0.5463 -0.7818 -0.3005
vn -0.1950 -0.9749 -0.1072
vn 0.1950 -0.9749 0.1072
vn 0.5463 -0.7818 0.3005
vn 0.7894 -0.4339 0.4342
vn 0.8762 -0.0000 0.4819
vn -0.0550 0.0000 0.1000
vn 0.0550 0.0000 -0.1000
f 8311//4710 8312//4711 8327//4711 8326//4710
f 8312//4711 8313//4712 8328//4712 8327//4711
f 8313//4712 8314//4713 8329//4713 8328//4712
f 8314//4713 8315//4714 8330//4714 8329//4713
f 8315//4714 8316//4715 8331//4715 8330//4714
f 8316//4715 8317//4716 8332//4716 8331//4715
f 8317//4716 8318//4717 8333//4717 8332//4716
f 8318//4717 8319//4718 8334//4718 8333//4717
f 8319//4718 8320//4719 8335//4719 8334//4718
f 8320//4719 8321//4720 8336//4720 8335//4719
f 8321//4720 8322//4721 8337//4721 8336//4720
f 8322//4721 8323//4722 8338//4722 8337//4721
f 8323//4722 8324//4723 8339//4723 8338//4722
f 8324//4723 8325//4724 8340//4724 8339//4723
f 8324//4725 8323//4725 8322//4725 8321//4725 8320//4725 8319//4725 8318//4725 8317//4725 8316//4725 8315//4725 8314//4725 8313//4725 8312//4725 8311//4725
f 8326//4726 8327//4726 8328//4726 8329//4726 8330//4726 8331//4726 8332//4726 8333//4726 8334//4726 8335//4726 8336//4726 8337//4726 8338//4726 8339//4726
v -0.4821 0.0000 1.0089 0.40 0.40 0.40
v -0.4839 0.0087 1.0081 0.40 0.40 0.40
v -0.4888 0.0156 1.0056 0.40 0.40 0.40
v -0.4960 0.0195 1.0020 0.40 0.40 0.40
v -0.5040 0.0195 0.9980 0.40 0.40 0.40
v -0.5112 0.0156 0.9944 0.40 0.40 0.40
v -0.5161 0.0087 0.9919 0.40 0.40 0.40
v -0.5179 0.0000 0.9911 0.40 0.40 0.40
v -0.5161 -0.0087 0.9919 0.40 0.40 0.40
v -0.5112 -0.0156 0.9944 0.40 0.40 0.40
v -0.5040 -0.0195 0.9980 0.40 0.40 0.40
v -0.4960 -0.0195 1.0020 0.40 0.40 0.40
v -0.4888 -0.0156 1.0056 0.40 0.40 0.40
v -0.4839 -0.0087 1.0081 0.40 0.40 0.40
v -0.4821 -0.0000 1.0089 0.40 0.40 0.40
v -0.5321 0.0000 1.1089 0.40 0.40 0.40
v -0.5339 0.0087 1.1081 0.40 0.40 0.40
v -0.5388 0.0156 1.1056 0.40 0.40 0.40
v -0.5460 0.0195 1.1020 0.40 0.40 0.40
v -0.5540 0.0195 1.0980 0.40 0.40 0.40
v -0.5612 0.0156 1.0944 0.40 0.40 0.40
v -0.5661 0.0087 1.0919 0.40 0.40 0.40
v -0.5679 0.0000 1.0911 0.40 0.40 0.40
v -0.5661 -0.0087 1.0919 0.40 0.40 0.40
v -0.5612 -0.0156 1.0944 0.40 0.40 0.40
v -0.5540 -0.0195 1.0980 0.40 0.40 0.40
v -0.5460 -0.0195 1.1020 0.40 0.40 0.40
v -0.5388 -0.0156 1.1056 0.40 0.40 0.40
v -0.5339 -0.0087 1.1081 0.40 0.40 0.40
v -0.5321 -0.0000 1.1089 0.40 0.40 0.40
vn 0.8944 0.0000 0.4472
vn 0.8059 0.4339 0.4029
vn 0.5577 0.7818 0.2788
vn 0.1990 0.9749 0.0995
vn -0.1990 0.9749 -0.0995
vn -0.5577 0.7818 -0.2788
vn -0.8059 0.4339 -0.4029
vn -0.8944 0.0000 -0.4472
vn -0.8059 -0.4339 -0.4029
vn -0.5577 -0.7818 -0.2788
vn -0.1990 -0.9749 -0.0995
vn 0.1990 -0.9749 0.0995
vn 0.5577 -0.7818 0.2788
vn 0.8059 -0.4339 0.4029
vn 0.8944 -0.0000 0.4472
vn -0.0500 0.0000 0.1000
vn 0.0500 0.0000 -0.1000
f 8341//4727 8342//4728 8357//4728 8356//4727
f 8342//4728 8343//4729 8358//4729 8357//4728
f 8343//4729 8344//4730 8359//4730 8358//4729
f 8344//4730 8345//4731 8360//4731 8359//4730
f 8345//4731 8346//4732 8361//4732 8360//4731
f 8346//4732 8347//4733 8362//4733 8361//4732
f 8347//4733 8348//4734 8363//4734 8362//4733
f 8348//4734 8349//4735 8364//4735 8363//4734
f 8349//4735 8350//4736 8365//4736 8364//4735
f 8350//4736 8351//4737 8366//4737 8365//4736
f 8351//4737 8352//4738 8367//4738 8366//4737
f 8352//4738 8353//4739 8368//4739 8367//4738
f 8353//4739 8354//4740 8369//4740 8368//4739
f 8354//4740 8355//4741 8370//4741 8369//4740
f 8354//4742 8353//4742 8352//4742 8351//4742 8350//4742 8349//4742 8348//4742 8347//4742 8346//4742 8345//4742 8344//4742 8343//4742 8342//4742 8341//4742
f 8356//4743 8357//4743 8358//4743 8359//4743 8360//4743 8361//4743 8362//4743 8363//4743 8364//4743 8365//4743 8366//4743 8367//4743 8368//4743 8369//4743
v -0.4318 0.0000 1.0082 0.40 0.40 0.40
v -0.4336 0.0087 1.0074 0.40 0.40 0.40
v -0.4386 0.0156 1.0051 0.40 0.40 0.40
v -0.4459 0.0195 1.0018 0.40 0.40 0.40
v -0.4541 0.0195 0.9982 0.40 0.40 0.40
v -0.4614 0.0156 0.9949 0.40 0.40 0.40
v -0.4664 0.0087 0.9926 0.40 0.40 0.40
v -0.4682 0.0000 0.9918 0.40 0.40 0.40
v -0.4664 -0.0087 0.9926 0.40 0.40 0.40
v -0.4614 -0.0156 0.9949 0.40 0.40 0.40
v -0.4541 -0.0195 0.9982 0.40 0.40 0.40
v -0.4459 -0.0195 1.0018 0.40 0.40 0.40
v -0.4386 -0.0156 1.0051 0.40 0.40 0.40
v -0.4336 -0.0087 1.0074 0.40 0.40 0.40
v -0.4318 -0.0000 1.0082 0.40 0.40 0.40
v -0.4768 0.0000 1.1082 0.40 0.40 0.40
v -0.4786 0.0087 1.1074 0.40 0.40 0.40
v -0.4836 0.0156 1.1051 0.40 0.40 0.40
v -0.4909 0.0195 1.1018 0.40 0.40 0.40
v -0.4991 0.0195 1.0982 0.40 0.40 0.40
v -0.5064 0.0156 1.0949 0.40 0.40 0.40
v -0.5114 0.0087 1.0926 0.40 0.40 0.40
v -0.5132 0.0000 1.0918 0.40 0.40 0.40
v -0.5114 -0.0087 1.0926 0.40 0.40 0.40
v -0.5064 -0.0156 1.0949 0.40 0.40 0.40
v -0.4991 -0.0195 1.0982 0.40 0.40 0.40
v -0.4909 -0.0195 1.1018 0.40 0.40 0.40
v -0.4836 -0.0156 1.1051 0.40 0.40 0.40
v -0.4786 -0.0087 1.1074 0.40 0.40 0.40
v -0.4768 -0.0000 1.1082 0.40 0.40 0.40
vn 0.9119 0.0000 0.4104
vn 0.8216 0.4339 0.3697
vn 0.5686 0.7818 0.2559
vn 0.2029 0.9749 0.0913
vn -0.2029 0.9749 -0.0913
vn -0.5686 0.7818 -0.2559
vn -0.8216 0.4339 -0.3697
vn -0.9119 0.0000 -0.4104
vn -0.8216 -0.4339 -0.3697
vn -0.5686 -0.7818 -0.2559
vn -0.2029 -0.9749 -0.0913
vn 0.2029 -0.9749 0.0913
vn 0.5686 -0.7818 0.2559
vn 0.8216 -0.4339 0.3697
vn 0.9119 -0.0000 0.4104
vn -0.0450 0.0000 0.1000
vn 0.0450 0.0000 -0.1000
f 8371//4744 8372//4745 8387//4745 8386//4744
f 8372//4745 8373//4746 8388//4746 8387//4745
f 8373//4746 8374//4747 8389//4747 8388//4746
f 8374//4747 8375//4748 8390//4748 8389//4747
f 8375//4748 8376//4749 8391//4749 8390//4748
f 8376//4749 8377//4750 8392//4750 8391//4749
f 8377//4750 8378//4751 8393//4751 8392//4750
f 8378//4751 8379//4752 8394//4752 8393//4751
f 8379//4752 8380//4753 8395//4753 8394//4752
f 8380//4753 8381//4754 8396//4754 8395//4753
f 8381//4754 8382//4755 8397//4755 8396//4754
f 8382//4755 8383//4756 8398//4756 8397//4755
f 8383//4756 8384//4757 8399//4757 8398//4756
f 8384//4757 8385//4758 8400//4758 8399//4757
f 8384//4759 8383//4759 8382//4759 8381//4759 8380//4759 8379//4759 8378//4759 8377//4759 8376//4759 8375//4759 8374//4759 8373//4759 8372//4759 8371//4759
f 8386//4760 8387//4760 8388//4760 8389//4760 8390//4760 8391//4760 8392//4760 8393//4760 8394//4760 8395//4760 8396//4760 8397//4760 8398//4760 8399//4760
v -0.3814 0.0000 1.0074 0.40 0.40 0.40
v -0.3833 0.0087 1.0067 0.40 0.40 0.40
v -0.3884 0.0156 1.0046 0.40 0.40 0.40
v -0.3959 0.0195 1.0017 0.40 0.40 0.40
v -0.4041 0.0195 0.9983 0.40 0.40 0.40
v -0.4116 0.0156 0.9954 0.40 0.40 0.40
v -0.4167 0.0087 0.9933 0.40 0.40 0.40
v -0.4186 0.0000 0.9926 0.40 0.40 0.40
v -0.4167 -0.0087 0.9933 0.40 0.40 0.40
v -0.4116 -0.0156 0.9954 0.40 0.40 0.40
v -0.4041 -0.0195 0.9983 0.40 0.40 0.40
v -0.3959 -0.0195 1.0017 0.40 0.40 0.40
v -0.3884 -0.0156 1.0046 0.40 0.40 0.40
v -0.3833 -0.0087 1.0067 0.40 0.40 0.40
v -0.3814 -0.0000 1.0074 0.40 0.40 0.40
v -0.4214 0.0000 1.1074 0.40 0.40 0.40
v -0.4233 0.0087 1.1067 0.40 0.40 0.40
v -0.4284 0.0156 1.1046 0.40 0.40 0.40
v -0.4359 0.0195 1.1017 0.40 0.40 0.40
v -0.4441 0.0195 1.0983 0.40 0.40 0.40
v -0.4516 0.0156 1.0954 0.40 0.40 0.40
v -0.4567 0.0087 1.0933 0.40 0.40 0.40
v -0.4586 0.0000 1.0926 0.40 0.40 0.40
v -0.4567 -0.0087 1.0933 0.40 0.40 0.40
v -0.4516 -0.0156 1.0954 0.40 0.40 0.40
v -0.4441 -0.0195 1.0983 0.40 0.40 0.40
v -0.4359 -0.0195 1.1017 0.40 0.40 0.40
v -0.4284 -0.0156 1.1046 0.40 0.40 0.40
v -0.4233 -0.0087 1.1067 0.40 0.40 0.40
v -0.4214 -0.0000 1.1074 0.40 0.40 0.40
vn 0.9285 0.0000 0.3714
vn 0.8365 0.4339 0.3346
vn 0.5789 0.7818 0.2316
vn 0.2066 0.9749 0.0826
vn -0.2066 0.9749 -0.0826
vn -0.5789 0.7818 -0.2316
vn -0.8365 0.4339 -0.3346
vn -0.9285 0.0000 -0.3714
vn -0.8365 -0.4339 -0.3346
vn -0.5789 -0.7818 -0.2316
vn -0.2066 -0.9749 -0.0826
vn 0.2066 -0.9749 0.0826
vn 0.5789 -0.7818 0.2316
vn 0.8365 -0.4339 0.3346
vn 0.9285 -0.0000 0.3714
vn -0.0400 0.0000 0.1000
vn 0.0400 0.0000 -0.1000
f 8401//4761 8402//4762 8417//4762 8416//4761
f 8402//4762 8403//4763 8418//4763 8417//4762
f 8403//4763 8404//4764 8419//4764 8418//4763
f 8404//4764 8405//4765 8420//4765 8419//4764
f 8405//4765 8406//4766 8421//4766 8420//4765
f 8406//4766 8407//4767 8422//4767 8421//4766
f 8407//4767 8408//4768 8423//4768 8422//4767
f 8408//4768 8409//4769 8424//4769 8423//4768
f 8409//4769 8410//4770 8425//4770 8424//4769
f 8410//4770 8411//4771 8426//4771 8425//4770
f 8411//4771 8412//4772 8427//4772 8426//4771
f 8412//4772 8413//4773 8428//4773 8427//4772
f 8413//4773 8414//4774 8429//4774 8428//4773
f 8414//4774 8415//4775 8430//4775 8429//4774
f 8414//4776 8413//4776 8412//4776 8411//4776 8410//4776 8409//4776 8408//4776 8407//4776 8406//4776 8405//4776 8404//4776 8403//4776 8402//4776 8401//4776
f 8416//4777 8417//4777 8418//4777 8419//4777 8420//4777 8421//4777 8422//4777 8423//4777 8424//4777 8425//4777 8426//4777 8427//4777 8428//4777 8429//4777
v -0.3311 0.0000 1.0066 0.40 0.40 0.40
v -0.3330 0.0087 1.0060 0.40 0.40 0.40
v -0.3382 0.0156 1.0041 0.40 0.40 0.40
v -0.3458 0.0195 1.0015 0.40 0.40 0.40
v -0.3542 0.0195 0.9985 0.40 0.40 0.40
v -0.3618 0.0156 0.9959 0.40 0.40 0.40
v -0.3670 0.0087 0.9940 0.40 0.40 0.40
v -0.3689 0.0000 0.9934 0.40 0.40 0.40
v -0.3670 -0.0087 0.9940 0.40 0.40 0.40
v -0.3618 -0.0156 0.9959 0.40 0.40 0.40
v -0.3542 -0.0195 0.9985 0.40 0.40 0.40
v -0.3458 -0.0195 1.0015 0.40 0.40 0.40
v -0.3382 -0.0156 1.0041 0.40 0.40 0.40
v -0.3330 -0.0087 1.0060 0.40 0.40 0.40
v -0.3311 -0.0000 1.0066 0.40 0.40 0.40
v -0.3661 0.0000 1.1066 0.40 0.40 0.40
v -0.3680 0.0087 1.1060 0.40 0.40 0.40
v -0.3732 0.0156 1.1041 0.40 0.40 0.40
v -0.3808 0.0195 1.1015 0.40 0.40 0.40
v -0.3892 0.0195 1.0985 0.40 0.40 0.40
v -0.3968 0.0156 1.0959 0.40 0.40 0.40
v -0.4020 0.0087 1.0940 0.40 0.40 0.40
v -0.4039 0.0000 1.0934 0.40 0.40 0.40
v -0.4020 -0.0087 1.0940 0.40 0.40 0.40
v -0.3968 -0.0156 1.0959 0.40 0.40 0.40
v -0.3892 -0.0195 1.0985 0.40 0.40 0.40
v -0.3808 -0.0195 1.1015 0.40 0.40 0.40
v -0.3732 -0.0156 1.1041 0.40 0.40 0.40
v -0.3680 -0.0087 1.1060 0.40 0.40 0.40
v -0.3661 -0.0000 1.1066 0.40 0.40 0.40
vn 0.9439 0.0000 0.3304
vn 0.8504 0.4339 0.2976
vn 0.5885 0.7818 0.2060
vn 0.2100 0.9749 0.0735
vn -0.2100 0.9749 -0.0735
vn -0.5885 0.7818 -0.2060
vn -0.8504 0.4339 -0.2976
vn -0.9439 0.0000 -0.3304
vn -0.8504 -0.4339 -0.2976
vn -0.5885 -0.7818 -0.2060
vn -0.2100 -0.9749 -0.0735
vn 0.2100 -0.9749 0.0735
vn 0.5885 -0.7818 0.2060
vn 0.8504 -0.4339 0.2976
vn 0.9439 -0.0000 0.3304
vn -0.0350 0.0000 0.1000
vn 0.0350 0.0000 -0.1000
f 8431//4778 8432//4779 8447//4779 8446//4778
f 8432//4779 8433//4780 8448//4780 8447//4779
f 8433//4780 8434//4781 8449//4781 8448//4780
f 8434//4781 8435//4782 8450//4782 8449//4781
f 8435//4782 8436//4783 8451//4783 8450//4782
f 8436//4783 8437//4784 8452//4784 8451//4783
f 8437//4784 8438//4785 8453//4785 8452//4784
f 8438//4785 8439//4786 8454//4786 8453//4785
f 8439//4786 8440//4787 8455//4787 8454//4786
f 8440//4787 8441//4788 8456//4788 8455//4787
f 8441//4788 8442//4789 8457//4789 8456//4788
f 8442//4789 8443//4790 8458//4790 8457//4789
f 8443//4790 8444//4791 8459//4791 8458//4790
f 8444//4791 8445//4792 8460//4792 8459//4791
f 8444//4793 8443//4793 8442//4793 8441//4793 8440//4793 8439//4793 8438//4793 8437//4793 8436//4793 8435//4793 8434//4793 8433//4793 8432//4793 8431//4793
f 8446//4794 8447//4794 8448//4794 8449//4794 8450//4794 8451//4794 8452//4794 8453//4794 8454//4794 8455//4794 8456//4794 8457//4794 8458//4794 8459//4794
v -0.2808 0.0000 1.0057 0.40 0.40 0.40
v -0.2827 0.0087 1.0052 0.40 0.40 0.40
v -0.2881 0.0156 1.0036 0.40 0.40 0.40
v -0.2957 0.0195 1.0013 0.40 0.40 0.40
v -0.3043 0.0195 0.9987 0.40 0.40 0.40
v -0.3119 0.0156 0.9964 0.40 0.40 0.40
v -0.3173 0.0087 0.9948 0.40 0.40 0.40
v -0.3192 0.0000 0.9943 0.40 0.40 0.40
v -0.3173 -0.0087 0.9948 0.40 0.40 0.40
v -0.3119 -0.0156 0.9964 0.40 0.40 0.40
v -0.3043 -0.0195 0.9987 0.40 0.40 0.40
v -0.2957 -0.0195 1.0013 0.40 0.40 0.40
v -0.2881 -0.0156 1.0036 0.40 0.40 0.40
v -0.2827 -0.0087 1.0052 0.40 0.40 0.40
v -0.2808 -0.0000 1.0057 0.40 0.40 0.40
v -0.3108 0.0000 1.1057 0.40 0.40 0.40
v -0.3127 0.0087 1.1052 0.40 0.40 0.40
v -0.3181 0.0156 1.1036 0.40 0.40 0.40
v -0.3257 0.0195 1.1013 0.40 0.40 0.40
v -0.3343 0.0195 1.0987 0.40 0.40 0.40
v -0.3419 0.0156 1.0964 0.40 0.40 0.40
v -0.3473 0.0087 1.0948 0.40 0.40 0.40
v -0.3492 0.0000 1.0943 0.40 0.40 0.40
v -0.3473 -0.0087 1.0948 0.40 0.40 0.40
v -0.3419 -0.0156 1.0964 0.40 0.40 0.40
v -0.3343 -0.0195 1.0987 0.40 0.40 0.40
v -0.3257 -0.0195 1.1013 0.40 0.40 0.40
v -0.3181 -0.0156 1.1036 0.40 0.40 0.40
v -0.3127 -0.0087 1.1052 0.40 0.40 0.40
v -0.3108 -0.0000 1.1057 0.40 0.40 0.40
vn 0.9578 0.0000 0.2873
vn 0.8630 0.4339 0.2589
vn 0.5972 0.7818 0.1792
vn 0.2131 0.9749 0.0639
vn -0.2131 0.9749 -0.0639
vn -0.5972 0.7818 -0.1792
vn -0.8630 0.4339 -0.2589
vn -0.9578 0.0000 -0.2873
vn -0.8630 -0.4339 -0.2589
vn -0.5972 -0.7818 -0.1792
vn -0.2131 -0.9749 -0.0639
vn 0.2131 -0.9749 0.0639
vn 0.5972 -0.7818 0.1792
vn 0.8630 -0.4339 0.2589
vn 0.9578 -0.0000 0.2873
vn -0.0300 0.0000 0.1000
vn 0.0300 0.0000 -0.1000
f 8461//4795 8462//4796 8477//4796 8476//4795
f 8462//4796 8463//4797 8478//4797 8477//4796
f 8463//4797 8464//4798 8479//4798 8478//4797
f 8464//4798 8465//4799 8480//4799 8479//4798
f 8465//4799 8466//4800 8481//4800 8480//4799
f 8466//4800 8467//4801 8482//4801 8481//4800
f 8467//4801 8468//4802 8483//4802 8482//4801
f 8468//4802 8469//4803 8484//4803 8483//4802
f 8469//4803 8470//4804 8485//4804 8484//4803
f 8470//4804 8471//4805 8486//4805 8485//4804
f 8471//4805 8472//4806 8487//4806 8486//4805
f 8472//4806 8473//4807 8488//4807 8487//4806
f 8473//4807 8474//4808 8489//4808 8488//4807
f 8474//4808 8475//4809 8490//4809 8489//4808
f 8474//4810 8473//4810 8472//4810 8471//4810 8470//4810 8469//4810 8468//4810 8467//4810 8466//4810 8465//4810 8464//4810 8463//4810 8462//4810 8461//4810
f 8476//4811 8477//4811 8478//4811 8479//4811 8480//4811 8481//4811 8482//4811 8483//4811 8484//4811 8485//4811 8486//4811 8487//4811 8488//4811 8489//4811
v -0.2306 0.0000 1.0049 0.40 0.40 0.40
v -0.2325 0.0087 1.0044 0.40 0.40 0.40
v -0.2379 0.0156 1.0030 0.40 0.40 0.40
v -0.2457 0.0195 1.0011 0.40 0.40 0.40
v -0.2543 0.0195 0.9989 0.40 0.40 0.40
v -0.2621 0.0156 0.9970 0.40 0.40 0.40
v -0.2675 0.0087 0.9956 0.40 0.40 0.40
v -0.2694 0.0000 0.9951 0.40 0.40 0.40
v -0.2675 -0.0087 0.9956 0.40 0.40 0.40
v -0.2621 -0.0156 0.9970 0.40 0.40 0.40
v -0.2543 -0.0195 0.9989 0.40 0.40 0.40
v -0.2457 -0.0195 1.0011 0.40 0.40 0.40
v -0.2379 -0.0156 1.0030 0.40 0.40 0.40
v -0.2325 -0.0087 1.0044 0.40 0.40 0.40
v -0.2306 -0.0000 1.0049 0.40 0.40 0.40
v -0.2556 0.0000 1.1049 0.40 0.40 0.40
v -0.2575 0.0087 1.1044 0.40 0.40 0.40
v -0.2629 0.0156 1.1030 0.40 0.40 0.40
v -0.2707 0.0195 1.1011 0.40 0.40 0.40
v -0.2793 0.0195 1.0989 0.40 0.40 0.40
v -0.2871 0.0156 1.0970 0.40 0.40 0.40
v -0.2925 0.0087 1.0956 0.40 0.40 0.40
v -0.2944 0.0000 1.0951 0.40 0.40 0.40
v -0.2925 -0.0087 1.0956 0.40 0.40 0.40
v -0.2871 -0.0156 1.0970 0.40 0.40 0.40
v -0.2793 -0.0195 1.0989 0.40 0.40 0.40
v -0.2707 -0.0195 1.1011 0.40 0.40 0.40
v -0.2629 -0.0156 1.1030 0.40 0.40 0.40
v -0.2575 -0.0087 1.1044 0.40 0.40 0.40
v -0.2556 -0.0000 1.1049 0.40 0.40 0.40
vn 0.9701 0.0000 0.2425
vn 0.8741 0.4339 0.2185
vn 0.6049 0.7818 0.1512
vn 0.2159 0.9749 0.0540
vn -0.2159 0.9749 -0.0540
vn -0.6049 0.7818 -0.1512
vn -0.8741 0.4339 -0.2185
vn -0.9701 0.0000 -0.2425
vn -0.8741 -0.4339 -0.2185
vn -0.6049 -0.7818 -0.1512
vn -0.2159 -0.9749 -0.0540
vn 0.2159 -0.9749 0.0540
vn 0.6049 -0.7818 0.1512
vn 0.8741 -0.4339 0.2185
vn 0.9701 -0.0000 0.2425
vn -0.0250 0.0000 0.1000
vn 0.0250 0.0000 -0.1000
f 8491//4812 8492//4813 8507//4813 8506//4812
f 8492//4813 8493//4814 8508//4814 8507//4813
f 8493//4814 8494//4815 8509//4815 8508//4814
f 8494//4815 8495//4816 8510//4816 8509//4815
f 8495//4816 8496//4817 8511//4817 8510//4816
f 8496//4817 8497//4818 8512//4818 8511//4817
f 8497//4818 8498//4819 8513//4819 8512//4818
f 8498//4819 8499//4820 8514//4820 8513//4819
f 8499//4820 8500//4821 8515//4821 8514//4820
f 8500//4821 8501//4822 8516//4822 8515//4821
f 8501//4822 8502//4823 8517//4823 8516//4822
f 8502//4823 8503//4824 8518//4824 8517//4823
f 8503//4824 8504//4825 8519//4825 8518//4824
f 8504//4825 8505//4826 8520//4826 8519//4825
f 8504//4827 8503//4827 8502//4827 8501//4827 8500//4827 8499//4827 8498//4827 8497//4827 8496//4827 8495//4827 8494//4827 8493//4827 8492//4827 8491//4827
f 8506//4828 8507//4828 8508//4828 8509//4828 8510//4828 8511//4828 8512//4828 8513//4828 8514//4828 8515//4828 8516//4828 8517//4828 8518//4828 8519//4828
v -0.1804 0.0000 1.0039 0.40 0.40 0.40
v -0.1823 0.0087 1.0035 0.40 0.40 0.40
v -0.1878 0.0156 1.0024 0.40 0.40 0.40
v -0.1956 0.0195 1.0009 0.40 0.40 0.40
v -0.2044 0.0195 0.9991 0.40 0.40 0.40
v -0.2122 0.0156 0.9976 0.40 0.40 0.40
v -0.2177 0.0087 0.9965 0.40 0.40 0.40
v -0.2196 0.0000 0.9961 0.40 0.40 0.40
v -0.2177 -0.0087 0.9965 0.40 0.40 0.40
v -0.2122 -0.0156 0.9976 0.40 0.40 0.40
v -0.2044 -0.0195 0.9991 0.40 0.40 0.40
v -0.1956 -0.0195 1.0009 0.40 0.40 0.40
v -0.1878 -0.0156 1.0024 0.40 0.40 0.40
v -0.1823 -0.0087 1.0035 0.40 0.40 0.40
v -0.1804 -0.0000 1.0039 0.40 0.40 0.40
v -0.2004 0.0000 1.1039 0.40 0.40 0.40
v -0.2023 0.0087 1.1035 0.40 0.40 0.40
v -0.2078 0.0156 1.1024 0.40 0.40 0.40
v -0.2156 0.0195 1.1009 0.40 0.40 0.40
v -0.2244 0.0195 1.0991 0.40 0.40 0.40
v -0.2322 0.0156 1.0976 0.40 0.40 0.40
v -0.2377 0.0087 1.0965 0.40 0.40 0.40
v -0.2396 0.0000 1.0961 0.40 0.40 0.40
v -0.2377 -0.0087 1.0965 0.40 0.40 0.40
v -0.2322 -0.0156 1.0976 0.40 0.40 0.40
v -0.2244 -0.0195 1.0991 0.40 0.40 0.40
v -0.2156 -0.0195 1.1009 0.40 0.40 0.40
v -0.2078 -0.0156 1.1024 0.40 0.40 0.40
v -0.2023 -0.0087 1.1035 0.40 0.40 0.40
v -0.2004 -0.0000 1.1039 0.40 0.40 0.40
vn 0.9806 0.0000 0.1961
vn 0.8835 0.4339 0.1767
vn 0.6114 0.7818 0.1223
vn 0.2182 0.9749 0.0436
vn -0.2182 0.9749 -0.0436
vn -0.6114 0.7818 -0.1223
vn -0.8835 0.4339 -0.1767
vn -0.9806 0.0000 -0.1961
vn -0.8835 -0.4339 -0.1767
vn -0.6114 -0.7818 -0.1223
vn -0.2182 -0.9749 -0.0436
vn 0.2182 -0.9749 0.0436
vn 0.6114 -0.7818 0.1223
vn 0.8835 -0.4339 0.1767
vn 0.9806 -0.0000 0.1961
vn -0.0200 0.0000 0.1000
vn 0.0200 0.0000 -0.1000
f 8521//4829 8522//4830 8537//4830 8536//4829
f 8522//4830 8523//4831 8538//4831 8537//4830
f 8523//4831 8524//4832 8539//4832 8538//4831
f 8524//4832 8525//4833 8540//4833 8539//4832
f 8525//4833 8526//4834 8541//4834 8540//4833
f 8526//4834 8527//4835 8542//4835 8541//4834
f 8527//4835 8528//4836 8543//4836 8542//4835
f 8528//4836 8529//4837 8544//4837 8543//4836
f 8529//4837 8530//4838 8545//4838 8544//4837
f 8530//4838 8531//4839 8546//4839 8545//4838
f 8531//4839 8532//4840 8547//4840 8546//4839
f 8532//4840 8533//4841 8548//4841 8547//4840
f 8533//4841 8534//4842 8549//4842 8548//4841
f 8534//4842 8535//4843 8550//4843 8549//4842
f 8534//4844 8533//4844 8532//4844 8531//4844 8530//4844 8529//4844 8528//4844 8527//4844 8526//4844 8525//4844 8524//4844 8523//4844 8522//4844 8521//4844
f 8536//4845 8537//4845 8538//4845 8539//4845 8540//4845 8541//4845 8542//4845 8543//4845 8544//4845 8545//4845 8546//4845 8547//4845 8548//4845 8549//4845
v -0.1302 0.0000 1.0030 0.40 0.40 0.40
v -0.1322 0.0087 1.0027 0.40 0.40 0.40
v -0.1377 0.0156 1.0018 0.40 0.40 0.40
v -0.1456 0.0195 1.0007 0.40 0.40 0.40
v -0.1544 0.0195 0.9993 0.40 0.40 0.40
v -0.1623 0.0156 0.9982 0.40 0.40 0.40
v -0.1678 0.0087 0.9973 0.40 0.40 0.40
v -0.1698 0.0000 0.9970 0.40 0.40 0.40
v -0.1678 -0.0087 0.9973 0.40 0.40 0.40
v -0.1623 -0.0156 0.9982 0.40 0.40 0.40
v -0.1544 -0.0195 0.9993 0.40 0.40 0.40
v -0.1456 -0.0195 1.0007 0.40 0.40 0.40
v -0.1377 -0.0156 1.0018 0.40 0.40 0.40
v -0.1322 -0.0087 1.0027 0.40 0.40 0.40
v -0.1302 -0.0000 1.0030 0.40 0.40 0.40
v -0.1452 0.0000 1.1030 0.40 0.40 0.40
v -0.1472 0.0087 1.1027 0.40 0.40 0.40
v -0.1527 0.0156 1.1018 0.40 0.40 0.40
v -0.1606 0.0195 1.1007 0.40 0.40 0.40
v -0.1694 0.0195 1.0993 0.40 0.40 0.40
v -0.1773 0.0156 1.0982 0.40 0.40 0.40
v -0.1828 0.0087 1.0973 0.40 0.40 0.40
v -0.1848 0.0000 1.0970 0.40 0.40 0.40
v -0.1828 -0.0087 1.0973 0.40 0.40 0.40
v -0.1773 -0.0156 1.0982 0.40 0.40 0.40
v -0.1694 -0.0195 1.0993 0.40 0.40 0.40
v -0.1606 -0.0195 1.1007 0.40 0.40 0.40
v -0.1527 -0.0156 1.1018 0.40 0.40 0.40
v -0.1472 -0.0087 1.1027 0.40 0.40 0.40
v -0.1452 -0.0000 1.1030 0.40 0.40 0.40
vn 0.9889 0.0000 0.1483
vn 0.8910 0.4339 0.1337
vn 0.6166 0.7818 0.0925
vn 0.2201 0.9749 0.0330
vn -0.2201 0.9749 -0.0330
vn -0.6166 0.7818 -0.0925
vn -0.8910 0.4339 -0.1337
vn -0.9889 0.0000 -0.1483
vn -0.8910 -0.4339 -0.1337
vn -0.6166 -0.7818 -0.0925
vn -0.2201 -0.9749 -0.0330
vn 0.2201 -0.9749 0.0330
vn 0.6166 -0.7818 0.0925
vn 0.8910 -0.4339 0.1337
vn 0.9889 -0.0000 0.1483
vn -0.0150 0.0000 0.1000
vn 0.0150 0.0000 -0.1000
f 8551//4846 8552//4847 8567//4847 8566//4846
f 8552//4847 8553//4848 8568//4848 8567//4847
f 8553//4848 8554//4849 8569//4849 8568//4848
f 8554//4849 8555//4850 8570//4850 8569//4849
f 8555//4850 8556//4851 8571//4851 8570//4850
f 8556//4851 8557//4852 8572//4852 8571//4851
f 8557//4852 8558//4853 8573//4853 8572//4852
f 8558//4853 8559//4854 8574//4854 8573//4853
f 8559//4854 8560//4855 8575//4855 8574//4854
f 8560//4855 8561//4856 8576//4856 8575//4855
f 8561//4856 8562//4857 8577//4857 8576//4856
f 8562//4857 8563//4858 8578//4858 8577//4857
f 8563//4858 8564//4859 8579//4859 8578//4858
f 8564//4859 8565//4860 8580//4860 8579//4859
f 8564//4861 8563//4861 8562//4861 8561//4861 8560//4861 8559//4861 8558//4861 8557//4861 8556//4861 8555//4861 8554//4861 8553//4861 8552//4861 8551//4861
f 8566//4862 8567//4862 8568//4862 8569//4862 8570//4862 8571//4862 8572//4862 8573//4862 8574//4862 8575//4862 8576//4862 8577//4862 8578//4862 8579//4862
v -0.0801 0.0000 1.0020 0.40 0.40 0.40
v -0.0821 0.0087 1.0018 0.40 0.40 0.40
v -0.0876 0.0156 1.0012 0.40 0.40 0.40
v -0.0956 0.0195 1.0004 0.40 0.40 0.40
v -0.1044 0.0195 0.9996 0.40 0.40 0.40
v -0.1124 0.0156 0.9988 0.40 0.40 0.40
v -0.1179 0.0087 0.9982 0.40 0.40 0.40
v -0.1199 0.0000 0.9980 0.40 0.40 0.40
v -0.1179 -0.0087 0.9982 0.40 0.40 0.40
v -0.1124 -0.0156 0.9988 0.40 0.40 0.40
v -0.1044 -0.0195 0.9996 0.40 0.40 0.40
v -0.0956 -0.0195 1.0004 0.40 0.40 0.40
v -0.0876 -0.0156 1.0012 0.40 0.40 0.40
v -0.0821 -0.0087 1.0018 0.40 0.40 0.40
v -0.0801 -0.0000 1.0020 0.40 0.40 0.40
v -0.0901 0.0000 1.1020 0.40 0.40 0.40
v -0.0921 0.0087 1.1018 0.40 0.40 0.40
v -0.0976 0.0156 1.1012 0.40 0.40 0.40
v -0.1056 0.0195 1.1004 0.40 0.40 0.40
v -0.1144 0.0195 1.0996 0.40 0.40 0.40
v -0.1224 0.0156 1.0988 0.40 0.40 0.40
v -0.1279 0.0087 1.0982 0.40 0.40 0.40
v -0.1299 0.0000 1.0980 0.40 0.40 0.40
v -0.1279 -0.0087 1.0982 0.40 0.40 0.40
v -0.1224 -0.0156 1.0988 0.40 0.40 0.40
v -0.1144 -0.0195 1.0996 0.40 0.40 0.40
v -0.1056 -0.0195 1.1004 0.40 0.40 0.40
v -0.0976 -0.0156 1.1012 0.40 0.40 0.40
v -0.0921 -0.0087 1.1018 0.40 0.40 0.40
v -0.0901 -0.0000 1.1020 0.40 0.40 0.40
vn 0.9950 0.0000 0.0995
vn 0.8965 0.4339 0.0896
vn 0.6204 0.7818 0.0620
vn 0.2214 0.9749 0.0221
vn -0.2214 0.9749 -0.0221
vn -0.6204 0.7818 -0.0620
vn -0.8965 0.4339 -0.0896
vn -0.9950 0.0000 -0.0995
vn -0.8965 -0.4339 -0.0896
vn -0.6204 -0.7818 -0.0620
vn -0.2214 -0.9749 -0.0221
vn 0.2214 -0.9749 0.0221
vn 0.6204 -0.7818 0.0620
vn 0.8965 -0.4339 0.0896
vn 0.9950 -0.0000 0.0995
vn -0.0100 0.0000 0.1000
vn 0.0100 0.0000 -0.1000
f 8581//4863 8582//4864 8597//4864 8596//4863
f 8582//4864 8583//4865 8598//4865 8597//4864
f 8583//4865 8584//4866 8599//4866 8598//4865
f 8584//4866 8585//4867 8600//4867 8599//4866
f 8585//4867 8586//4868 8601//4868 8600//4867
f 8586//4868 8587//4869 8602//4869 8601//4868
f 8587//4869 8588//4870 8603//4870 8602//4869
f 8588//4870 8589//4871 8604//4871 8603//4870
f 8589//4871 8590//4872 8605//4872 8604//4871
f 8590//4872 8591//4873 8606//4873 8605//4872
f 8591//4873 8592//4874 8607//4874 8606//4873
f 8592//4874 8593//4875 8608//4875 8607//4874
f 8593//4875 8594//4876 8609//4876 8608//4875
f 8594//4876 8595//4877 8610//4877 8609//4876
f 8594//4878 8593//4878 8592//4878 8591//4878 8590//4878 8589//4878 8588//4878 8587//4878 8586//4878 8585//4878 8584//4878 8583//4878 8582//4878 8581//4878
f 8596//4879 8597//4879 8598//4879 8599//4879 8600//4879 8601//4879 8602//4879 8603//4879 8604//4879 8605//4879 8606//4879 8607//4879 8608//4879 8609//4879
v -0.0300 0.0000 1.0010 0.40 0.40 0.40
v -0.0320 0.0087 1.0009 0.40 0.40 0.40
v -0.0375 0.0156 1.0006 0.40 0.40 0.40
v -0.0456 0.0195 1.0002 0.40 0.40 0.40
v -0.0544 0.0195 0.9998 0.40 0.40 0.40
v -0.0625 0.0156 0.9994 0.40 0.40 0.40
v -0.0680 0.0087 0.9991 0.40 0.40 0.40
v -0.0700 0.0000 0.9990 0.40 0.40 0.40
v -0.0680 -0.0087 0.9991 0.40 0.40 0.40
v -0.0625 -0.0156 0.9994 0.40 0.40 0.40
v -0.0544 -0.0195 0.9998 0.40 0.40 0.40
v -0.0456 -0.0195 1.0002 0.40 0.40 0.40
v -0.0375 -0.0156 1.0006 0.40 0.40 0.40
v -0.0320 -0.0087 1.0009 0.40 0.40 0.40
v -0.0300 -0.0000 1.0010 0.40 0.40 0.40
v -0.0350 0.0000 1.1010 0.40 0.40 0.40
v -0.0370 0.0087 1.1009 0.40 0.40 0.40
v -0.0425 0.0156 1.1006 0.40 0.40 0.40
v -0.0506 0.0195 1.1002 0.40 0.40 0.40
v -0.0594 0.0195 1.0998 0.40 0.40 0.40
v -0.0675 0.0156 1.0994 0.40 0.40 0.40
v -0.0730 0.0087 1.0991 0.40 0.40 0.40
v -0.0750 0.0000 1.0990 0.40 0.40 0.40
v -0.0730 -0.0087 1.0991 0.40 0.40 0.40
v -0.0675 -0.0156 1.0994 0.40 0.40 0.40
v -0.0594 -0.0195 1.0998 0.40 0.40 0.40
v -0.0506 -0.0195 1.1002 0.40 0.40 0.40
v -0.0425 -0.0156 1.1006 0.40 0.40 0.40
v -0.0370 -0.0087 1.1009 0.40 0.40 0.40
v -0.0350 -0.0000 1.1010 0.40 0.40 0.40
vn 0.9988 0.0000 0.0499
vn 0.8998 0.4339 0.0450
vn 0.6227 0.7818 0.0311
vn 0.2222 0.9749 0.0111
vn -0.2222 0.9749 -0.0111
vn -0.6227 0.7818 -0.0311
vn -0.8998 0.4339 -0.0450
vn -0.9988 0.0000 -0.0499
vn -0.8998 -0.4339 -0.0450
vn -0.6227 -0.7818 -0.0311
vn -0.2222 -0.9749 -0.0111
vn 0.2222 -0.9749 0.0111
vn 0.6227 -0.7818 0.0311
vn 0.8998 -0.4339 0.0450
vn 0.9988 -0.0000 0.0499
vn -0.0050 0.0000 0.1000
vn 0.0050 0.0000 -0.1000
f 8611//4880 8612//4881 8627//4881 8626//4880
f 8612//4881 8613//4882 8628//4882 8627//4881
f 8613//4882 8614//4883 8629//4883 8628//4882
f 8614//4883 8615//4884 8630//4884 8629//4883
f 8615//4884 8616//4885 8631//4885 8630//4884
f 8616//4885 8617//4886 8632//4886 8631//4885
f 8617//4886 8618//4887 8633//4887 8632//4886
f 8618//4887 8619//4888 8634//4888 8633//4887
f 8619//4888 8620//4889 8635//4889 8634//4888
f 8620//4889 8621//4890 8636//4890 8635//4889
f 8621//4890 8622//4891 8637//4891 8636//4890
f 8622//4891 8623//4892 8638//4892 8637//4891
f 8623//4892 8624//4893 8639//4893 8638//4892
f 8624//4893 8625//4894 8640//4894 8639//4893
f 8624//4895 8623//4895 8622//4895 8621//4895 8620//4895 8619//4895 8618//4895 8617//4895 8616//4895 8615//4895 8614//4895 8613//4895 8612//4895 8611//4895
f 8626//4896 8627//4896 8628//4896 8629//4896 8630//4896 8631//4896 8632//4896 8633//4896 8634//4896 8635//4896 8636//4896 8637//4896 8638//4896 8639//4896
v 0.0000 -0.0200 1.0000 0.40 0.40 0.40
v 0.0087 -0.0180 1.0000 0.40 0.40 0.40
v 0.0156 -0.0125 1.0000 0.40 0.40 0.40
v 0.0195 -0.0045 1.0000 0.40 0.40 0.40
v 0.0195 0.0045 1.0000 0.40 0.40 0.40
v 0.0156 0.0125 1.0000 0.40 0.40 0.40
v 0.0087 0.0180 1.0000 0.40 0.40 0.40
v 0.0000 0.0200 1.0000 0.40 0.40 0.40
v -0.0087 0.0180 1.0000 0.40 0.40 0.40
v -0.0156 0.0125 1.0000 0.40 0.40 0.40
v -0.0195 0.0045 1.0000 0.40 0.40 0.40
v -0.0195 -0.0045 1.0000 0.40 0.40 0.40
v -0.0156 -0.0125 1.0000 0.40 0.40 0.40
v -0.0087 -0.0180 1.0000 0.40 0.40 0.40
v -0.0000 -0.0200 1.0000 0.40 0.40 0.40
v 0.0000 -0.0200 1.1000 0.40 0.40 0.40
v 0.0087 -0.0180 1.1000 0.40 0.40 0.40
v 0.0156 -0.0125 1.1000 0.40 0.40 0.40
v 0.0195 -0.0045 1.1000 0.40 0.40 0.40
v 0.0195 0.0045 1.1000 0.40 0.40 0.40
v 0.0156 0.0125 1.1000 0.40 0.40 0.40
v 0.0087 0.0180 1.1000 0.40 0.40 0.40
v 0.0000 0.0200 1.1000 0.40 0.40 0.40
v -0.0087 0.0180 1.1000 0.40 0.40 0.40
v -0.0156 0.0125 1.1000 0.40 0.40 0.40
v -0.0195 0.0045 1.1000 0.40 0.40 0.40
v -0.0195 -0.0045 1.1000 0.40 0.40 0.40
v -0.0156 -0.0125 1.1000 0.40 0.40 0.40
v -0.0087 -0.0180 1.1000 0.40 0.40 0.40
v -0.0000 -0.0200 1.1000 0.40 0.40 0.40
vn 0.0000 -1.0000 0.0000
vn 0.4339 -0.9010 0.0000
vn 0.7818 -0.6235 0.0000
vn 0.9749 -0.2225 0.0000
vn 0.9749 0.2225 0.0000
vn 0.7818 0.6235 0.0000
vn 0.4339 0.9010 0.0000
vn 0.0000 1.0000 0.0000
vn -0.4339 0.9010 0.0000
vn -0.7818 0.6235 0.0000
vn -0.9749 0.2225 0.0000
vn -0.9749 -0.2225 0.0000
vn -0.7818 -0.6235 0.0000
vn -0.4339 -0.9010 0.0000
vn -0.0000 -1.0000 0.0000
vn 0.0000 0.0000 0.1000
vn 0.0000 0.0000 -0.1000
f 8641//4897 8642//4898 8657//4898 8656//4897
f 8642//4898 8643//4899 8658//4899 8657//4898
f 8643//4899 8644//4900 8659//4900 8658//4899
f 8644//4900 8645//4901 8660//4901 8659//4900
f 8645//4901 8646//4902 8661//4902 8660//4901
f 8646//4902 8647//4903 8662//4903 8661//4902
f 8647//4903 8648//4904 8663//4904 8662//4903
f 8648//4904 8649//4905 8664//4905 8663//4904
f 8649//4905 8650//4906 8665//4906 8664//4905
f 8650//4906 8651//4907 8666//4907 8665//4906
f 8651//4907 8652//4908 8667//4908 8666//4907
f 8652//4908 8653//4909 8668//4909 8667//4908
f 8653//4909 8654//4910 8669//4910 8668//4909
f 8654//4910 8655//4911 8670//4911 8669//4910
f 8654//4912 8653//4912 8652//4912 8651//4912 8650//4912 8649//4912 8648//4912 8647//4912 8646//4912 8645//4912 8644//4912 8643//4912 8642//4912 8641//4912
f 8656//4913 8657//4913 8658//4913 8659//4913 8660//4913 8661//4913 8662//4913 8663//4913 8664//4913 8665//4913 8666//4913 8667//4913 8668//4913 8669//4913
v 0.0700 0.0000 0.9990 0.40 0.40 0.40
v 0.0680 0.0087 0.9991 0.40 0.40 0.40
v 0.0625 0.0156 0.9994 0.40 0.40 0.40
v 0.0544 0.0195 0.9998 0.40 0.40 0.40
v 0.0456 0.0195 1.0002 0.40 0.40 0.40
v 0.0375 0.0156 1.0006 0.40 0.40 0.40
v 0.0320 0.0087 1.0009 0.40 0.40 0.40
v 0.0300 0.0000 1.0010 0.40 0.40 0.40
v 0.0320 -0.0087 1.0009 0.40 0.40 0.40
v 0.0375 -0.0156 1.0006 0.40 0.40 0.40
v 0.0456 -0.0195 1.0002 0.40 0.40 0.40
v 0.0544 -0.0195 0.9998 0.40 0.40 0.40
v 0.0625 -0.0156 0.9994 0.40 0.40 0.40
v 0.0680 -0.0087 0.9991 0.40 0.40 0.40
v 0.0700 -0.0000 0.9990 0.40 0.40 0.40
v 0.0750 0.0000 1.0990 0.40 0.40 0.40
v 0.0730 0.0087 1.0991 0.40 0.40 0.40
v 0.0675 0.0156 1.0994 0.40 0.40 0.40
v 0.0594 0.0195 1.0998 0.40 0.40 0.40
v 0.0506 0.0195 1.1002 0.40 0.40 0.40
v 0.0425 0.0156 1.1006 0.40 0.40 0.40
v 0.0370 0.0087 1.1009 0.40 0.40 0.40
v 0.0350 0.0000 1.1010 0.40 0.40 0.40
v 0.0370 -0.0087 1.1009 0.40 0.40 0.40
v 0.0425 -0.0156 1.1006 0.40 0.40 0.40
v 0.0506 -0.0195 1.1002 0.40 0.40 0.40
v 0.0594 -0.0195 1.0998 0.40 0.40 0.40
v 0.0675 -0.0156 1.0994 0.40 0.40 0.40
v 0.0730 -0.0087 1.0991 0.40 0.40 0.40
v 0.0750 -0.0000 1.0990 0.40 0.40 0.40
vn 0.9988 0.0000 -0.0499
vn 0.8998 0.4339 -0.0450
vn 0.6227 0.7818 -0.0311
vn 0.2222 0.9749 -0.0111
vn -0.2222 0.9749 0.0111
vn -0.6227 0.7818 0.0311
vn -0.8998 0.4339 0.0450
vn -0.9988 0.0000 0.0499
vn -0.8998 -0.4339 0.0450
vn -0.6227 -0.7818 0.0311
vn -0.2222 -0.9749 0.0111
vn 0.2222 -0.9749 -0.0111
vn 0.6227 -0.7818 -0.0311
vn 0.8998 -0.4339 -0.0450
vn 0.9988 -0.0000 -0.0499
vn 0.0050 0.0000 0.1000
vn -0.0050 0.0000 -0.1000
f 8671//4914 8672//4915 8687//4915 8686//4914
f 8672//4915 8673//4916 8688//4916 8687//4915
f 8673//4916 8674//4917 8689//4917 8688//4916
f 8674//4917 8675//4918 8690//4918 8689//4917
f 8675//4918 8676//4919 8691//4919 8690//4918
f 8676//4919 8677//4920 8692//4920 8691//4919
f 8677//4920 8678//4921 8693//4921 8692//4920
f 8678//4921 8679//4922 8694//4922 8693//4921
f 8679//4922 8680//4923 8695//4923 8694//4922
f 8680//4923 8681//4924 8696//4924 8695//4923
f 8681//4924 8682//4925 8697//4925 8696//4924
f 8682//4925 8683//4926 8698//4926 8697//4925
f 8683//4926 8684//4927 8699//4927 8698//4926
f 8684//4927 8685//4928 8700//4928 8699//4927
f 8684//4929 8683//4929 8682//4929 8681//4929 8680//4929 8679//4929 8678//4929 8677//4929 8676//4929 8675//4929 8674//4929 8673//4929 8672//4929 8671//4929
f 8686//4930 8687//4930 8688//4930 8689//4930 8690//4930 8691//4930 8692//4930 8693//4930 8694//4930 8695//4930 8696//4930 8697//4930 8698//4930 8699//4930
v 0.1199 0.0000 0.9980 0.40 0.40 0.40
v 0.1179 0.0087 0.9982 0.40 0.40 0.40
v 0.1124 0.0156 0.9988 0.40 0.40 0.40
v 0.1044 0.0195 0.9996 0.40 0.40 0.40
v 0.0956 0.0195 1.0004 0.40 0.40 0.40
v 0.0876 0.0156 1.0012 0.40 0.40 0.40
v 0.0821 0.0087 1.0018 0.40 0.40 0.40
v 0.0801 0.0000 1.0020 0.40 0.40 0.40
v 0.0821 -0.0087 1.0018 0.40 0.40 0.40
v 0.0876 -0.0156 1.0012 0.40 0.40 0.40
v 0.0956 -0.0195 1.0004 0.40 0.40 0.40
v 0.1044 -0.0195 0.9996 0.40 0.40 0.40
v 0.1124 -0.0156 0.9988 0.40 0.40 0.40
v 0.1179 -0.0087 0.9982 0.40 0.40 0.40
v 0.1199 -0.0000 0.9980 0.40 0.40 0.40
v 0.1299 0.0000 1.0980 0.40 0.40 0.40
v 0.1279 0.0087 1.0982 0.40 0.40 0.40
v 0.1224 0.0156 1.0988 0.40 0.40 0.40
v 0.1144 0.0195 1.0996 0.40 0.40 0.40
v 0.1056 0.0195 1.1004 0.40 0.40 0.40
v 0.0976 0.0156 1.1012 0.40 0.40 0.40
v 0.0921 0.0087 1.1018 0.40 0.40 0.40
v 0.0901 0.0000 1.1020 0.40 0.40 0.40
v 0.0921 -0.0087 1.1018 0.40 0.40 0.40
v 0.0976 -0.0156 1.1012 0.40 0.40 0.40
v 0.1056 -0.0195 1.1004 0.40 0.40 0.40
v 0.1144 -0.0195 1.0996 0.40 0.40 0.40
v 0.1224 -0.0156 1.0988 0.40 0.40 0.40
v 0.1279 -0.0087 1.0982 0.40 0.40 0.40
v 0.1299 -0.0000 1.0980 0.40 0.40 0.40
vn 0.9950 0.0000 -0.0995
vn 0.8965 0.4339 -0.0896
vn 0.6204 0.7818 -0.0620
vn 0.2214 0.9749 -0.0221
vn -0.2214 0.9749 0.0221
vn -0.6204 0.7818 0.0620
vn -0.8965 0.4339 0.0896
vn -0.9950 0.0000 0.0995
vn -0.8965 -0.4339 0.0896
vn -0.6204 -0.7818 0.0620
vn -0.2214 -0.9749 0.0221
vn 0.2214 -0.9749 -0.0221
vn 0.6204 -0.7818 -0.0620
vn 0.8965 -0.4339 -0.0896
vn 0.9950 -0.0000 -0.0995
vn 0.0100 0.0000 0.1000
vn -0.0100 0.0000 -0.1000
f 8701//4931 8702//4932 8717//4932 8716//4931
f 8702//4932 8703//4933 8718//4933 8717//4932
f 8703//4933 8704//4934 8719//4934 8718//4933
f 8704//4934 8705//4935 8720//4935 8719//4934
f 8705//4935 8706//4936 8721//4936 8720//4935
f 8706//4936 8707//4937 8722//4937 8721//4936
f 8707//4937 8708//4938 8723//4938 8722//4937
f 8708//4938 8709//4939 8724//4939 8723//4938
f 8709//4939 8710//4940 8725//4940 8724//4939
f 8710//4940 8711//4941 8726//4941 8725//4940
f 8711//4941 8712//4942 8727//4942 8726//4941
f 8712//4942 8713//4943 8728//4943 8727//4942
f 8713//4943 8714//4944 8729//4944 8728//4943
f 8714//4944 8715//4945 8730//4945 8729//4944
f 8714//4946 8713//4946 8712//4946 8711//4946 8710//4946 8709//4946 8708//4946 8707//4946 8706//4946 8705//4946 8704//4946 8703//4946 8702//4946 8701//4946
f 8716//4947 8717//4947 8718//4947 8719//4947 8720//4947 8721//4947 8722//4947 8723//4947 8724//4947 8725//4947 8726//4947 8727//4947 8728//4947 8729//4947
v 0.1698 0.0000 0.9970 0.40 0.40 0.40
v 0.1678 0.0087 0.9973 0.40 0.40 0.40
v 0.1623 0.0156 0.9982 0.40 0.40 0.40
v 0.1544 0.0195 0.9993 0.40 0.40 0.40
v 0.1456 0.0195 1.0007 0.40 0.40 0.40
v 0.1377 0.0156 1.0018 0.40 0.40 0.40
v 0.1322 0.0087 1.0027 0.40 0.40 0.40
v 0.1302 0.0000 1.0030 0.40 0.40 0.40
v 0.1322 -0.0087 1.0027 0.40 0.40 0.40
v 0.1377 -0.0156 1.0018 0.40 0.40 0.40
v 0.1456 -0.0195 1.0007 0.40 0.40 0.40
v 0.1544 -0.0195 0.9993 0.40 0.40 0.40
v 0.1623 -0.0156 0.9982 0.40 0.40 0.40
v 0.1678 -0.0087 0.9973 0.40 0.40 0.40
v 0.1698 -0.0000 0.9970 0.40 0.40 0.40
v 0.1848 0.0000 1.0970 0.40 0.40 0.40
v 0.1828 0.0087 1.0973 0.40 0.40 0.40
v 0.1773 0.0156 1.0982 0.40 0.40 0.40
v 0.1694 0.0195 1.0993 0.40 0.40 0.40
v 0.1606 0.0195 1.1007 0.40 0.40 0.40
v 0.1527 0.0156 1.1018 0.40 0.40 0.40
v 0.1472 0.0087 1.1027 0.40 0.40 0.40
v 0.1452 0.0000 1.1030 0.40 0.40 0.40
v 0.1472 -0.0087 1.1027 0.40 0.40 0.40
v 0.1527 -0.0156 1.1018 0.40 0.40 0.40
v 0.1606 -0.0195 1.1007 0.40 0.40 0.40
v 0.1694 -0.0195 1.0993 0.40 0.40 0.40
v 0.1773 -0.0156 1.0982 0.40 0.40 0.40
v 0.1828 -0.0087 1.0973 0.40 0.40 0.40
v 0.1848 -0.0000 1.0970 0.40 0.40 0.40
vn 0.9889 0.0000 -0.1483
vn 0.8910 0.4339 -0.1337
vn 0.6166 0.7818 -0.0925
vn 0.2201 0.9749 -0.0330
vn -0.2201 0.9749 0.0330
vn -0.6166 0.7818 0.0925
vn -0.8910 0.4339 0.1337
vn -0.9889 0.0000 0.1483
vn -0.8910 -0.4339 0.1337
vn -0.6166 -0.7818 0.0925
vn -0.2201 -0.9749 0.0330
vn 0.2201 -0.9749 -0.0330
vn 0.6166 -0.7818 -0.0925
vn 0.8910 -0.4339 -0.1337
vn 0.9889 -0.0000 -0.1483
vn 0.0150 0.0000 0.1000
vn -0.0150 0.0000 -0.1000
f 8731//4948 8732//4949 8747//4949 8746//4948
f 8732//4949 8733//4950 8748//4950 8747//4949
f 8733//4950 8734//4951 8749//4951 8748//4950
f 8734//4951 8735//4952 8750//4952 8749//4951
f 8735//4952 8736//4953 8751//4953 8750//4952
f 8736//4953 8737//4954 8752//4954 8751//4953
f 8737//4954 8738//4955 8753//4955 8752//4954
f 8738//4955 8739//4956 8754//4956 8753//4955
f 8739//4956 8740//4957 8755//4957 8754//4956
f 8740//4957 8741//4958 8756//4958 8755//4957
f 8741//4958 8742//4959 8757//4959 8756//4958
f 8742//4959 8743//4960 8758//4960 8757//4959
f 8743//4960 8744//4961 8759//4961 8758//4960
f 8744//4961 8745//4962 8760//4962 8759//4961
f 8744//4963 8743//4963 8742//4963 8741//4963 8740//4963 8739//4963 8738//4963 8737//4963 8736//4963 8735//4963 8734//4963 8733//4963 8732//4963 8731//4963
f 8746//4964 8747//4964 8748//4964 8749//4964 8750//4964 8751//4964 8752//4964 8753//4964 8754//4964 8755//4964 8756//4964 8757//4964 8758//4964 8759//4964
v 0.2196 0.0000 0.9961 0.40 0.40 0.40
v 0.2177 0.0087 0.9965 0.40 0.40 0.40
v 0.2122 0.0156 0.9976 0.40 0.40 0.40
v 0.2044 0.0195 0.9991 0.40 0.40 0.40
v 0.1956 0.0195 1.0009 0.40 0.40 0.40
v 0.1878 0.0156 1.0024 0.40 0.40 0.40
v 0.1823 0.0087 1.0035 0.40 0.40 0.40
v 0.1804 0.0000 1.0039 0.40 0.40 0.40
v 0.1823 -0.0087 1.0035 0.40 0.40 0.40
v 0.1878 -0.0156 1.0024 0.40 0.40 0.40
v 0.1956 -0.0195 1.0009 0.40 0.40 0.40
v 0.2044 -0.0195 0.9991 0.40 0.40 0.40
v 0.2122 -0.0156 0.9976 0.40 0.40 0.40
v 0.2177 -0.0087 0.9965 0.40 0.40 0.40
v 0.2196 -0.0000 0.9961 0.40 0.40 0.40
v 0.2396 0.0000 1.0961 0.40 0.40 0.40
v 0.2377 0.0087 1.0965 0.40 0.40 0.40
v 0.2322 0.0156 1.0976 0.40 0.40 0.40
v 0.2244 0.0195 1.0991 0.40 0.40 0.40
v 0.2156 0.0195 1.1009 0.40 0.40 0.40
v 0.2078 0.0156 1.1024 0.40 0.40 0.40
v 0.2023 0.0087 1.1035 0.40 0.40 0.40
v 0.2004 0.0000 1.1039 0.40 0.40 0.40
v 0.2023 -0.0087 1.1035 0.40 0.40 0.40
v 0.2078 -0.0156 1.1024 0.40 0.40 0.40
v 0.2156 -0.0195 1.1009 0.40 0.40 0.40
v 0.2244 -0.0195 1.0991 0.40 0.40 0.40
v 0.2322 -0.0156 1.0976 0.40 0.40 0.40
v 0.2377 -0.0087 1.0965 0.40 0.40 0.40
v 0.2396 -0.0000 1.0961 0.40 0.40 0.40
vn 0.9806 0.0000 -0.1961
vn 0.8835 0.4339 -0.1767
vn 0.6114 0.7818 -0.1223
vn 0.2182 0.9749 -0.0436
vn -0.2182 0.9749 0.0436
vn -0.6114 0.7818 0.1223
vn -0.8835 0.4339 0.1767
vn -0.9806 0.0000 0.1961
vn -0.8835 -0.4339 0.1767
vn -0.6114 -0.7818 0.1223
vn -0.2182 -0.9749 0.0436
vn 0.2182 -0.9749 -0.0436
vn 0.6114 -0.7818 -0.1223
vn 0.8835 -0.4339 -0.1767
vn 0.9806 -0.0000 -0.1961
vn 0.0200 0.0000 0.1000
vn -0.0200 0.0000 -0.1000
f 8761//4965 8762//4966 8777//4966 8776//4965
f 8762//4966 8763//4967 8778//4967 8777//4966
f 8763//4967 8764//4968 8779//4968 8778//4967
f 8764//4968 8765//4969 8780//4969 8779//4968
f 8765//4969 8766//4970 8781//4970 8780//4969
f 8766//4970 8767//4971 8782//4971 8781//4970
f 8767//4971 8768//4972 8783//4972 8782//4971
f 8768//4972 8769//4973 8784//4973 8783//4972
f 8769//4973 8770//4974 8785//4974 8784//4973
f 8770//4974 8771//4975 8786//4975 8785//4974
f 8771//4975 8772//4976 8787//4976 8786//4975
f 8772//4976 8773//4977 8788//4977 8787//4976
f 8773//4977 8774//4978 8789//4978 8788//4977
f 8774//4978 8775//4979 8790//4979 8789//4978
f 8774//4980 8773//4980 8772//4980 8771//4980 8770//4980 8769//4980 8768//4980 8767//4980 8766//4980 8765//4980 8764//4980 8763//4980 8762//4980 8761//4980
f 8776//4981 8777//4981 8778//4981 8779//4981 8780//4981 8781//4981 8782//4981 8783//4981 8784//4981 8785//4981 8786//4981 8787//4981 8788//4981 8789//4981
v 0.2694 0.0000 0.9951 0.40 0.40 0.40
v 0.2675 0.0087 0.9956 0.40 0.40 0.40
v 0.2621 0.0156 0.9970 0.40 0.40 0.40
v 0.2543 0.0195 0.9989 0.40 0.40 0.40
v 0.2457 0.0195 1.0011 0.40 0.40 0.40
v 0.2379 0.0156 1.0030 0.40 0.40 0.40
v 0.2325 0.0087 1.0044 0.40 0.40 0.40
v 0.2306 0.0000 1.0049 0.40 0.40 0.40
v 0.2325 -0.0087 1.0044 0.40 0.40 0.40
v 0.2379 -0.0156 1.0030 0.40 0.40 0.40
v 0.2457 -0.0195 1.0011 0.40 0.40 0.40
v 0.2543 -0.0195 0.9989 0.40 0.40 0.40
v 0.2621 -0.0156 0.9970 0.40 0.40 0.40
v 0.2675 -0.0087 0.9956 0.40 0.40 0.40
v 0.2694 -0.0000 0.9951 0.40 0.40 0.40
v 0.2944 0.0000 1.0951 0.40 0.40 0.40
v 0.2925 0.0087 1.0956 0.40 0.40 0.40
v 0.2871 0.0156 1.0970 0.40 0.40 0.40
v 0.2793 0.0195 1.0989 0.40 0.40 0.40
v 0.2707 0.0195 1.1011 0.40 0.40 0.40
v 0.2629 0.0156 1.1030 0.40 0.40 0.40
v 0.2575 0.0087 1.1044 0.40 0.40 0.40
v 0.2556 0.0000 1.1049 0.40 0.40 0.40
v 0.2575 -0.0087 1.1044 0.40 0.40 0.40
v 0.2629 -0.0156 1.1030 0.40 0.40 0.40
v 0.2707 -0.0195 1.1011 0.40 0.40 0.40
v 0.2793 -0.0195 1.0989 0.40 0.40 0.40
v 0.2871 -0.0156 1.0970 0.40 0.40 0.40
v 0.2925 -0.0087 1.0956 0.40 0.40 0.40
v 0.2944 -0.0000 1.0951 0.40 0.40 0.40
vn 0.9701 0.0000 -0.2425
vn 0.8741 0.4339 -0.2185
vn 0.6049 0.7818 -0.1512
vn 0.2159 0.9749 -0.0540
vn -0.2159 0.9749 0.0540
vn -0.6049 0.7818 0.1512
vn -0.8741 0.4339 0.2185
vn -0.9701 0.0000 0.2425
vn -0.8741 -0.4339 0.2185
vn -0.6049 -0.7818 0.1512
vn -0.2159 -0.9749 0.0540
vn 0.2159 -0.9749 -0.0540
vn 0.6049 -0.7818 -0.1512
vn 0.8741 -0.4339 -0.2185
vn 0.9701 -0.0000 -0.2425
vn 0.0250 0.0000 0.1000
vn -0.0250 0.0000 -0.1000
f 8791//4982 8792//4983 8807//4983 8806//4982
f 8792//4983 8793//4984 8808//4984 8807//4983
f 8793//4984 8794//4985 8809//4985 8808//4984
f 8794//4985 8795//4986 8810//4986 8809//4985
f 8795//4986 8796//4987 8811//4987 8810//4986
f 8796//4987 8797//4988 8812//4988 8811//4987
f 8797//4988 8798//4989 8813//4989 8812//4988
f 8798//4989 8799//4990 8814//4990 8813//4989
f 8799//4990 8800//4991 8815//4991 8814//4990
f 8800//4991 8801//4992 8816//4992 8815//4991
f 8801//4992 8802//4993 8817//4993 8816//4992
f 8802//4993 8803//4994 8818//4994 8817//4993
f 8803//4994 8804//4995 8819//4995 8818//4994
f 8804//4995 8805//4996 8820//4996 8819//4995
f 8804//4997 8803//4997 8802//4997 8801//4997 8800//4997 8799//4997 8798//4997 8797//4997 8796//4997 8795//4997 8794//4997 8793//4997 8792//4997 8791//4997
f 8806//4998 8807//4998 8808//4998 8809//4998 8810//4998 8811//4998 8812//4998 8813//4998 8814//4998 8815//4998 8816//4998 8817//4998 8818//4998 8819//4998
v 0.3192 0.0000 0.9943 0.40 0.40 0.40
v 0.3173 0.0087 0.9948 0.40 0.40 0.40
v 0.3119 0.0156 0.9964 0.40 0.40 0.40
v 0.3043 0.0195 0.9987 0.40 0.40 0.40
v 0.2957 0.0195 1.0013 0.40 0.40 0.40
v 0.2881 0.0156 1.0036 0.40 0.40 0.40
v 0.2827 0.0087 1.0052 0.40 0.40 0.40
v 0.2808 0.0000 1.0057 0.40 0.40 0.40
v 0.2827 -0.0087 1.0052 0.40 0.40 0.40
v 0.2881 -0.0156 1.0036 0.40 0.40 0.40
v 0.2957 -0.0195 1.0013 0.40 0.40 0.40
v 0.3043 -0.0195 0.9987 0.40 0.40 0.40
v 0.3119 -0.0156 0.9964 0.40 0.40 0.40
v 0.3173 -0.0087 0.9948 0.40 0.40 0.40
v 0.3192 -0.0000 0.9943 0.40 0.40 0.40
v 0.3492 0.0000 1.0943 0.40 0.40 0.40
v 0.3473 0.0087 1.0948 0.40 0.40 0.40
v 0.3419 0.0156 1.0964 0.40 0.40 0.40
v 0.3343 0.0195 1.0987 0.40 0.40 0.40
v 0.3257 0.0195 1.1013 0.40 0.40 0.40
v 0.3181 0.0156 1.1036 0.40 0.40 0.40
v 0.3127 0.0087 1.1052 0.40 0.40 0.40
v 0.3108 0.0000 1.1057 0.40 0.40 0.40
v 0.3127 -0.0087 1.1052 0.40 0.40 0.40
v 0.3181 -0.0156 1.1036 0.40 0.40 0.40
v 0.3257 -0.0195 1.1013 0.40 0.40 0.40
v 0.3343 -0.0195 1.0987 0.40 0.40 0.40
v 0.3419 -0.0156 1.0964 0.40 0.40 0.40
v 0.3473 -0.0087 1.0948 0.40 0.40 0.40
v 0.3492 -0.0000 1.0943 0.40 0.40 0.40
vn 0.9578 0.0000 -0.2873
vn 0.8630 0.4339 -0.2589
vn 0.5972 0.7818 -0.1792
vn 0.2131 0.9749 -0.0639
vn -0.2131 0.9749 0.0639
vn -0.5972 0.7818 0.1792
vn -0.8630 0.4339 0.2589
vn -0.9578 0.0000 0.2873
vn -0.8630 -0.4339 0.2589
vn -0.5972 -0.7818 0.1792
vn -0.2131 -0.9749 0.0639
vn 0.2131 -0.9749 -0.0639
vn 0.5972 -0.7818 -0.1792
vn 0.8630 -0.4339 -0.2589
vn 0.9578 -0.0000 -0.2873
vn 0.0300 0.0000 0.1000
vn -0.0300 0.0000 -0.1000
f 8821//4999 8822//5000 8837//5000 8836//4999
f 8822//5000 8823//5001 8838//5001 8837//5000
f 8823//5001 8824//5002 8839//5002 8838//5001
f 8824//5002 8825//5003 8840//5003 8839//5002
f 8825//5003 8826//5004 8841//5004 8840//5003
f 8826//5004 8827//5005 8842//5005 8841//5004
f 8827//5005 8828//5006 8843//5006 8842//5005
f 8828//5006 8829//5007 8844//5007 8843//5006
f 8829//5007 8830//5008 8845//5008 8844//5007
f 8830//5008 8831//5009 8846//5009 8845//5008
f 8831//5009 8832//5010 8847//5010 8846//5009
f 8832//5010 8833//5011 8848//5011 8847//5010
f 8833//5011 8834//5012 8849//5012 8848//5011
f 8834//5012 8835//5013 8850//5013 8849//5012
f 8834//5014 8833//5014 8832//5014 8831//5014 8830//5014 8829//5014 8828//5014 8827//5014 8826//5014 8825//5014 8824//5014 8823//5014 8822//5014 8821//5014
f 8836//5015 8837//5015 8838//5015 8839//5015 8840//5015 8841//5015 8842//5015 8843//5015 8844//5015 8845//5015 8846//5015 8847//5015 8848//5015 8849//5015
v 0.3689 0.0000 0.9934 0.40 0.40 0.40
v 0.3670 0.0087 0.9940 0.40 0.40 0.40
v 0.3618 0.0156 0.9959 0.40 0.40 0.40
v 0.3542 0.0195 0.9985 0.40 0.40 0.40
v 0.3458 0.0195 1.0015 0.40 0.40 0.40
v 0.3382 0.0156 1.0041 0.40 0.40 0.40
v 0.3330 0.0087 1.0060 0.40 0.40 0.40
v 0.3311 0.0000 1.0066 0.40 0.40 0.40
v 0.3330 -0.0087 1.0060 0.40 0.40 0.40
v 0.3382 -0.0156 1.0041 0.40 0.40 0.40
v 0.3458 -0.0195 1.0015 0.40 0.40 0.40
v 0.3542 -0.0195 0.9985 0.40 0.40 0.40
v 0.3618 -0.0156 0.9959 0.40 0.40 0.40
v 0.3670 -0.0087 0.9940 0.40 0.40 0.40
v 0.3689 -0.0000 0.9934 0.40 0.40 0.40
v 0.4039 0.0000 1.0934 0.40 0.40 0.40
v 0.4020 0.0087 1.0940 0.40 0.40 0.40
v 0.3968 0.0156 1.0959 0.40 0.40 0.40
v 0.3892 0.0195 1.0985 0.40 0.40 0.40
v 0.3808 0.0195 1.1015 0.40 0.40 0.40
v 0.3732 0.0156 1.1041 0.40 0.40 0.40
v 0.3680 0.0087 1.1060 0.40 0.40 0.40
v 0.3661 0.0000 1.1066 0.40 0.40 0.40
v 0.3680 -0.0087 1.1060 0.40 0.40 0.40
v 0.3732 -0.0156 1.1041 0.40 0.40 0.40
v 0.3808 -0.0195 1.1015 0.40 0.40 0.40
v 0.3892 -0.0195 1.0985 0.40 0.40 0.40
v 0.3968 -0.0156 1.0959 0.40 0.40 0.40
v 0.4020 -0.0087 1.0940 0.40 0.40 0.40
v 0.4039 -0.0000 1.0934 0.40 0.40 0.40
vn 0.9439 0.0000 -0.3304
vn 0.8504 0.4339 -0.2976
vn 0.5885 0.7818 -0.2060
vn 0.2100 0.9749 -0.0735
vn -0.2100 0.9749 0.0735
vn -0.5885 0.7818 0.2060
vn -0.8504 0.4339 0.2976
vn -0.9439 0.0000 0.3304
vn -0.8504 -0.4339 0.2976
vn -0.5885 -0.7818 0.2060
vn -0.2100 -0.9749 0.0735
vn 0.2100 -0.9749 -0.0735
vn 0.5885 -0.7818 -0.2060
vn 0.8504 -0.4339 -0.2976
vn 0.9439 -0.0000 -0.3304
vn 0.0350 0.0000 0.1000
vn -0.0350 0.0000 -0.1000
f 8851//5016 8852//5017 8867//5017 8866//5016
f 8852//5017 8853//5018 8868//5018 8867//5017
f 8853//5018 8854//5019 8869//5019 8868//5018
f 8854//5019 8855//5020 8870//5020 8869//5019
f 8855//5020 8856//5021 8871//5021 8870//5020
f 8856//5021 8857//5022 8872//5022 8871//5021
f 8857//5022 8858//5023 8873//5023 8872//5022
f 8858//5023 8859//5024 8874//5024 8873//5023
f 8859//5024 8860//5025 8875//5025 8874//5024
f 8860//5025 8861//5026 8876//5026 8875//5025
f 8861//5026 8862//5027 8877//5027 8876//5026
f 8862//5027 8863//5028 8878//5028 8877//5027
f 8863//5028 8864//5029 8879//5029 8878//5028
f 8864//5029 8865//5030 8880//5030 8879//5029
f 8864//5031 8863//5031 8862//5031 8861//5031 8860//5031 8859//5031 8858//5031 8857//5031 8856//5031 8855//5031 8854//5031 8853//5031 8852//5031 8851//5031
f 8866//5032 8867//5032 8868//5032 8869//5032 8870//5032 8871//5032 8872//5032 8873//5032 8874//5032 8875//5032 8876//5032 8877//5032 8878//5032 8879//5032
v 0.4186 0.0000 0.9926 0.40 0.40 0.40
v 0.4167 0.0087 0.9933 0.40 0.40 0.40
v 0.4116 0.0156 0.9954 0.40 0.40 0.40
v 0.4041 0.0195 0.9983 0.40 0.40 0.40
v 0.3959 0.0195 1.0017 0.40 0.40 0.40
v 0.3884 0.0156 1.0046 0.40 0.40 0.40
v 0.3833 0.0087 1.0067 0.40 0.40 0.40
v 0.3814 0.0000 1.0074 0.40 0.40 0.40
v 0.3833 -0.0087 1.0067 0.40 0.40 0.40
v 0.3884 -0.0156 1.0046 0.40 0.40 0.40
v 0.3959 -0.0195 1.0017 0.40 0.40 0.40
v 0.4041 -0.0195 0.9983 0.40 0.40 0.40
v 0.4116 -0.0156 0.9954 0.40 0.40 0.40
v 0.4167 -0.0087 0.9933 0.40 0.40 0.40
v 0.4186 -0.0000 0.9926 0.40 0.40 0.40
v 0.4586 0.0000 1.0926 0.40 0.40 0.40
v 0.4567 0.0087 1.0933 0.40 0.40 0.40
v 0.4516 0.0156 1.0954 0.40 0.40 0.40
v 0.4441 0.0195 1.0983 0.40 0.40 0.40
v 0.4359 0.0195 1.1017 0.40 0.40 0.40
v 0.4284 0.0156 1.1046 0.40 0.40 0.40
v 0.4233 0.0087 1.1067 0.40 0.40 0.40
v 0.4214 0.0000 1.1074 0.40 0.40 0.40
v 0.4233 -0.0087 1.1067 0.40 0.40 0.40
v 0.4284 -0.0156 1.1046 0.40 0.40 0.40
v 0.4359 -0.0195 1.1017 0.40 0.40 0.40
v 0.4441 -0.0195 1.0983 0.40 0.40 0.40
v 0.4516 -0.0156 1.0954 0.40 0.40 0.40
v 0.4567 -0.0087 1.0933 0.40 0.40 0.40
v 0.4586 -0.0000 1.0926 0.40 0.40 0.40
vn 0.9285 0.0000 -0.3714
vn 0.8365 0.4339 -0.3346
vn 0.5789 0.7818 -0.2316
vn 0.2066 0.9749 -0.0826
vn -0.2066 0.9749 0.0826
vn -0.5789 0.7818 0.2316
vn -0.8365 0.4339 0.3346
vn -0.9285 0.0000 0.3714
vn -0.8365 -0.4339 0.3346
vn -0.5789 -0.7818 0.2316
vn -0.2066 -0.9749 0.0826
vn 0.2066 -0.9749 -0.0826
vn 0.5789 -0.7818 -0.2316
vn 0.8365 -0.4339 -0.3346
vn 0.9285 -0.0000 -0.3714
vn 0.0400 0.0000 0.1000
vn -0.0400 0.0000 -0.1000
f 8881//5033 8882//5034 8897//5034 8896//5033
f 8882//5034 8883//5035 8898//5035 8897//5034
f 8883//5035 8884//5036 8899//5036 8898//5035
f 8884//5036 8885//5037 8900//5037 8899//5036
f 8885//5037 8886//5038 8901//5038 8900//5037
f 8886//5038 8887//5039 8902//5039 8901//5038
f 8887//5039 8888//5040 8903//5040 8902//5039
f 8888//5040 8889//5041 8904//5041 8903//5040
f 8889//5041 8890//5042 8905//5042 8904//5041
f 8890//5042 8891//5043 8906//5043 8905//5042
f 8891//5043 8892//5044 8907//5044 8906//5043
f 8892//5044 8893//5045 8908//5045 8907//5044
f 8893//5045 8894//5046 8909//5046 8908//5045
f 8894//5046 8895//5047 8910//5047 8909//5046
f 8894//5048 8893//5048 8892//5048 8891//5048 8890//5048 8889//5048 8888//5048 8887//5048 8886//5048 8885//5048 8884//5048 8883//5048 8882//5048 8881//5048
f 8896//5049 8897//5049 8898//5049 8899//5049 8900//5049 8901//5049 8902//5049 8903//5049 8904//5049 8905//5049 8906//5049 8907//5049 8908//5049 8909//5049
v 0.4682 0.0000 0.9918 0.40 0.40 0.40
v 0.4664 0.0087 0.9926 0.40 0.40 0.40
v 0.4614 0.0156 0.9949 0.40 0.40 0.40
v 0.4541 0.0195 0.9982 0.40 0.40 0.40
v 0.4459 0.0195 1.0018 0.40 0.40 0.40
v 0.4386 0.0156 1.0051 0.40 0.40 0.40
v 0.4336 0.0087 1.0074 0.40 0.40 0.40
v 0.4318 0.0000 1.0082 0.40 0.40 0.40
v 0.4336 -0.0087 1.0074 0.40 0.40 0.40
v 0.4386 -0.0156 1.0051 0.40 0.40 0.40
v 0.4459 -0.0195 1.0018 0.40 0.40 0.40
v 0.4541 -0.0195 0.9982 0.40 0.40 0.40
v 0.4614 -0.0156 0.9949 0.40 0.40 0.40
v 0.4664 -0.0087 0.9926 0.40 0.40 0.40
v 0.4682 -0.0000 0.9918 0.40 0.40 0.40
v 0.5132 0.0000 1.0918 0.40 0.40 0.40
v 0.5114 0.0087 1.0926 0.40 0.40 0.40
v 0.5064 0.0156 1.0949 0.40 0.40 0.40
v 0.4991 0.0195 1.0982 0.40 0.40 0.40
v 0.4909 0.0195 1.1018 0.40 0.40 0.40
v 0.4836 0.0156 1.1051 0.40 0.40 0.40
v 0.4786 0.0087 1.1074 0.40 0.40 0.40
v 0.4768 0.0000 1.1082 0.40 0.40 0.40
v 0.4786 -0.0087 1.1074 0.40 0.40 0.40
v 0.4836 -0.0156 1.1051 0.40 0.40 0.40
v 0.4909 -0.0195 1.1018 0.40 0.40 0.40
v 0.4991 -0.0195 1.0982 0.40 0.40 0.40
v 0.5064 -0.0156 1.0949 0.40 0.40 0.40
v 0.5114 -0.0087 1.0926 0.40 0.40 0.40
v 0.5132 -0.0000 1.0918 0.40 0.40 0.40
vn 0.9119 0.0000 -0.4104
vn 0.8216 0.4339 -0.3697
vn 0.5686 0.7818 -0.2559
vn 0.2029 0.9749 -0.0913
vn -0.2029 0.9749 0.0913
vn -0.5686 0.7818 0.2559
vn -0.8216 0.4339 0.3697
vn -0.9119 0.0000 0.4104
vn -0.8216 -0.4339 0.3697
vn -0.5686 -0.7818 0.2559
vn -0.2029 -0.9749 0.0913
vn 0.2029 -0.9749 -0.0913
vn 0.5686 -0.7818 -0.2559
vn 0.8216 -0.4339 -0.3697
vn 0.9119 -0.0000 -0.4104
vn 0.0450 0.0000 0.1000
vn -0.0450 0.0000 -0.1000
f 8911//5050 8912//5051 8927//5051 8926//5050
f 8912//5051 8913//5052 8928//5052 8927//5051
f 8913//5052 8914//5053 8929//5053 8928//5052
f 8914//5053 8915//5054 8930//5054 8929//5053
f 8915//5054 8916//5055 8931//5055 8930//5054
f 8916//5055 8917//5056 8932//5056 8931//5055
f 8917//5056 8918//5057 8933//5057 8932//5056
f 8918//5057 8919//5058 8934//5058 8933//5057
f 8919//5058 8920//5059 8935//5059 8934//5058
f 8920//5059 8921//5060 8936//5060 8935//5059
f 8921//5060 8922//5061 8937//5061 8936//5060
f 8922//5061 8923//5062 8938//5062 8937//5061
f 8923//5062 8924//5063 8939//5063 8938//5062
f 8924//5063 8925//5064 8940//5064 8939//5063
f 8924//5065 8923//5065 8922//5065 8921//5065 8920//5065 8919//5065 8918//5065 8917//5065 8916//5065 8915//5065 8914//5065 8913//5065 8912//5065 8911//5065
f 8926//5066 8927//5066 8928//5066 8929//5066 8930//5066 8931//5066 8932//5066 8933//5066 8934//5066 8935//5066 8936//5066 8937//5066 8938//5066 8939//5066
v 0.5179 0.0000 0.9911 0.40 0.40 0.40
v 0.5161 0.0087 0.9919 0.40 0.40 0.40
v 0.5112 0.0156 0.9944 0.40 0.40 0.40
v 0.5040 0.0195 0.9980 0.40 0.40 0.40
v 0.4960 0.0195 1.0020 0.40 0.40 0.40
v 0.4888 0.0156 1.0056 0.40 0.40 0.40
v 0.4839 0.0087 1.0081 0.40 0.40 0.40
v 0.4821 0.0000 1.0089 0.40 0.40 0.40
v 0.4839 -0.0087 1.0081 0.40 0.40 0.40
v 0.4888 -0.0156 1.0056 0.40 0.40 0.40
v 0.4960 -0.0195 1.0020 0.40 0.40 0.40
v 0.5040 -0.0195 0.9980 0.40 0.40 0.40
v 0.5112 -0.0156 0.9944 0.40 0.40 0.40
v 0.5161 -0.0087 0.9919 0.40 0.40 0.40
v 0.5179 -0.0000 0.9911 0.40 0.40 0.40
v 0.5679 0.0000 1.0911 0.40 0.40 0.40
v 0.5661 0.0087 1.0919 0.40 0.40 0.40
v 0.5612 0.0156 1.0944 0.40 0.40 0.40
v 0.5540 0.0195 1.0980 0.40 0.40 0.40
v 0.5460 0.0195 1.1020 0.40 0.40 0.40
v 0.5388 0.0156 1.1056 0.40 0.40 0.40
v 0.5339 0.0087 1.1081 0.40 0.40 0.40
v 0.5321 0.0000 1.1089 0.40 0.40 0.40
v 0.5339 -0.0087 1.1081 0.40 0.40 0.40
v 0.5388 -0.0156 1.1056 0.40 0.40 0.40
v 0.5460 -0.0195 1.1020 0.40 0.40 0.40
v 0.5540 -0.0195 1.0980 0.40 0.40 0.40
v 0.5612 -0.0156 1.0944 0.40 0.40 0.40
v 0.5661 -0.0087 1.0919 0.40 0.40 0.40
v 0.5679 -0.0000 1.0911 0.40 0.40 0.40
vn 0.8944 0.0000 -0.4472
vn 0.8059 0.4339 -0.4029
vn 0.5577 0.7818 -0.2788
vn 0.1990 0.9749 -0.0995
vn -0.1990 0.9749 0.0995
vn -0.5577 0.7818 0.2788
vn -0.8059 0.4339 0.4029
vn -0.8944 0.0000 0.4472
vn -0.8059 -0.4339 0.4029
vn -0.5577 -0.7818 0.2788
vn -0.1990 -0.9749 0.0995
vn 0.1990 -0.9749 -0.0995
vn 0.5577 -0.7818 -0.2788
vn 0.8059 -0.4339 -0.4029
vn 0.8944 -0.0000 -0.4472
vn 0.0500 0.0000 0.1000
vn -0.0500 0.0000 -0.1000
f 8941//5067 8942//5068 8957//5068 8956//5067
f 8942//5068 8943//5069 8958//5069 8957//5068
f 8943//5069 8944//5070 8959//5070 8958//5069
f 8944//5070 8945//5071 8960//5071 8959//5070
f 8945//5071 8946//5072 8961//5072 8960//5071
f 8946//5072 8947//5073 8962//5073 8961//5072
f 8947//5073 8948//5074 8963//5074 8962//5073
f 8948//5074 8949//5075 8964//5075 8963//5074
f 8949//5075 8950//5076 8965//5076 8964//5075
f 8950//5076 8951//5077 8966//5077 8965//5076
f 8951//5077 8952//5078 8967//5078 8966//5077
f 8952//5078 8953//5079 8968//5079 8967//5078
f 8953//5079 8954//5080 8969//5080 8968//5079
f 8954//5080 8955//5081 8970//5081 8969//5080
f 8954//5082 8953//5082 8952//5082 8951//5082 8950//5082 8949//5082 8948//5082 8947//5082 8946//5082 8945//5082 8944//5082 8943//5082 8942//5082 8941//5082
f 8956//5083 8957//5083 8958//5083 8959//5083 8960//5083 8961//5083 8962//5083 8963//5083 8964//5083 8965//5083 8966//5083 8967//5083 8968//5083 8969//5083
v 0.5675 0.0000 0.9904 0.40 0.40 0.40
v 0.5658 0.0087 0.9913 0.40 0.40 0.40
v 0.5609 0.0156 0.9940 0.40 0.40 0.40
v 0.5539 0.0195 0.9979 0.40 0.40 0.40
v 0.5461 0.0195 1.0021 0.40 0.40 0.40
v 0.5391 0.0156 1.0060 0.40 0.40 0.40
v 0.5342 0.0087 1.0087 0.40 0.40 0.40
v 0.5325 0.0000 1.0096 0.40 0.40 0.40
v 0.5342 -0.0087 1.0087 0.40 0.40 0.40
v 0.5391 -0.0156 1.0060 0.40 0.40 0.40
v 0.5461 -0.0195 1.0021 0.40 0.40 0.40
v 0.5539 -0.0195 0.9979 0.40 0.40 0.40
v 0.5609 -0.0156 0.9940 0.40 0.40 0.40
v 0.5658 -0.0087 0.9913 0.40 0.40 0.40
v 0.5675 -0.0000 0.9904 0.40 0.40 0.40
v 0.6225 0.0000 1.0904 0.40 0.40 0.40
v 0.6208 0.0087 1.0913 0.40 0.40 0.40
v 0.6159 0.0156 1.0940 0.40 0.40 0.40
v 0.6089 0.0195 1.0979 0.40 0.40 0.40
v 0.6011 0.0195 1.1021 0.40 0.40 0.40
v 0.5941 0.0156 1.1060 0.40 0.40 0.40
v 0.5892 0.0087 1.1087 0.40 0.40 0.40
v 0.5875 0.0000 1.1096 0.40 0.40 0.40
v 0.5892 -0.0087 1.1087 0.40 0.40 0.40
v 0.5941 -0.0156 1.1060 0.40 0.40 0.40
v 0.6011 -0.0195 1.1021 0.40 0.40 0.40
v 0.6089 -0.0195 1.0979 0.40 0.40 0.40
v 0.6159 -0.0156 1.0940 0.40 0.40 0.40
v 0.6208 -0.0087 1.0913 0.40 0.40 0.40
v 0.6225 -0.0000 1.0904 0.40 0.40 0.40
vn 0.8762 0.0000 -0.4819
vn 0.7894 0.4339 -0.4342
vn 0.5463 0.7818 -0.3005
vn 0.1950 0.9749 -0.1072
vn -0.1950 0.9749 0.1072
vn -0.5463 0.7818 0.3005
vn -0.7894 0.4339 0.4342
vn -0.8762 0.0000 0.4819
vn -0.7894 -0.4339 0.4342
vn -0.5463 -0.7818 0.3005
vn -0.1950 -0.9749 0.1072
vn 0.1950 -0.9749 -0.1072
vn 0.5463 -0.7818 -0.3005
vn 0.7894 -0.4339 -0.4342
vn 0.8762 -0.0000 -0.4819
vn 0.0550 0.0000 0.1000
vn -0.0550 0.0000 -0.1000
f 8971//5084 8972//5085 8987//5085 8986//5084
f 8972//5085 8973//5086 8988//5086 8987//5085
f 8973//5086 8974//5087 8989//5087 8988//5086
f 8974//5087 8975//5088 8990//5088 8989//5087
f 8975//5088 8976//5089 8991//5089 8990//5088
f 8976//5089 8977//5090 8992//5090 8991//5089
f 8977//5090 8978//5091 8993//5091 8992//5090
f 8978//5091 8979//5092 8994//5092 8993//5091
f 8979//5092 8980//5093 8995//5093 8994//5092
f 8980//5093 8981//5094 8996//5094 8995//5093
f 8981//5094 8982//5095 8997//5095 8996//5094
f 8982//5095 8983//5096 8998//5096 8997//5095
f 8983//5096 8984//5097 8999//5097 8998//5096
f 8984//5097 8985//5098 9000//5098 8999//5097
f 8984//5099 8983//5099 8982//5099 8981//5099 8980//5099 8979//5099 8978//5099 8977//5099 8976//5099 8975//5099 8974//5099 8973//5099 8972//5099 8971//5099
f 8986//5100 8987//5100 8988//5100 8989//5100 8990//5100 8991//5100 8992//5100 8993//5100 8994//5100 8995//5100 8996//5100 8997//5100 8998//5100 8999//5100
v 0.6171 0.0000 0.9897 0.40 0.40 0.40
v 0.6155 0.0087 0.9907 0.40 0.40 0.40
v 0.6107 0.0156 0.9936 0.40 0.40 0.40
v 0.6038 0.0195 0.9977 0.40 0.40 0.40
v 0.5962 0.0195 1.0023 0.40 0.40 0.40
v 0.5893 0.0156 1.0064 0.40 0.40 0.40
v 0.5845 0.0087 1.0093 0.40 0.40 0.40
v 0.5829 0.0000 1.0103 0.40 0.40 0.40
v 0.5845 -0.0087 1.0093 0.40 0.40 0.40
v 0.5893 -0.0156 1.0064 0.40 0.40 0.40
v 0.5962 -0.0195 1.0023 0.40 0.40 0.40
v 0.6038 -0.0195 0.9977 0.40 0.40 0.40
v 0.6107 -0.0156 0.9936 0.40 0.40 0.40
v 0.6155 -0.0087 0.9907 0.40 0.40 0.40
v 0.6171 -0.0000 0.9897 0.40 0.40 0.40
v 0.6771 0.0000 1.0897 0.40 0.40 0.40
v 0.6755 0.0087 1.0907 0.40 0.40 0.40
v 0.6707 0.0156 1.0936 0.40 0.40 0.40
v 0.6638 0.0195 1.0977 0.40 0.40 0.40
v 0.6562 0.0195 1.1023 0.40 0.40 0.40
v 0.6493 0.0156 1.1064 0.40 0.40 0.40
v 0.6445 0.0087 1.1093 0.40 0.40 0.40
v 0.6429 0.0000 1.1103 0.40 0.40 0.40
v 0.6445 -0.0087 1.1093 0.40 0.40 0.40
v 0.6493 -0.0156 1.1064 0.40 0.40 0.40
v 0.6562 -0.0195 1.1023 0.40 0.40 0.40
v 0.6638 -0.0195 1.0977 0.40 0.40 0.40
v 0.6707 -0.0156 1.0936 0.40 0.40 0.40
v 0.6755 -0.0087 1.0907 0.40 0.40 0.40
v 0.6771 -0.0000 1.0897 0.40 0.40 0.40
vn 0.8575 0.0000 -0.5145
vn 0.7726 0.4339 -0.4635
vn 0.5346 0.7818 -0.3208
vn 0.1908 0.9749 -0.1145
vn -0.1908 0.9749 0.1145
vn -0.5346 0.7818 0.3208
vn -0.7726 0.4339 0.4635
vn -0.8575 0.0000 0.5145
vn -0.7726 -0.4339 0.4635
vn -0.5346 -0.7818 0.3208
vn -0.1908 -0.9749 0.1145
vn 0.1908 -0.9749 -0.1145
vn 0.5346 -0.7818 -0.3208
vn 0.7726 -0.4339 -0.4635
vn 0.8575 -0.0000 -0.5145
vn 0.0600 0.0000 0.1000
vn -0.0600 0.0000 -0.1000
f 9001//5101 9002//5102 9017//5102 9016//5101
f 9002//5102 9003//5103 9018//5103 9017//5102
f 9003//5103 9004//5104 9019//5104 9018//5103
f 9004//5104 9005//5105 9020//5105 9019//5104
f 9005//5105 9006//5106 9021//5106 9020//5105
f 9006//5106 9007//5107 9022//5107 9021//5106
f 9007//5107 9008//5108 9023//5108 9022//5107
f 9008//5108 9009//5109 9024//5109 9023//5108
f 9009//5109 9010//5110 9025//5110 9024//5109
f 9010//5110 9011//5111 9026//5111 9025//5110
f 9011//5111 9012//5112 9027//5112 9026//5111
f 9012//5112 9013//5113 9028//5113 9027//5112
f 9013//5113 9014//5114 9029//5114 9028//5113
f 9014//5114 9015//5115 9030//5115 9029//5114
f 9014//5116 9013//5116 9012//5116 9011//5116 9010//5116 9009//5116 9008//5116 9007//5116 9006//5116 9005//5116 9004//5116 9003//5116 9002//5116 9001//5116
f 9016//5117 9017//5117 9018//5117 9019//5117 9020//5117 9021//5117 9022//5117 9023//5117 9024//5117 9025//5117 9026//5117 9027//5117 9028//5117 9029//5117
v 0.6668 0.0000 0.9891 0.40 0.40 0.40
v 0.6651 0.0087 0.9902 0.40 0.40 0.40
v 0.6605 0.0156 0.9932 0.40 0.40 0.40
v 0.6537 0.0195 0.9976 0.40 0.40 0.40
v 0.6463 0.0195 1.0024 0.40 0.40 0.40
v 0.6395 0.0156 1.0068 0.40 0.40 0.40
v 0.6349 0.0087 1.0098 0.40 0.40 0.40
v 0.6332 0.0000 1.0109 0.40 0.40 0.40
v 0.6349 -0.0087 1.0098 0.40 0.40 0.40
v 0.6395 -0.0156 1.0068 0.40 0.40 0.40
v 0.6463 -0.0195 1.0024 0.40 0.40 0.40
v 0.6537 -0.0195 0.9976 0.40 0.40 0.40
v 0.6605 -0.0156 0.9932 0.40 0.40 0.40
v 0.6651 -0.0087 0.9902 0.40 0.40 0.40
v 0.6668 -0.0000 0.9891 0.40 0.40 0.40
v 0.7318 0.0000 1.0891 0.40 0.40 0.40
v 0.7301 0.0087 1.0902 0.40 0.40 0.40
v 0.7255 0.0156 1.0932 0.40 0.40 0.40
v 0.7187 0.0195 1.0976 0.40 0.40 0.40
v 0.7113 0.0195 1.1024 0.40 0.40 0.40
v 0.7045 0.0156 1.1068 0.40 0.40 0.40
v 0.6999 0.0087 1.1098 0.40 0.40 0.40
v 0.6982 0.0000 1.1109 0.40 0.40 0.40
v 0.6999 -0.0087 1.1098 0.40 0.40 0.40
v 0.7045 -0.0156 1.1068 0.40 0.40 0.40
v 0.7113 -0.0195 1.1024 0.40 0.40 0.40
v 0.7187 -0.0195 1.0976 0.40 0.40 0.40
v 0.7255 -0.0156 1.0932 0.40 0.40 0.40
v 0.7301 -0.0087 1.0902 0.40 0.40 0.40
v 0.7318 -0.0000 1.0891 0.40 0.40 0.40
vn 0.8384 0.0000 -0.5450
vn 0.7554 0.4339 -0.4910
vn 0.5228 0.7818 -0.3398
vn 0.1866 0.9749 -0.1213
vn -0.1866 0.9749 0.1213
vn -0.5228 0.7818 0.3398
vn -0.7554 0.4339 0.4910
vn -0.8384 0.0000 0.5450
vn -0.7554 -0.4339 0.4910
vn -0.5228 -0.7818 0.3398
vn -0.1866 -0.9749 0.1213
vn 0.1866 -0.9749 -0.1213
vn 0.5228 -0.7818 -0.3398
vn 0.7554 -0.4339 -0.4910
vn 0.8384 -0.0000 -0.5450
vn 0.0650 0.0000 0.1000
vn -0.0650 0.0000 -0.1000
f 9031//5118 9032//5119 9047//5119 9046//5118
f 9032//5119 9033//5120 9048//5120 9047//5119
f 9033//5120 9034//5121 9049//5121 9048//5120
f 9034//5121 9035//5122 9050//5122 9049//5121
f 9035//5122 9036//5123 9051//5123 9050//5122
f 9036//5123 9037//5124 9052//5124 9051//5123
f 9037//5124 9038//5125 9053//5125 9052//5124
f 9038//5125 9039//5126 9054//5126 9053//5125
f 9039//5126 9040//5127 9055//5127 9054//5126
f 9040//5127 9041//5128 9056//5128 9055//5127
f 9041//5128 9042//5129 9057//5129 9056//5128
f 9042//5129 9043//5130 9058//5130 9057//5129
f 9043//5130 9044//5131 9059//5131 9058//5130
f 9044//5131 9045//5132 9060//5132 9059//5131
f 9044//5133 9043//5133 9042//5133 9041//5133 9040//5133 9039//5133 9038//5133 9037//5133 9036//5133 9035//5133 9034//5133 9033//5133 9032//5133 9031//5133
f 9046//5134 9047//5134 9048//5134 9049//5134 9050//5134 9051//5134 9052//5134 9053//5134 9054//5134 9055//5134 9056//5134 9057//5134 9058//5134 9059//5134
v 0.7164 0.0000 0.9885 0.40 0.40 0.40
v 0.7148 0.0087 0.9897 0.40 0.40 0.40
v 0.7102 0.0156 0.9928 0.40 0.40 0.40
v 0.7036 0.0195 0.9974 0.40 0.40 0.40
v 0.6964 0.0195 1.0026 0.40 0.40 0.40
v 0.6898 0.0156 1.0072 0.40 0.40 0.40
v 0.6852 0.0087 1.0103 0.40 0.40 0.40
v 0.6836 0.0000 1.0115 0.40 0.40 0.40
v 0.6852 -0.0087 1.0103 0.40 0.40 0.40
v 0.6898 -0.0156 1.0072 0.40 0.40 0.40
v 0.6964 -0.0195 1.0026 0.40 0.40 0.40
v 0.7036 -0.0195 0.9974 0.40 0.40 0.40
v 0.7102 -0.0156 0.9928 0.40 0.40 0.40
v 0.7148 -0.0087 0.9897 0.40 0.40 0.40
v 0.7164 -0.0000 0.9885 0.40 0.40 0.40
v 0.7864 0.0000 1.0885 0.40 0.40 0.40
v 0.7848 0.0087 1.0897 0.40 0.40 0.40
v 0.7802 0.0156 1.0928 0.40 0.40 0.40
v 0.7736 0.0195 1.0974 0.40 0.40 0.40
v 0.7664 0.0195 1.1026 0.40 0.40 0.40
v 0.7598 0.0156 1.1072 0.40 0.40 0.40
v 0.7552 0.0087 1.1103 0.40 0.40 0.40
v 0.7536 0.0000 1.1115 0.40 0.40 0.40
v 0.7552 -0.0087 1.1103 0.40 0.40 0.40
v 0.7598 -0.0156 1.1072 0.40 0.40 0.40
v 0.7664 -0.0195 1.1026 0.40 0.40 0.40
v 0.7736 -0.0195 1.0974 0.40 0.40 0.40
v 0.7802 -0.0156 1.0928 0.40 0.40 0.40
v 0.7848 -0.0087 1.0897 0.40 0.40 0.40
v 0.7864 -0.0000 1.0885 0.40 0.40 0.40
vn 0.8192 0.0000 -0.5735
vn 0.7381 0.4339 -0.5167
vn 0.5108 0.7818 -0.3575
vn 0.1823 0.9749 -0.1276
vn -0.1823 0.9749 0.1276
vn -0.5108 0.7818 0.3575
vn -0.7381 0.4339 0.5167
vn -0.8192 0.0000 0.5735
vn -0.7381 -0.4339 0.5167
vn -0.5108 -0.7818 0.3575
vn -0.1823 -0.9749 0.1276
vn 0.1823 -0.9749 -0.1276
vn 0.5108 -0.7818 -0.3575
vn 0.7381 -0.4339 -0.5167
vn 0.8192 -0.0000 -0.5735
vn 0.0700 0.0000 0.1000
vn -0.0700 0.0000 -0.1000
f 9061//5135 9062//5136 9077//5136 9076//5135
f 9062//5136 9063//5137 9078//5137 9077//5136
f 9063//5137 9064//5138 9079//5138 9078//5137
f 9064//5138 9065//5139 9080//5139 9079//5138
f 9065//5139 9066//5140 9081//5140 9080//5139
f 9066//5140 9067//5141 9082//5141 9081//5140
f 9067//5141 9068//5142 9083//5142 9082//5141
f 9068//5142 9069//5143 9084//5143 9083//5142
f 9069//5143 9070//5144 9085//5144 9084//5143
f 9070//5144 9071//5145 9086//5145 9085//5144
f 9071//5145 9072//5146 9087//5146 9086//5145
f 9072//5146 9073//5147 9088//5147 9087//5146
f 9073//5147 9074//5148 9089//5148 9088//5147
f 9074//5148 9075//5149 9090//5149 9089//5148
f 9074//5150 9073//5150 9072//5150 9071//5150 9070//5150 9069//5150 9068//5150 9067//5150 9066//5150 9065//5150 9064//5150 9063//5150 9062//5150 9061//5150
f 9076//5151 9077//5151 9078//5151 9079//5151 9080//5151 9081//5151 9082//5151 9083//5151 9084//5151 9085//5151 9086//5151 9087//5151 9088//5151 9089//5151
v 0.7660 0.0000 0.9880 0.40 0.40 0.40
v 0.7644 0.0087 0.9892 0.40 0.40 0.40
v 0.7600 0.0156 0.9925 0.40 0.40 0.40
v 0.7536 0.0195 0.9973 0.40 0.40 0.40
v 0.7464 0.0195 1.0027 0.40 0.40 0.40
v 0.7400 0.0156 1.0075 0.40 0.40 0.40
v 0.7356 0.0087 1.0108 0.40 0.40 0.40
v 0.7340 0.0000 1.0120 0.40 0.40 0.40
v 0.7356 -0.0087 1.0108 0.40 0.40 0.40
v 0.7400 -0.0156 1.0075 0.40 0.40 0.40
v 0.7464 -0.0195 1.0027 0.40 0.40 0.40
v 0.7536 -0.0195 0.9973 0.40 0.40 0.40
v 0.7600 -0.0156 0.9925 0.40 0.40 0.40
v 0.7644 -0.0087 0.9892 0.40 0.40 0.40
v 0.7660 -0.0000 0.9880 0.40 0.40 0.40
v 0.8410 0.0000 1.0880 0.40 0.40 0.40
v 0.8394 0.0087 1.0892 0.40 0.40 0.40
v 0.8350 0.0156 1.0925 0.40 0.40 0.40
v 0.8286 0.0195 1.0973 0.40 0.40 0.40
v 0.8214 0.0195 1.1027 0.40 0.40 0.40
v 0.8150 0.0156 1.1075 0.40 0.40 0.40
v 0.8106 0.0087 1.1108 0.40 0.40 0.40
v 0.8090 0.0000 1.1120 0.40 0.40 0.40
v 0.8106 -0.0087 1.1108 0.40 0.40 0.40
v 0.8150 -0.0156 1.1075 0.40 0.40 0.40
v 0.8214 -0.0195 1.1027 0.40 0.40 0.40
v 0.8286 -0.0195 1.0973 0.40 0.40 0.40
v 0.8350 -0.0156 1.0925 0.40 0.40 0.40
v 0.8394 -0.0087 1.0892 0.40 0.40 0.40
v 0.8410 -0.0000 1.0880 0.40 0.40 0.40
vn 0.8000 0.0000 -0.6000
vn 0.7208 0.4339 -0.5406
vn 0.4988 0.7818 -0.3741
vn 0.1780 0.9749 -0.1335
vn -0.1780 0.9749 0.1335
vn -0.4988 0.7818 0.3741
vn -0.7208 0.4339 0.5406
vn -0.8000 0.0000 0.6000
vn -0.7208 -0.4339 0.5406
vn -0.4988 -0.7818 0.3741
vn -0.1780 -0.9749 0.1335
vn 0.1780 -0.9749 -0.1335
vn 0.4988 -0.7818 -0.3741
vn 0.7208 -0.4339 -0.5406
vn 0.8000 -0.0000 -0.6000
vn 0.0750 0.0000 0.1000
vn -0.0750 0.0000 -0.1000
f 9091//5152 9092//5153 9107//5153 9106//5152
f 9092//5153 9093//5154 9108//5154 9107//5153
f 9093//5154 9094//5155 9109//5155 9108//5154
f 9094//5155 9095//5156 9110//5156 9109//5155
f 9095//5156 9096//5157 9111//5157 9110//5156
f 9096//5157 9097//5158 9112//5158 9111//5157
f 9097//5158 9098//5159 9113//5159 9112//5158
f 9098//5159 9099//5160 9114//5160 9113//5159
f 9099//5160 9100//5161 9115//5161 9114//5160
f 9100//5161 9101//5162 9116//5162 9115//5161
f 9101//5162 9102//5163 9117//5163 9116//5162
f 9102//5163 9103//5164 9118//5164 9117//5163
f 9103//5164 9104//5165 9119//5165 9118//5164
f 9104//5165 9105//5166 9120//5166 9119//5165
f 9104//5167 9103//5167 9102//5167 9101//5167 9100//5167 9099//5167 9098//5167 9097//5167 9096//5167 9095//5167 9094//5167 9093//5167 9092//5167 9091//5167
f 9106//5168 9107//5168 9108//5168 9109//5168 9110//5168 9111//5168 9112//5168 9113//5168 9114//5168 9115//5168 9116//5168 9117//5168 9118//5168 9119//5168
v 0.8156 0.0000 0.9875 0.40 0.40 0.40
v 0.8141 0.0087 0.9887 0.40 0.40 0.40
v 0.8097 0.0156 0.9922 0.40 0.40 0.40
v 0.8035 0.0195 0.9972 0.40 0.40 0.40
v 0.7965 0.0195 1.0028 0.40 0.40 0.40
v 0.7903 0.0156 1.0078 0.40 0.40 0.40
v 0.7859 0.0087 1.0113 0.40 0.40 0.40
v 0.7844 0.0000 1.0125 0.40 0.40 0.40
v 0.7859 -0.0087 1.0113 0.40 0.40 0.40
v 0.7903 -0.0156 1.0078 0.40 0.40 0.40
v 0.7965 -0.0195 1.0028 0.40 0.40 0.40
v 0.8035 -0.0195 0.9972 0.40 0.40 0.40
v 0.8097 -0.0156 0.9922 0.40 0.40 0.40
v 0.8141 -0.0087 0.9887 0.40 0.40 0.40
v 0.8156 -0.0000 0.9875 0.40 0.40 0.40
v 0.8956 0.0000 1.0875 0.40 0.40 0.40
v 0.8941 0.0087 1.0887 0.40 0.40 0.40
v 0.8897 0.0156 1.0922 0.40 0.40 0.40
v 0.8835 0.0195 1.0972 0.40 0.40 0.40
v 0.8765 0.0195 1.1028 0.40 0.40 0.40
v 0.8703 0.0156 1.1078 0.40 0.40 0.40
v 0.8659 0.0087 1.1113 0.40 0.40 0.40
v 0.8644 0.0000 1.1125 0.40 0.40 0.40
v 0.8659 -0.0087 1.1113 0.40 0.40 0.40
v 0.8703 -0.0156 1.1078 0.40 0.40 0.40
v 0.8765 -0.0195 1.1028 0.40 0.40 0.40
v 0.8835 -0.0195 1.0972 0.40 0.40 0.40
v 0.8897 -0.0156 1.0922 0.40 0.40 0.40
v 0.8941 -0.0087 1.0887 0.40 0.40 0.40
v 0.8956 -0.0000 1.0875 0.40 0.40 0.40
vn 0.7809 0.0000 -0.6247
vn 0.7035 0.4339 -0.5628
vn 0.4869 0.7818 -0.3895
vn 0.1738 0.9749 -0.1390
vn -0.1738 0.9749 0.1390
vn -0.4869 0.7818 0.3895
vn -0.7035 0.4339 0.5628
vn -0.7809 0.0000 0.6247
vn -0.7035 -0.4339 0.5628
vn -0.4869 -0.7818 0.3895
vn -0.1738 -0.9749 0.1390
vn 0.1738 -0.9749 -0.1390
vn 0.4869 -0.7818 -0.3895
vn 0.7035 -0.4339 -0.5628
vn 0.7809 -0.0000 -0.6247
vn 0.0800 0.0000 0.1000
vn -0.0800 0.0000 -0.1000
f 9121//5169 9122//5170 9137//5170 9136//5169
f 9122//5170 9123//5171 9138//5171 9137//5170
f 9123//5171 9124//5172 9139//5172 9138//5171
f 9124//5172 9125//5173 9140//5173 9139//5172
f 9125//5173 9126//5174 9141//5174 9140//5173
f 9126//5174 9127//5175 9142//5175 9141//5174
f 9127//5175 9128//5176 9143//5176 9142//5175
f 9128//5176 9129//5177 9144//5177 9143//5176
f 9129//5177 9130//5178 9145//5178 9144//5177
f 9130//5178 9131//5179 9146//5179 9145//5178
f 9131//5179 9132//5180 9147//5180 9146//5179
f 9132//5180 9133//5181 9148//5181 9147//5180
f 9133//5181 9134//5182 9149//5182 9148//5181
f 9134//5182 9135//5183 9150//5183 9149//5182
f 9134//5184 9133//5184 9132//5184 9131//5184 9130//5184 9129//5184 9128//5184 9127//5184 9126//5184 9125//5184 9124//5184 9123//5184 9122//5184 9121//5184
f 9136//5185 9137//5185 9138//5185 9139//5185 9140//5185 9141//5185 9142//5185 9143//5185 9144//5185 9145//5185 9146//5185 9147//5185 9148//5185 9149//5185
v 0.8652 0.0000 0.9870 0.40 0.40 0.40
v 0.8637 0.0087 0.9883 0.40 0.40 0.40
v 0.8595 0.0156 0.9919 0.40 0.40 0.40
v 0.8534 0.0195 0.9971 0.40 0.40 0.40
v 0.8466 0.0195 1.0029 0.40 0.40 0.40
v 0.8405 0.0156 1.0081 0.40 0.40 0.40
v 0.8363 0.0087 1.0117 0.40 0.40 0.40
v 0.8348 0.0000 1.0130 0.40 0.40 0.40
v 0.8363 -0.0087 1.0117 0.40 0.40 0.40
v 0.8405 -0.0156 1.0081 0.40 0.40 0.40
v 0.8466 -0.0195 1.0029 0.40 0.40 0.40
v 0.8534 -0.0195 0.9971 0.40 0.40 0.40
v 0.8595 -0.0156 0.9919 0.40 0.40 0.40
v 0.8637 -0.0087 0.9883 0.40 0.40 0.40
v 0.8652 -0.0000 0.9870 0.40 0.40 0.40
v 0.9502 0.0000 1.0870 0.40 0.40 0.40
v 0.9487 0.0087 1.0883 0.40 0.40 0.40
v 0.9445 0.0156 1.0919 0.40 0.40 0.40
v 0.9384 0.0195 1.0971 0.40 0.40 0.40
v 0.9316 0.0195 1.1029 0.40 0.40 0.40
v 0.9255 0.0156 1.1081 0.40 0.40 0.40
v 0.9213 0.0087 1.1117 0.40 0.40 0.40
v 0.9198 0.0000 1.1130 0.40 0.40 0.40
v 0.9213 -0.0087 1.1117 0.40 0.40 0.40
v 0.9255 -0.0156 1.1081 0.40 0.40 0.40
v 0.9316 -0.0195 1.1029 0.40 0.40 0.40
v 0.9384 -0.0195 1.0971 0.40 0.40 0.40
v 0.9445 -0.0156 1.0919 0.40 0.40 0.40
v 0.9487 -0.0087 1.0883 0.40 0.40 0.40
v 0.9502 -0.0000 1.0870 0.40 0.40 0.40
vn 0.7619 0.0000 -0.6476
vn 0.6865 0.4339 -0.5835
vn 0.4751 0.7818 -0.4038
vn 0.1695 0.9749 -0.1441
vn -0.1695 0.9749 0.1441
vn -0.4751 0.7818 0.4038
vn -0.6865 0.4339 0.5835
vn -0.7619 0.0000 0.6476
vn -0.6865 -0.4339 0.5835
vn -0.4751 -0.7818 0.4038
vn -0.1695 -0.9749 0.1441
vn 0.1695 -0.9749 -0.1441
vn 0.4751 -0.7818 -0.4038
vn 0.6865 -0.4339 -0.5835
vn 0.7619 -0.0000 -0.6476
vn 0.0850 0.0000 0.1000
vn -0.0850 0.0000 -0.1000
f 9151//5186 9152//5187 9167//5187 9166//5186
f 9152//5187 9153//5188 9168//5188 9167//5187
f 9153//5188 9154//5189 9169//5189 9168//5188
f 9154//5189 9155//5190 9170//5190 9169//5189
f 9155//5190 9156//5191 9171//5191 9170//5190
f 9156//5191 9157//5192 9172//5192 9171//5191
f 9157//5192 9158//5193 9173//5193 9172//5192
f 9158//5193 9159//5194 9174//5194 9173//5193
f 9159//5194 9160//5195 9175//5195 9174//5194
f 9160//5195 9161//5196 9176//5196 9175//5195
f 9161//5196 9162//5197 9177//5197 9176//5196
f 9162//5197 9163//5198 9178//5198 9177//5197
f 9163//5198 9164//5199 9179//5199 9178//5198
f 9164//5199 9165//5200 9180//5200 9179//5199
f 9164//5201 9163//5201 9162//5201 9161//5201 9160//5201 9159//5201 9158//5201 9157//5201 9156//5201 9155//5201 9154//5201 9153//5201 9152//5201 9151//5201
f 9166//5202 9167//5202 9168//5202 9169//5202 9170//5202 9171//5202 9172//5202 9173//5202 9174//5202 9175//5202 9176//5202 9177//5202 9178//5202 9179//5202
v 0.9149 0.0000 0.9866 0.40 0.40 0.40
v 0.9134 0.0087 0.9879 0.40 0.40 0.40
v 0.9093 0.0156 0.9917 0.40 0.40 0.40
v 0.9033 0.0195 0.9970 0.40 0.40 0.40
v 0.8967 0.0195 1.0030 0.40 0.40 0.40
v 0.8907 0.0156 1.0083 0.40 0.40 0.40
v 0.8866 0.0087 1.0121 0.40 0.40 0.40
v 0.8851 0.0000 1.0134 0.40 0.40 0.40
v 0.8866 -0.0087 1.0121 0.40 0.40 0.40
v 0.8907 -0.0156 1.0083 0.40 0.40 0.40
v 0.8967 -0.0195 1.0030 0.40 0.40 0.40
v 0.9033 -0.0195 0.9970 0.40 0.40 0.40
v 0.9093 -0.0156 0.9917 0.40 0.40 0.40
v 0.9134 -0.0087 0.9879 0.40 0.40 0.40
v 0.9149 -0.0000 0.9866 0.40 0.40 0.40
v 1.0049 0.0000 1.0866 0.40 0.40 0.40
v 1.0034 0.0087 1.0879 0.40 0.40 0.40
v 0.9993 0.0156 1.0917 0.40 0.40 0.40
v 0.9933 0.0195 1.0970 0.40 0.40 0.40
v 0.9867 0.0195 1.1030 0.40 0.40 0.40
v 0.9807 0.0156 1.1083 0.40 0.40 0.40
v 0.9766 0.0087 1.1121 0.40 0.40 0.40
v 0.9751 0.0000 1.1134 0.40 0.40 0.40
v 0.9766 -0.0087 1.1121 0.40 0.40 0.40
v 0.9807 -0.0156 1.1083 0.40 0.40 0.40
v 0.9867 -0.0195 1.1030 0.40 0.40 0.40
v 0.9933 -0.0195 1.0970 0.40 0.40 0.40
v 0.9993 -0.0156 1.0917 0.40 0.40 0.40
v 1.0034 -0.0087 1.0879 0.40 0.40 0.40
v 1.0049 -0.0000 1.0866 0.40 0.40 0.40
vn 0.7433 0.0000 -0.6690
vn 0.6697 0.4339 -0.6027
vn 0.4634 0.7818 -0.4171
vn 0.1654 0.9749 -0.1489
vn -0.1654 0.9749 0.1489
vn -0.4634 0.7818 0.4171
vn -0.6697 0.4339 0.6027
vn -0.7433 0.0000 0.6690
vn -0.6697 -0.4339 0.6027
vn -0.4634 -0.7818 0.4171
vn -0.1654 -0.9749 0.1489
vn 0.1654 -0.9749 -0.1489
vn 0.4634 -0.7818 -0.4171
vn 0.6697 -0.4339 -0.6027
vn 0.7433 -0.0000 -0.6690
vn 0.0900 0.0000 0.1000
vn -0.0900 0.0000 -0.1000
f 9181//5203 9182//5204 9197//5204 9196//5203
f 9182//5204 9183//5205 9198//5205 9197//5204
f 9183//5205 9184//5206 9199//5206 9198//5205
f 9184//5206 9185//5207 9200//5207 9199//5206
f 9185//5207 9186//5208 9201//5208 9200//5207
f 9186//5208 9187//5209 9202//5209 9201//5208
f 9187//5209 9188//5210 9203//5210 9202//5209
f 9188//5210 9189//5211 9204//5211 9203//5210
f 9189//5211 9190//5212 9205//5212 9204//5211
f 9190//5212 9191//5213 9206//5213 9205//5212
f 9191//5213 9192//5214 9207//5214 9206//5213
f 9192//5214 9193//5215 9208//5215 9207//5214
f 9193//5215 9194//5216 9209//5216 9208//5215
f 9194//5216 9195//5217 9210//5217 9209//5216
f 9194//5218 9193//5218 9192//5218 9191//5218 9190//5218 9189//5218 9188//5218 9187//5218 9186//5218 9185//5218 9184//5218 9183//5218 9182//5218 9181//5218
f 9196//5219 9197//5219 9198//5219 9199//5219 9200//5219 9201//5219 9202//5219 9203//5219 9204//5219 9205//5219 9206//5219 9207//5219 9208//5219 9209//5219
v 0.9645 0.0000 0.9862 0.40 0.40 0.40
v 0.9631 0.0087 0.9876 0.40 0.40 0.40
v 0.9590 0.0156 0.9914 0.40 0.40 0.40
v 0.9532 0.0195 0.9969 0.40 0.40 0.40
v 0.9468 0.0195 1.0031 0.40 0.40 0.40
v 0.9410 0.0156 1.0086 0.40 0.40 0.40
v 0.9369 0.0087 1.0124 0.40 0.40 0.40
v 0.9355 0.0000 1.0138 0.40 0.40 0.40
v 0.9369 -0.0087 1.0124 0.40 0.40 0.40
v 0.9410 -0.0156 1.0086 0.40 0.40 0.40
v 0.9468 -0.0195 1.0031 0.40 0.40 0.40
v 0.9532 -0.0195 0.9969 0.40 0.40 0.40
v 0.9590 -0.0156 0.9914 0.40 0.40 0.40
v 0.9631 -0.0087 0.9876 0.40 0.40 0.40
v 0.9645 -0.0000 0.9862 0.40 0.40 0.40
v 1.0595 0.0000 1.0862 0.40 0.40 0.40
v 1.0581 0.0087 1.0876 0.40 0.40 0.40
v 1.0540 0.0156 1.0914 0.40 0.40 0.40
v 1.0482 0.0195 1.0969 0.40 0.40 0.40
v 1.0418 0.0195 1.1031 0.40 0.40 0.40
v 1.0360 0.0156 1.1086 0.40 0.40 0.40
v 1.0319 0.0087 1.1124 0.40 0.40 0.40
v 1.0305 0.0000 1.1138 0.40 0.40 0.40
v 1.0319 -0.0087 1.1124 0.40 0.40 0.40
v 1.0360 -0.0156 1.1086 0.40 0.40 0.40
v 1.0418 -0.0195 1.1031 0.40 0.40 0.40
v 1.0482 -0.0195 1.0969 0.40 0.40 0.40
v 1.0540 -0.0156 1.0914 0.40 0.40 0.40
v 1.0581 -0.0087 1.0876 0.40 0.40 0.40
v 1.0595 -0.0000 1.0862 0.40 0.40 0.40
vn 0.7250 0.0000 -0.6887
vn 0.6532 0.4339 -0.6205
vn 0.4520 0.7818 -0.4294
vn 0.1613 0.9749 -0.1533
vn -0.1613 0.9749 0.1533
vn -0.4520 0.7818 0.4294
vn -0.6532 0.4339 0.6205
vn -0.7250 0.0000 0.6887
vn -0.6532 -0.4339 0.6205
vn -0.4520 -0.7818 0.4294
vn -0.1613 -0.9749 0.1533
vn 0.1613 -0.9749 -0.1533
vn 0.4520 -0.7818 -0.4294
vn 0.6532 -0.4339 -0.6205
vn 0.7250 -0.0000 -0.6887
vn 0.0950 0.0000 0.1000
vn -0.0950 0.0000 -0.1000
f 9211//5220 9212//5221 9227//5221 9226//5220
f 9212//5221 9213//5222 9228//5222 9227//5221
f 9213//5222 9214//5223 9229//5223 9228//5222
f 9214//5223 9215//5224 9230//5224 9229//5223
f 9215//5224 9216//5225 9231//5225 9230//5224
f 9216//5225 9217//5226 9232//5226 9231//5225
f 9217//5226 9218//5227 9233//5227 9232//5226
f 9218//5227 9219//5228 9234//5228 9233//5227
f 9219//5228 9220//5229 9235//5229 9234//5228
f 9220//5229 9221//5230 9236//5230 9235//5229
f 9221//5230 9222//5231 9237//5231 9236//5230
f 9222//5231 9223//5232 9238//5232 9237//5231
f 9223//5232 9224//5233 9239//5233 9238//5232
f 9224//5233 9225//5234 9240//5234 9239//5233
f 9224//5235 9223//5235 9222//5235 9221//5235 9220//5235 9219//5235 9218//5235 9217//5235 9216//5235 9215//5235 9214//5235 9213//5235 9212//5235 9211//5235
f 9226//5236 9227//5236 9228//5236 9229//5236 9230//5236 9231//5236 9232//5236 9233//5236 9234//5236 9235//5236 9236//5236 9237//5236 9238//5236 9239//5236
v 1.0141 0.0000 0.9859 0.40 0.40 0.40
v 1.0127 0.0087 0.9873 0.40 0.40 0.40
v 1.0088 0.0156 0.9912 0.40 0.40 0.40
v 1.0031 0.0195 0.9969 0.40 0.40 0.40
v 0.9969 0.0195 1.0031 0.40 0.40 0.40
v 0.9912 0.0156 1.0088 0.40 0.40 0.40
v 0.9873 0.0087 1.0127 0.40 0.40 0.40
v 0.9859 0.0000 1.0141 0.40 0.40 0.40
v 0.9873 -0.0087 1.0127 0.40 0.40 0.40
v 0.9912 -0.0156 1.0088 0.40 0.40 0.40
v 0.9969 -0.0195 1.0031 0.40 0.40 0.40
v 1.0031 -0.0195 0.9969 0.40 0.40 0.40
v 1.0088 -0.0156 0.9912 0.40 0.40 0.40
v 1.0127 -0.0087 0.9873 0.40 0.40 0.40
v 1.0141 -0.0000 0.9859 0.40 0.40 0.40
v 1.1141 0.0000 1.0859 0.40 0.40 0.40
v 1.1127 0.0087 1.0873 0.40 0.40 0.40
v 1.1088 0.0156 1.0912 0.40 0.40 0.40
v 1.1031 0.0195 1.0969 0.40 0.40 0.40
v 1.0969 0.0195 1.1031 0.40 0.40 0.40
v 1.0912 0.0156 1.1088 0.40 0.40 0.40
v 1.0873 0.0087 1.1127 0.40 0.40 0.40
v 1.0859 0.0000 1.1141 0.40 0.40 0.40
v 1.0873 -0.0087 1.1127 0.40 0.40 0.40
v 1.0912 -0.0156 1.1088 0.40 0.40 0.40
v 1.0969 -0.0195 1.1031 0.40 0.40 0.40
v 1.1031 -0.0195 1.0969 0.40 0.40 0.40
v 1.1088 -0.0156 1.0912 0.40 0.40 0.40
v 1.1127 -0.0087 1.0873 0.40 0.40 0.40
v 1.1141 -0.0000 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 9241//5237 9242//5238 9257//5238 9256//5237
f 9242//5238 9243//5239 9258//5239 9257//5238
f 9243//5239 9244//5240 9259//5240 9258//5239
f 9244//5240 9245//5241 9260//5241 9259//5240
f 9245//5241 9246//5242 9261//5242 9260//5241
f 9246//5242 9247//5243 9262//5243 9261//5242
f 9247//5243 9248//5244 9263//5244 9262//5243
f 9248//5244 9249//5245 9264//5245 9263//5244
f 9249//5245 9250//5246 9265//5246 9264//5245
f 9250//5246 9251//5247 9266//5247 9265//5246
f 9251//5247 9252//5248 9267//5248 9266//5247
f 9252//5248 9253//5249 9268//5249 9267//5248
f 9253//5249 9254//5250 9269//5250 9268//5249
f 9254//5250 9255//5251 9270//5251 9269//5250
f 9254//5252 9253//5252 9252//5252 9251//5252 9250//5252 9249//5252 9248//5252 9247//5252 9246//5252 9245//5252 9244//5252 9243//5252 9242//5252 9241//5252
f 9256//5253 9257//5253 9258//5253 9259//5253 9260//5253 9261//5253 9262//5253 9263//5253 9264//5253 9265//5253 9266//5253 9267//5253 9268//5253 9269//5253
v -0.9859 0.0000 1.0141 0.40 0.40 0.40
v -0.9873 0.0087 1.0127 0.40 0.40 0.40
v -0.9912 0.0156 1.0088 0.40 0.40 0.40
v -0.9969 0.0195 1.0031 0.40 0.40 0.40
v -1.0031 0.0195 0.9969 0.40 0.40 0.40
v -1.0088 0.0156 0.9912 0.40 0.40 0.40
v -1.0127 0.0087 0.9873 0.40 0.40 0.40
v -1.0141 0.0000 0.9859 0.40 0.40 0.40
v -1.0127 -0.0087 0.9873 0.40 0.40 0.40
v -1.0088 -0.0156 0.9912 0.40 0.40 0.40
v -1.0031 -0.0195 0.9969 0.40 0.40 0.40
v -0.9969 -0.0195 1.0031 0.40 0.40 0.40
v -0.9912 -0.0156 1.0088 0.40 0.40 0.40
v -0.9873 -0.0087 1.0127 0.40 0.40 0.40
v -0.9859 -0.0000 1.0141 0.40 0.40 0.40
v -1.0859 0.0000 1.1141 0.40 0.40 0.40
v -1.0873 0.0087 1.1127 0.40 0.40 0.40
v -1.0912 0.0156 1.1088 0.40 0.40 0.40
v -1.0969 0.0195 1.1031 0.40 0.40 0.40
v -1.1031 0.0195 1.0969 0.40 0.40 0.40
v -1.1088 0.0156 1.0912 0.40 0.40 0.40
v -1.1127 0.0087 1.0873 0.40 0.40 0.40
v -1.1141 0.0000 1.0859 0.40 0.40 0.40
v -1.1127 -0.0087 1.0873 0.40 0.40 0.40
v -1.1088 -0.0156 1.0912 0.40 0.40 0.40
v -1.1031 -0.0195 1.0969 0.40 0.40 0.40
v -1.0969 -0.0195 1.1031 0.40 0.40 0.40
v -1.0912 -0.0156 1.1088 0.40 0.40 0.40
v -1.0873 -0.0087 1.1127 0.40 0.40 0.40
v -1.0859 -0.0000 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9271//5254 9272//5255 9287//5255 9286//5254
f 9272//5255 9273//5256 9288//5256 9287//5255
f 9273//5256 9274//5257 9289//5257 9288//5256
f 9274//5257 9275//5258 9290//5258 9289//5257
f 9275//5258 9276//5259 9291//5259 9290//5258
f 9276//5259 9277//5260 9292//5260 9291//5259
f 9277//5260 9278//5261 9293//5261 9292//5260
f 9278//5261 9279//5262 9294//5262 9293//5261
f 9279//5262 9280//5263 9295//5263 9294//5262
f 9280//5263 9281//5264 9296//5264 9295//5263
f 9281//5264 9282//5265 9297//5265 9296//5264
f 9282//5265 9283//5266 9298//5266 9297//5265
f 9283//5266 9284//5267 9299//5267 9298//5266
f 9284//5267 9285//5268 9300//5268 9299//5267
f 9284//5269 9283//5269 9282//5269 9281//5269 9280//5269 9279//5269 9278//5269 9277//5269 9276//5269 9275//5269 9274//5269 9273//5269 9272//5269 9271//5269
f 9286//5270 9287//5270 9288//5270 9289//5270 9290//5270 9291//5270 9292//5270 9293//5270 9294//5270 9295//5270 9296//5270 9297//5270 9298//5270 9299//5270
v -0.9859 0.0362 1.0141 0.40 0.40 0.40
v -0.9873 0.0449 1.0127 0.40 0.40 0.40
v -0.9912 0.0519 1.0088 0.40 0.40 0.40
v -0.9969 0.0557 1.0031 0.40 0.40 0.40
v -1.0031 0.0557 0.9969 0.40 0.40 0.40
v -1.0088 0.0519 0.9912 0.40 0.40 0.40
v -1.0127 0.0449 0.9873 0.40 0.40 0.40
v -1.0141 0.0362 0.9859 0.40 0.40 0.40
v -1.0127 0.0276 0.9873 0.40 0.40 0.40
v -1.0088 0.0206 0.9912 0.40 0.40 0.40
v -1.0031 0.0167 0.9969 0.40 0.40 0.40
v -0.9969 0.0167 1.0031 0.40 0.40 0.40
v -0.9912 0.0206 1.0088 0.40 0.40 0.40
v -0.9873 0.0276 1.0127 0.40 0.40 0.40
v -0.9859 0.0362 1.0141 0.40 0.40 0.40
v -1.0859 0.0362 1.1141 0.40 0.40 0.40
v -1.0873 0.0449 1.1127 0.40 0.40 0.40
v -1.0912 0.0519 1.1088 0.40 0.40 0.40
v -1.0969 0.0557 1.1031 0.40 0.40 0.40
v -1.1031 0.0557 1.0969 0.40 0.40 0.40
v -1.1088 0.0519 1.0912 0.40 0.40 0.40
v -1.1127 0.0449 1.0873 0.40 0.40 0.40
v -1.1141 0.0362 1.0859 0.40 0.40 0.40
v -1.1127 0.0276 1.0873 0.40 0.40 0.40
v -1.1088 0.0206 1.0912 0.40 0.40 0.40
v -1.1031 0.0167 1.0969 0.40 0.40 0.40
v -1.0969 0.0167 1.1031 0.40 0.40 0.40
v -1.0912 0.0206 1.1088 0.40 0.40 0.40
v -1.0873 0.0276 1.1127 0.40 0.40 0.40
v -1.0859 0.0362 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9301//5271 9302//5272 9317//5272 9316//5271
f 9302//5272 9303//5273 9318//5273 9317//5272
f 9303//5273 9304//5274 9319//5274 9318//5273
f 9304//5274 9305//5275 9320//5275 9319//5274
f 9305//5275 9306//5276 9321//5276 9320//5275
f 9306//5276 9307//5277 9322//5277 9321//5276
f 9307//5277 9308//5278 9323//5278 9322//5277
f 9308//5278 9309//5279 9324//5279 9323//5278
f 9309//5279 9310//5280 9325//5280 9324//5279
f 9310//5280 9311//5281 9326//5281 9325//5280
f 9311//5281 9312//5282 9327//5282 9326//5281
f 9312//5282 9313//5283 9328//5283 9327//5282
f 9313//5283 9314//5284 9329//5284 9328//5283
f 9314//5284 9315//5285 9330//5285 9329//5284
f 9314//5286 9313//5286 9312//5286 9311//5286 9310//5286 9309//5286 9308//5286 9307//5286 9306//5286 9305//5286 9304//5286 9303//5286 9302//5286 9301//5286
f 9316//5287 9317//5287 9318//5287 9319//5287 9320//5287 9321//5287 9322//5287 9323//5287 9324//5287 9325//5287 9326//5287 9327//5287 9328//5287 9329//5287
v -0.9859 0.0729 1.0141 0.40 0.40 0.40
v -0.9873 0.0815 1.0127 0.40 0.40 0.40
v -0.9912 0.0885 1.0088 0.40 0.40 0.40
v -0.9969 0.0924 1.0031 0.40 0.40 0.40
v -1.0031 0.0924 0.9969 0.40 0.40 0.40
v -1.0088 0.0885 0.9912 0.40 0.40 0.40
v -1.0127 0.0815 0.9873 0.40 0.40 0.40
v -1.0141 0.0729 0.9859 0.40 0.40 0.40
v -1.0127 0.0642 0.9873 0.40 0.40 0.40
v -1.0088 0.0572 0.9912 0.40 0.40 0.40
v -1.0031 0.0534 0.9969 0.40 0.40 0.40
v -0.9969 0.0534 1.0031 0.40 0.40 0.40
v -0.9912 0.0572 1.0088 0.40 0.40 0.40
v -0.9873 0.0642 1.0127 0.40 0.40 0.40
v -0.9859 0.0729 1.0141 0.40 0.40 0.40
v -1.0859 0.0729 1.1141 0.40 0.40 0.40
v -1.0873 0.0815 1.1127 0.40 0.40 0.40
v -1.0912 0.0885 1.1088 0.40 0.40 0.40
v -1.0969 0.0924 1.1031 0.40 0.40 0.40
v -1.1031 0.0924 1.0969 0.40 0.40 0.40
v -1.1088 0.0885 1.0912 0.40 0.40 0.40
v -1.1127 0.0815 1.0873 0.40 0.40 0.40
v -1.1141 0.0729 1.0859 0.40 0.40 0.40
v -1.1127 0.0642 1.0873 0.40 0.40 0.40
v -1.1088 0.0572 1.0912 0.40 0.40 0.40
v -1.1031 0.0534 1.0969 0.40 0.40 0.40
v -1.0969 0.0534 1.1031 0.40 0.40 0.40
v -1.0912 0.0572 1.1088 0.40 0.40 0.40
v -1.0873 0.0642 1.1127 0.40 0.40 0.40
v -1.0859 0.0729 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9331//5288 9332//5289 9347//5289 9346//5288
f 9332//5289 9333//5290 9348//5290 9347//5289
f 9333//5290 9334//5291 9349//5291 9348//5290
f 9334//5291 9335//5292 9350//5292 9349//5291
f 9335//5292 9336//5293 9351//5293 9350//5292
f 9336//5293 9337//5294 9352//5294 9351//5293
f 9337//5294 9338//5295 9353//5295 9352//5294
f 9338//5295 9339//5296 9354//5296 9353//5295
f 9339//5296 9340//5297 9355//5297 9354//5296
f 9340//5297 9341//5298 9356//5298 9355//5297
f 9341//5298 9342//5299 9357//5299 9356//5298
f 9342//5299 9343//5300 9358//5300 9357//5299
f 9343//5300 9344//5301 9359//5301 9358//5300
f 9344//5301 9345//5302 9360//5302 9359//5301
f 9344//5303 9343//5303 9342//5303 9341//5303 9340//5303 9339//5303 9338//5303 9337//5303 9336//5303 9335//5303 9334//5303 9333//5303 9332//5303 9331//5303
f 9346//5304 9347//5304 9348//5304 9349//5304 9350//5304 9351//5304 9352//5304 9353//5304 9354//5304 9355//5304 9356//5304 9357//5304 9358//5304 9359//5304
v -0.9859 0.1098 1.0141 0.40 0.40 0.40
v -0.9873 0.1185 1.0127 0.40 0.40 0.40
v -0.9912 0.1255 1.0088 0.40 0.40 0.40
v -0.9969 0.1293 1.0031 0.40 0.40 0.40
v -1.0031 0.1293 0.9969 0.40 0.40 0.40
v -1.0088 0.1255 0.9912 0.40 0.40 0.40
v -1.0127 0.1185 0.9873 0.40 0.40 0.40
v -1.0141 0.1098 0.9859 0.40 0.40 0.40
v -1.0127 0.1012 0.9873 0.40 0.40 0.40
v -1.0088 0.0942 0.9912 0.40 0.40 0.40
v -1.0031 0.0903 0.9969 0.40 0.40 0.40
v -0.9969 0.0903 1.0031 0.40 0.40 0.40
v -0.9912 0.0942 1.0088 0.40 0.40 0.40
v -0.9873 0.1012 1.0127 0.40 0.40 0.40
v -0.9859 0.1098 1.0141 0.40 0.40 0.40
v -1.0859 0.1098 1.1141 0.40 0.40 0.40
v -1.0873 0.1185 1.1127 0.40 0.40 0.40
v -1.0912 0.1255 1.1088 0.40 0.40 0.40
v -1.0969 0.1293 1.1031 0.40 0.40 0.40
v -1.1031 0.1293 1.0969 0.40 0.40 0.40
v -1.1088 0.1255 1.0912 0.40 0.40 0.40
v -1.1127 0.1185 1.0873 0.40 0.40 0.40
v -1.1141 0.1098 1.0859 0.40 0.40 0.40
v -1.1127 0.1012 1.0873 0.40 0.40 0.40
v -1.1088 0.0942 1.0912 0.40 0.40 0.40
v -1.1031 0.0903 1.0969 0.40 0.40 0.40
v -1.0969 0.0903 1.1031 0.40 0.40 0.40
v -1.0912 0.0942 1.1088 0.40 0.40 0.40
v -1.0873 0.1012 1.1127 0.40 0.40 0.40
v -1.0859 0.1098 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9361//5305 9362//5306 9377//5306 9376//5305
f 9362//5306 9363//5307 9378//5307 9377//5306
f 9363//5307 9364//5308 9379//5308 9378//5307
f 9364//5308 9365//5309 9380//5309 9379//5308
f 9365//5309 9366//5310 9381//5310 9380//5309
f 9366//5310 9367//5311 9382//5311 9381//5310
f 9367//5311 9368//5312 9383//5312 9382//5311
f 9368//5312 9369//5313 9384//5313 9383//5312
f 9369//5313 9370//5314 9385//5314 9384//5313
f 9370//5314 9371//5315 9386//5315 9385//5314
f 9371//5315 9372//5316 9387//5316 9386//5315
f 9372//5316 9373//5317 9388//5317 9387//5316
f 9373//5317 9374//5318 9389//5318 9388//5317
f 9374//5318 9375//5319 9390//5319 9389//5318
f 9374//5320 9373//5320 9372//5320 9371//5320 9370//5320 9369//5320 9368//5320 9367//5320 9366//5320 9365//5320 9364//5320 9363//5320 9362//5320 9361//5320
f 9376//5321 9377//5321 9378//5321 9379//5321 9380//5321 9381//5321 9382//5321 9383//5321 9384//5321 9385//5321 9386//5321 9387//5321 9388//5321 9389//5321
v -0.9859 0.1471 1.0141 0.40 0.40 0.40
v -0.9873 0.1558 1.0127 0.40 0.40 0.40
v -0.9912 0.1628 1.0088 0.40 0.40 0.40
v -0.9969 0.1666 1.0031 0.40 0.40 0.40
v -1.0031 0.1666 0.9969 0.40 0.40 0.40
v -1.0088 0.1628 0.9912 0.40 0.40 0.40
v -1.0127 0.1558 0.9873 0.40 0.40 0.40
v -1.0141 0.1471 0.9859 0.40 0.40 0.40
v -1.0127 0.1385 0.9873 0.40 0.40 0.40
v -1.0088 0.1315 0.9912 0.40 0.40 0.40
v -1.0031 0.1276 0.9969 0.40 0.40 0.40
v -0.9969 0.1276 1.0031 0.40 0.40 0.40
v -0.9912 0.1315 1.0088 0.40 0.40 0.40
v -0.9873 0.1385 1.0127 0.40 0.40 0.40
v -0.9859 0.1471 1.0141 0.40 0.40 0.40
v -1.0859 0.1471 1.1141 0.40 0.40 0.40
v -1.0873 0.1558 1.1127 0.40 0.40 0.40
v -1.0912 0.1628 1.1088 0.40 0.40 0.40
v -1.0969 0.1666 1.1031 0.40 0.40 0.40
v -1.1031 0.1666 1.0969 0.40 0.40 0.40
v -1.1088 0.1628 1.0912 0.40 0.40 0.40
v -1.1127 0.1558 1.0873 0.40 0.40 0.40
v -1.1141 0.1471 1.0859 0.40 0.40 0.40
v -1.1127 0.1385 1.0873 0.40 0.40 0.40
v -1.1088 0.1315 1.0912 0.40 0.40 0.40
v -1.1031 0.1276 1.0969 0.40 0.40 0.40
v -1.0969 0.1276 1.1031 0.40 0.40 0.40
v -1.0912 0.1315 1.1088 0.40 0.40 0.40
v -1.0873 0.1385 1.1127 0.40 0.40 0.40
v -1.0859 0.1471 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9391//5322 9392//5323 9407//5323 9406//5322
f 9392//5323 9393//5324 9408//5324 9407//5323
f 9393//5324 9394//5325 9409//5325 9408//5324
f 9394//5325 9395//5326 9410//5326 9409//5325
f 9395//5326 9396//5327 9411//5327 9410//5326
f 9396//5327 9397//5328 9412//5328 9411//5327
f 9397//5328 9398//5329 9413//5329 9412//5328
f 9398//5329 9399//5330 9414//5330 9413//5329
f 9399//5330 9400//5331 9415//5331 9414//5330
f 9400//5331 9401//5332 9416//5332 9415//5331
f 9401//5332 9402//5333 9417//5333 9416//5332
f 9402//5333 9403//5334 9418//5334 9417//5333
f 9403//5334 9404//5335 9419//5335 9418//5334
f 9404//5335 9405//5336 9420//5336 9419//5335
f 9404//5337 9403//5337 9402//5337 9401//5337 9400//5337 9399//5337 9398//5337 9397//5337 9396//5337 9395//5337 9394//5337 9393//5337 9392//5337 9391//5337
f 9406//5338 9407//5338 9408//5338 9409//5338 9410//5338 9411//5338 9412//5338 9413//5338 9414//5338 9415//5338 9416//5338 9417//5338 9418//5338 9419//5338
v -0.9859 0.1848 1.0141 0.40 0.40 0.40
v -0.9873 0.1935 1.0127 0.40 0.40 0.40
v -0.9912 0.2004 1.0088 0.40 0.40 0.40
v -0.9969 0.2043 1.0031 0.40 0.40 0.40
v -1.0031 0.2043 0.9969 0.40 0.40 0.40
v -1.0088 0.2004 0.9912 0.40 0.40 0.40
v -1.0127 0.1935 0.9873 0.40 0.40 0.40
v -1.0141 0.1848 0.9859 0.40 0.40 0.40
v -1.0127 0.1761 0.9873 0.40 0.40 0.40
v -1.0088 0.1692 0.9912 0.40 0.40 0.40
v -1.0031 0.1653 0.9969 0.40 0.40 0.40
v -0.9969 0.1653 1.0031 0.40 0.40 0.40
v -0.9912 0.1692 1.0088 0.40 0.40 0.40
v -0.9873 0.1761 1.0127 0.40 0.40 0.40
v -0.9859 0.1848 1.0141 0.40 0.40 0.40
v -1.0859 0.1848 1.1141 0.40 0.40 0.40
v -1.0873 0.1935 1.1127 0.40 0.40 0.40
v -1.0912 0.2004 1.1088 0.40 0.40 0.40
v -1.0969 0.2043 1.1031 0.40 0.40 0.40
v -1.1031 0.2043 1.0969 0.40 0.40 0.40
v -1.1088 0.2004 1.0912 0.40 0.40 0.40
v -1.1127 0.1935 1.0873 0.40 0.40 0.40
v -1.1141 0.1848 1.0859 0.40 0.40 0.40
v -1.1127 0.1761 1.0873 0.40 0.40 0.40
v -1.1088 0.1692 1.0912 0.40 0.40 0.40
v -1.1031 0.1653 1.0969 0.40 0.40 0.40
v -1.0969 0.1653 1.1031 0.40 0.40 0.40
v -1.0912 0.1692 1.1088 0.40 0.40 0.40
v -1.0873 0.1761 1.1127 0.40 0.40 0.40
v -1.0859 0.1848 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9421//5339 9422//5340 9437//5340 9436//5339
f 9422//5340 9423//5341 9438//5341 9437//5340
f 9423//5341 9424//5342 9439//5342 9438//5341
f 9424//5342 9425//5343 9440//5343 9439//5342
f 9425//5343 9426//5344 9441//5344 9440//5343
f 9426//5344 9427//5345 9442//5345 9441//5344
f 9427//5345 9428//5346 9443//5346 9442//5345
f 9428//5346 9429//5347 9444//5347 9443//5346
f 9429//5347 9430//5348 9445//5348 9444//5347
f 9430//5348 9431//5349 9446//5349 9445//5348
f 9431//5349 9432//5350 9447//5350 9446//5349
f 9432//5350 9433//5351 9448//5351 9447//5350
f 9433//5351 9434//5352 9449//5352 9448//5351
f 9434//5352 9435//5353 9450//5353 9449//5352
f 9434//5354 9433//5354 9432//5354 9431//5354 9430//5354 9429//5354 9428//5354 9427//5354 9426//5354 9425//5354 9424//5354 9423//5354 9422//5354 9421//5354
f 9436//5355 9437//5355 9438//5355 9439//5355 9440//5355 9441//5355 9442//5355 9443//5355 9444//5355 9445//5355 9446//5355 9447//5355 9448//5355 9449//5355
v -0.9859 0.2228 1.0141 0.40 0.40 0.40
v -0.9873 0.2314 1.0127 0.40 0.40 0.40
v -0.9912 0.2384 1.0088 0.40 0.40 0.40
v -0.9969 0.2423 1.0031 0.40 0.40 0.40
v -1.0031 0.2423 0.9969 0.40 0.40 0.40
v -1.0088 0.2384 0.9912 0.40 0.40 0.40
v -1.0127 0.2314 0.9873 0.40 0.40 0.40
v -1.0141 0.2228 0.9859 0.40 0.40 0.40
v -1.0127 0.2141 0.9873 0.40 0.40 0.40
v -1.0088 0.2071 0.9912 0.40 0.40 0.40
v -1.0031 0.2033 0.9969 0.40 0.40 0.40
v -0.9969 0.2033 1.0031 0.40 0.40 0.40
v -0.9912 0.2071 1.0088 0.40 0.40 0.40
v -0.9873 0.2141 1.0127 0.40 0.40 0.40
v -0.9859 0.2228 1.0141 0.40 0.40 0.40
v -1.0859 0.2228 1.1141 0.40 0.40 0.40
v -1.0873 0.2314 1.1127 0.40 0.40 0.40
v -1.0912 0.2384 1.1088 0.40 0.40 0.40
v -1.0969 0.2423 1.1031 0.40 0.40 0.40
v -1.1031 0.2423 1.0969 0.40 0.40 0.40
v -1.1088 0.2384 1.0912 0.40 0.40 0.40
v -1.1127 0.2314 1.0873 0.40 0.40 0.40
v -1.1141 0.2228 1.0859 0.40 0.40 0.40
v -1.1127 0.2141 1.0873 0.40 0.40 0.40
v -1.1088 0.2071 1.0912 0.40 0.40 0.40
v -1.1031 0.2033 1.0969 0.40 0.40 0.40
v -1.0969 0.2033 1.1031 0.40 0.40 0.40
v -1.0912 0.2071 1.1088 0.40 0.40 0.40
v -1.0873 0.2141 1.1127 0.40 0.40 0.40
v -1.0859 0.2228 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9451//5356 9452//5357 9467//5357 9466//5356
f 9452//5357 9453//5358 9468//5358 9467//5357
f 9453//5358 9454//5359 9469//5359 9468//5358
f 9454//5359 9455//5360 9470//5360 9469//5359
f 9455//5360 9456//5361 9471//5361 9470//5360
f 9456//5361 9457//5362 9472//5362 9471//5361
f 9457//5362 9458//5363 9473//5363 9472//5362
f 9458//5363 9459//5364 9474//5364 9473//5363
f 9459//5364 9460//5365 9475//5365 9474//5364
f 9460//5365 9461//5366 9476//5366 9475//5365
f 9461//5366 9462//5367 9477//5367 9476//5366
f 9462//5367 9463//5368 9478//5368 9477//5367
f 9463//5368 9464//5369 9479//5369 9478//5368
f 9464//5369 9465//5370 9480//5370 9479//5369
f 9464//5371 9463//5371 9462//5371 9461//5371 9460//5371 9459//5371 9458//5371 9457//5371 9456//5371 9455//5371 9454//5371 9453//5371 9452//5371 9451//5371
f 9466//5372 9467//5372 9468//5372 9469//5372 9470//5372 9471//5372 9472//5372 9473//5372 9474//5372 9475//5372 9476//5372 9477//5372 9478//5372 9479//5372
v -0.9859 0.2610 1.0141 0.40 0.40 0.40
v -0.9873 0.2697 1.0127 0.40 0.40 0.40
v -0.9912 0.2767 1.0088 0.40 0.40 0.40
v -0.9969 0.2805 1.0031 0.40 0.40 0.40
v -1.0031 0.2805 0.9969 0.40 0.40 0.40
v -1.0088 0.2767 0.9912 0.40 0.40 0.40
v -1.0127 0.2697 0.9873 0.40 0.40 0.40
v -1.0141 0.2610 0.9859 0.40 0.40 0.40
v -1.0127 0.2523 0.9873 0.40 0.40 0.40
v -1.0088 0.2454 0.9912 0.40 0.40 0.40
v -1.0031 0.2415 0.9969 0.40 0.40 0.40
v -0.9969 0.2415 1.0031 0.40 0.40 0.40
v -0.9912 0.2454 1.0088 0.40 0.40 0.40
v -0.9873 0.2523 1.0127 0.40 0.40 0.40
v -0.9859 0.2610 1.0141 0.40 0.40 0.40
v -1.0859 0.2610 1.1141 0.40 0.40 0.40
v -1.0873 0.2697 1.1127 0.40 0.40 0.40
v -1.0912 0.2767 1.1088 0.40 0.40 0.40
v -1.0969 0.2805 1.1031 0.40 0.40 0.40
v -1.1031 0.2805 1.0969 0.40 0.40 0.40
v -1.1088 0.2767 1.0912 0.40 0.40 0.40
v -1.1127 0.2697 1.0873 0.40 0.40 0.40
v -1.1141 0.2610 1.0859 0.40 0.40 0.40
v -1.1127 0.2523 1.0873 0.40 0.40 0.40
v -1.1088 0.2454 1.0912 0.40 0.40 0.40
v -1.1031 0.2415 1.0969 0.40 0.40 0.40
v -1.0969 0.2415 1.1031 0.40 0.40 0.40
v -1.0912 0.2454 1.1088 0.40 0.40 0.40
v -1.0873 0.2523 1.1127 0.40 0.40 0.40
v -1.0859 0.2610 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9481//5373 9482//5374 9497//5374 9496//5373
f 9482//5374 9483//5375 9498//5375 9497//5374
f 9483//5375 9484//5376 9499//5376 9498//5375
f 9484//5376 9485//5377 9500//5377 9499//5376
f 9485//5377 9486//5378 9501//5378 9500//5377
f 9486//5378 9487//5379 9502//5379 9501//5378
f 9487//5379 9488//5380 9503//5380 9502//5379
f 9488//5380 9489//5381 9504//5381 9503//5380
f 9489//5381 9490//5382 9505//5382 9504//5381
f 9490//5382 9491//5383 9506//5383 9505//5382
f 9491//5383 9492//5384 9507//5384 9506//5383
f 9492//5384 9493//5385 9508//5385 9507//5384
f 9493//5385 9494//5386 9509//5386 9508//5385
f 9494//5386 9495//5387 9510//5387 9509//5386
f 9494//5388 9493//5388 9492//5388 9491//5388 9490//5388 9489//5388 9488//5388 9487//5388 9486//5388 9485//5388 9484//5388 9483//5388 9482//5388 9481//5388
f 9496//5389 9497//5389 9498//5389 9499//5389 9500//5389 9501//5389 9502//5389 9503//5389 9504//5389 9505//5389 9506//5389 9507//5389 9508//5389 9509//5389
v -0.9859 0.2996 1.0141 0.40 0.40 0.40
v -0.9873 0.3083 1.0127 0.40 0.40 0.40
v -0.9912 0.3152 1.0088 0.40 0.40 0.40
v -0.9969 0.3191 1.0031 0.40 0.40 0.40
v -1.0031 0.3191 0.9969 0.40 0.40 0.40
v -1.0088 0.3152 0.9912 0.40 0.40 0.40
v -1.0127 0.3083 0.9873 0.40 0.40 0.40
v -1.0141 0.2996 0.9859 0.40 0.40 0.40
v -1.0127 0.2909 0.9873 0.40 0.40 0.40
v -1.0088 0.2840 0.9912 0.40 0.40 0.40
v -1.0031 0.2801 0.9969 0.40 0.40 0.40
v -0.9969 0.2801 1.0031 0.40 0.40 0.40
v -0.9912 0.2840 1.0088 0.40 0.40 0.40
v -0.9873 0.2909 1.0127 0.40 0.40 0.40
v -0.9859 0.2996 1.0141 0.40 0.40 0.40
v -1.0859 0.2996 1.1141 0.40 0.40 0.40
v -1.0873 0.3083 1.1127 0.40 0.40 0.40
v -1.0912 0.3152 1.1088 0.40 0.40 0.40
v -1.0969 0.3191 1.1031 0.40 0.40 0.40
v -1.1031 0.3191 1.0969 0.40 0.40 0.40
v -1.1088 0.3152 1.0912 0.40 0.40 0.40
v -1.1127 0.3083 1.0873 0.40 0.40 0.40
v -1.1141 0.2996 1.0859 0.40 0.40 0.40
v -1.1127 0.2909 1.0873 0.40 0.40 0.40
v -1.1088 0.2840 1.0912 0.40 0.40 0.40
v -1.1031 0.2801 1.0969 0.40 0.40 0.40
v -1.0969 0.2801 1.1031 0.40 0.40 0.40
v -1.0912 0.2840 1.1088 0.40 0.40 0.40
v -1.0873 0.2909 1.1127 0.40 0.40 0.40
v -1.0859 0.2996 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9511//5390 9512//5391 9527//5391 9526//5390
f 9512//5391 9513//5392 9528//5392 9527//5391
f 9513//5392 9514//5393 9529//5393 9528//5392
f 9514//5393 9515//5394 9530//5394 9529//5393
f 9515//5394 9516//5395 9531//5395 9530//5394
f 9516//5395 9517//5396 9532//5396 9531//5395
f 9517//5396 9518//5397 9533//5397 9532//5396
f 9518//5397 9519//5398 9534//5398 9533//5397
f 9519//5398 9520//5399 9535//5399 9534//5398
f 9520//5399 9521//5400 9536//5400 9535//5399
f 9521//5400 9522//5401 9537//5401 9536//5400
f 9522//5401 9523//5402 9538//5402 9537//5401
f 9523//5402 9524//5403 9539//5403 9538//5402
f 9524//5403 9525//5404 9540//5404 9539//5403
f 9524//5405 9523//5405 9522//5405 9521//5405 9520//5405 9519//5405 9518//5405 9517//5405 9516//5405 9515//5405 9514//5405 9513//5405 9512//5405 9511//5405
f 9526//5406 9527//5406 9528//5406 9529//5406 9530//5406 9531//5406 9532//5406 9533//5406 9534//5406 9535//5406 9536//5406 9537//5406 9538//5406 9539//5406
v -0.9859 0.3384 1.0141 0.40 0.40 0.40
v -0.9873 0.3471 1.0127 0.40 0.40 0.40
v -0.9912 0.3541 1.0088 0.40 0.40 0.40
v -0.9969 0.3579 1.0031 0.40 0.40 0.40
v -1.0031 0.3579 0.9969 0.40 0.40 0.40
v -1.0088 0.3541 0.9912 0.40 0.40 0.40
v -1.0127 0.3471 0.9873 0.40 0.40 0.40
v -1.0141 0.3384 0.9859 0.40 0.40 0.40
v -1.0127 0.3298 0.9873 0.40 0.40 0.40
v -1.0088 0.3228 0.9912 0.40 0.40 0.40
v -1.0031 0.3189 0.9969 0.40 0.40 0.40
v -0.9969 0.3189 1.0031 0.40 0.40 0.40
v -0.9912 0.3228 1.0088 0.40 0.40 0.40
v -0.9873 0.3298 1.0127 0.40 0.40 0.40
v -0.9859 0.3384 1.0141 0.40 0.40 0.40
v -1.0859 0.3384 1.1141 0.40 0.40 0.40
v -1.0873 0.3471 1.1127 0.40 0.40 0.40
v -1.0912 0.3541 1.1088 0.40 0.40 0.40
v -1.0969 0.3579 1.1031 0.40 0.40 0.40
v -1.1031 0.3579 1.0969 0.40 0.40 0.40
v -1.1088 0.3541 1.0912 0.40 0.40 0.40
v -1.1127 0.3471 1.0873 0.40 0.40 0.40
v -1.1141 0.3384 1.0859 0.40 0.40 0.40
v -1.1127 0.3298 1.0873 0.40 0.40 0.40
v -1.1088 0.3228 1.0912 0.40 0.40 0.40
v -1.1031 0.3189 1.0969 0.40 0.40 0.40
v -1.0969 0.3189 1.1031 0.40 0.40 0.40
v -1.0912 0.3228 1.1088 0.40 0.40 0.40
v -1.0873 0.3298 1.1127 0.40 0.40 0.40
v -1.0859 0.3384 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9541//5407 9542//5408 9557//5408 9556//5407
f 9542//5408 9543//5409 9558//5409 9557//5408
f 9543//5409 9544//5410 9559//5410 9558//5409
f 9544//5410 9545//5411 9560//5411 9559//5410
f 9545//5411 9546//5412 9561//5412 9560//5411
f 9546//5412 9547//5413 9562//5413 9561//5412
f 9547//5413 9548//5414 9563//5414 9562//5413
f 9548//5414 9549//5415 9564//5415 9563//5414
f 9549//5415 9550//5416 9565//5416 9564//5415
f 9550//5416 9551//5417 9566//5417 9565//5416
f 9551//5417 9552//5418 9567//5418 9566//5417
f 9552//5418 9553//5419 9568//5419 9567//5418
f 9553//5419 9554//5420 9569//5420 9568//5419
f 9554//5420 9555//5421 9570//5421 9569//5420
f 9554//5422 9553//5422 9552//5422 9551//5422 9550//5422 9549//5422 9548//5422 9547//5422 9546//5422 9545//5422 9544//5422 9543//5422 9542//5422 9541//5422
f 9556//5423 9557//5423 9558//5423 9559//5423 9560//5423 9561//5423 9562//5423 9563//5423 9564//5423 9565//5423 9566//5423 9567//5423 9568//5423 9569//5423
v -0.9859 0.3776 1.0141 0.40 0.40 0.40
v -0.9873 0.3862 1.0127 0.40 0.40 0.40
v -0.9912 0.3932 1.0088 0.40 0.40 0.40
v -0.9969 0.3971 1.0031 0.40 0.40 0.40
v -1.0031 0.3971 0.9969 0.40 0.40 0.40
v -1.0088 0.3932 0.9912 0.40 0.40 0.40
v -1.0127 0.3862 0.9873 0.40 0.40 0.40
v -1.0141 0.3776 0.9859 0.40 0.40 0.40
v -1.0127 0.3689 0.9873 0.40 0.40 0.40
v -1.0088 0.3619 0.9912 0.40 0.40 0.40
v -1.0031 0.3581 0.9969 0.40 0.40 0.40
v -0.9969 0.3581 1.0031 0.40 0.40 0.40
v -0.9912 0.3619 1.0088 0.40 0.40 0.40
v -0.9873 0.3689 1.0127 0.40 0.40 0.40
v -0.9859 0.3776 1.0141 0.40 0.40 0.40
v -1.0859 0.3776 1.1141 0.40 0.40 0.40
v -1.0873 0.3862 1.1127 0.40 0.40 0.40
v -1.0912 0.3932 1.1088 0.40 0.40 0.40
v -1.0969 0.3971 1.1031 0.40 0.40 0.40
v -1.1031 0.3971 1.0969 0.40 0.40 0.40
v -1.1088 0.3932 1.0912 0.40 0.40 0.40
v -1.1127 0.3862 1.0873 0.40 0.40 0.40
v -1.1141 0.3776 1.0859 0.40 0.40 0.40
v -1.1127 0.3689 1.0873 0.40 0.40 0.40
v -1.1088 0.3619 1.0912 0.40 0.40 0.40
v -1.1031 0.3581 1.0969 0.40 0.40 0.40
v -1.0969 0.3581 1.1031 0.40 0.40 0.40
v -1.0912 0.3619 1.1088 0.40 0.40 0.40
v -1.0873 0.3689 1.1127 0.40 0.40 0.40
v -1.0859 0.3776 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9571//5424 9572//5425 9587//5425 9586//5424
f 9572//5425 9573//5426 9588//5426 9587//5425
f 9573//5426 9574//5427 9589//5427 9588//5426
f 9574//5427 9575//5428 9590//5428 9589//5427
f 9575//5428 9576//5429 9591//5429 9590//5428
f 9576//5429 9577//5430 9592//5430 9591//5429
f 9577//5430 9578//5431 9593//5431 9592//5430
f 9578//5431 9579//5432 9594//5432 9593//5431
f 9579//5432 9580//5433 9595//5433 9594//5432
f 9580//5433 9581//5434 9596//5434 9595//5433
f 9581//5434 9582//5435 9597//5435 9596//5434
f 9582//5435 9583//5436 9598//5436 9597//5435
f 9583//5436 9584//5437 9599//5437 9598//5436
f 9584//5437 9585//5438 9600//5438 9599//5437
f 9584//5439 9583//5439 9582//5439 9581//5439 9580//5439 9579//5439 9578//5439 9577//5439 9576//5439 9575//5439 9574//5439 9573//5439 9572//5439 9571//5439
f 9586//5440 9587//5440 9588//5440 9589//5440 9590//5440 9591//5440 9592//5440 9593//5440 9594//5440 9595//5440 9596//5440 9597//5440 9598//5440 9599//5440
v -0.9859 0.4169 1.0141 0.40 0.40 0.40
v -0.9873 0.4256 1.0127 0.40 0.40 0.40
v -0.9912 0.4326 1.0088 0.40 0.40 0.40
v -0.9969 0.4364 1.0031 0.40 0.40 0.40
v -1.0031 0.4364 0.9969 0.40 0.40 0.40
v -1.0088 0.4326 0.9912 0.40 0.40 0.40
v -1.0127 0.4256 0.9873 0.40 0.40 0.40
v -1.0141 0.4169 0.9859 0.40 0.40 0.40
v -1.0127 0.4083 0.9873 0.40 0.40 0.40
v -1.0088 0.4013 0.9912 0.40 0.40 0.40
v -1.0031 0.3974 0.9969 0.40 0.40 0.40
v -0.9969 0.3974 1.0031 0.40 0.40 0.40
v -0.9912 0.4013 1.0088 0.40 0.40 0.40
v -0.9873 0.4083 1.0127 0.40 0.40 0.40
v -0.9859 0.4169 1.0141 0.40 0.40 0.40
v -1.0859 0.4169 1.1141 0.40 0.40 0.40
v -1.0873 0.4256 1.1127 0.40 0.40 0.40
v -1.0912 0.4326 1.1088 0.40 0.40 0.40
v -1.0969 0.4364 1.1031 0.40 0.40 0.40
v -1.1031 0.4364 1.0969 0.40 0.40 0.40
v -1.1088 0.4326 1.0912 0.40 0.40 0.40
v -1.1127 0.4256 1.0873 0.40 0.40 0.40
v -1.1141 0.4169 1.0859 0.40 0.40 0.40
v -1.1127 0.4083 1.0873 0.40 0.40 0.40
v -1.1088 0.4013 1.0912 0.40 0.40 0.40
v -1.1031 0.3974 1.0969 0.40 0.40 0.40
v -1.0969 0.3974 1.1031 0.40 0.40 0.40
v -1.0912 0.4013 1.1088 0.40 0.40 0.40
v -1.0873 0.4083 1.1127 0.40 0.40 0.40
v -1.0859 0.4169 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9601//5441 9602//5442 9617//5442 9616//5441
f 9602//5442 9603//5443 9618//5443 9617//5442
f 9603//5443 9604//5444 9619//5444 9618//5443
f 9604//5444 9605//5445 9620//5445 9619//5444
f 9605//5445 9606//5446 9621//5446 9620//5445
f 9606//5446 9607//5447 9622//5447 9621//5446
f 9607//5447 9608//5448 9623//5448 9622//5447
f 9608//5448 9609//5449 9624//5449 9623//5448
f 9609//5449 9610//5450 9625//5450 9624//5449
f 9610//5450 9611//5451 9626//5451 9625//5450
f 9611//5451 9612//5452 9627//5452 9626//5451
f 9612//5452 9613//5453 9628//5453 9627//5452
f 9613//5453 9614//5454 9629//5454 9628//5453
f 9614//5454 9615//5455 9630//5455 9629//5454
f 9614//5456 9613//5456 9612//5456 9611//5456 9610//5456 9609//5456 9608//5456 9607//5456 9606//5456 9605//5456 9604//5456 9603//5456 9602//5456 9601//5456
f 9616//5457 9617//5457 9618//5457 9619//5457 9620//5457 9621//5457 9622//5457 9623//5457 9624//5457 9625//5457 9626//5457 9627//5457 9628//5457 9629//5457
v -0.9859 0.4566 1.0141 0.40 0.40 0.40
v -0.9873 0.4653 1.0127 0.40 0.40 0.40
v -0.9912 0.4722 1.0088 0.40 0.40 0.40
v -0.9969 0.4761 1.0031 0.40 0.40 0.40
v -1.0031 0.4761 0.9969 0.40 0.40 0.40
v -1.0088 0.4722 0.9912 0.40 0.40 0.40
v -1.0127 0.4653 0.9873 0.40 0.40 0.40
v -1.0141 0.4566 0.9859 0.40 0.40 0.40
v -1.0127 0.4479 0.9873 0.40 0.40 0.40
v -1.0088 0.4409 0.9912 0.40 0.40 0.40
v -1.0031 0.4371 0.9969 0.40 0.40 0.40
v -0.9969 0.4371 1.0031 0.40 0.40 0.40
v -0.9912 0.4409 1.0088 0.40 0.40 0.40
v -0.9873 0.4479 1.0127 0.40 0.40 0.40
v -0.9859 0.4566 1.0141 0.40 0.40 0.40
v -1.0859 0.4566 1.1141 0.40 0.40 0.40
v -1.0873 0.4653 1.1127 0.40 0.40 0.40
v -1.0912 0.4722 1.1088 0.40 0.40 0.40
v -1.0969 0.4761 1.1031 0.40 0.40 0.40
v -1.1031 0.4761 1.0969 0.40 0.40 0.40
v -1.1088 0.4722 1.0912 0.40 0.40 0.40
v -1.1127 0.4653 1.0873 0.40 0.40 0.40
v -1.1141 0.4566 1.0859 0.40 0.40 0.40
v -1.1127 0.4479 1.0873 0.40 0.40 0.40
v -1.1088 0.4409 1.0912 0.40 0.40 0.40
v -1.1031 0.4371 1.0969 0.40 0.40 0.40
v -1.0969 0.4371 1.1031 0.40 0.40 0.40
v -1.0912 0.4409 1.1088 0.40 0.40 0.40
v -1.0873 0.4479 1.1127 0.40 0.40 0.40
v -1.0859 0.4566 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9631//5458 9632//5459 9647//5459 9646//5458
f 9632//5459 9633//5460 9648//5460 9647//5459
f 9633//5460 9634//5461 9649//5461 9648//5460
f 9634//5461 9635//5462 9650//5462 9649//5461
f 9635//5462 9636//5463 9651//5463 9650//5462
f 9636//5463 9637//5464 9652//5464 9651//5463
f 9637//5464 9638//5465 9653//5465 9652//5464
f 9638//5465 9639//5466 9654//5466 9653//5465
f 9639//5466 9640//5467 9655//5467 9654//5466
f 9640//5467 9641//5468 9656//5468 9655//5467
f 9641//5468 9642//5469 9657//5469 9656//5468
f 9642//5469 9643//5470 9658//5470 9657//5469
f 9643//5470 9644//5471 9659//5471 9658//5470
f 9644//5471 9645//5472 9660//5472 9659//5471
f 9644//5473 9643//5473 9642//5473 9641//5473 9640//5473 9639//5473 9638//5473 9637//5473 9636//5473 9635//5473 9634//5473 9633//5473 9632//5473 9631//5473
f 9646//5474 9647//5474 9648//5474 9649//5474 9650//5474 9651//5474 9652//5474 9653//5474 9654//5474 9655//5474 9656//5474 9657//5474 9658//5474 9659//5474
v -0.9859 0.4965 1.0141 0.40 0.40 0.40
v -0.9873 0.5051 1.0127 0.40 0.40 0.40
v -0.9912 0.5121 1.0088 0.40 0.40 0.40
v -0.9969 0.5160 1.0031 0.40 0.40 0.40
v -1.0031 0.5160 0.9969 0.40 0.40 0.40
v -1.0088 0.5121 0.9912 0.40 0.40 0.40
v -1.0127 0.5051 0.9873 0.40 0.40 0.40
v -1.0141 0.4965 0.9859 0.40 0.40 0.40
v -1.0127 0.4878 0.9873 0.40 0.40 0.40
v -1.0088 0.4808 0.9912 0.40 0.40 0.40
v -1.0031 0.4770 0.9969 0.40 0.40 0.40
v -0.9969 0.4770 1.0031 0.40 0.40 0.40
v -0.9912 0.4808 1.0088 0.40 0.40 0.40
v -0.9873 0.4878 1.0127 0.40 0.40 0.40
v -0.9859 0.4965 1.0141 0.40 0.40 0.40
v -1.0859 0.4965 1.1141 0.40 0.40 0.40
v -1.0873 0.5051 1.1127 0.40 0.40 0.40
v -1.0912 0.5121 1.1088 0.40 0.40 0.40
v -1.0969 0.5160 1.1031 0.40 0.40 0.40
v -1.1031 0.5160 1.0969 0.40 0.40 0.40
v -1.1088 0.5121 1.0912 0.40 0.40 0.40
v -1.1127 0.5051 1.0873 0.40 0.40 0.40
v -1.1141 0.4965 1.0859 0.40 0.40 0.40
v -1.1127 0.4878 1.0873 0.40 0.40 0.40
v -1.1088 0.4808 1.0912 0.40 0.40 0.40
v -1.1031 0.4770 1.0969 0.40 0.40 0.40
v -1.0969 0.4770 1.1031 0.40 0.40 0.40
v -1.0912 0.4808 1.1088 0.40 0.40 0.40
v -1.0873 0.4878 1.1127 0.40 0.40 0.40
v -1.0859 0.4965 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9661//5475 9662//5476 9677//5476 9676//5475
f 9662//5476 9663//5477 9678//5477 9677//5476
f 9663//5477 9664//5478 9679//5478 9678//5477
f 9664//5478 9665//5479 9680//5479 9679//5478
f 9665//5479 9666//5480 9681//5480 9680//5479
f 9666//5480 9667//5481 9682//5481 9681//5480
f 9667//5481 9668//5482 9683//5482 9682//5481
f 9668//5482 9669//5483 9684//5483 9683//5482
f 9669//5483 9670//5484 9685//5484 9684//5483
f 9670//5484 9671//5485 9686//5485 9685//5484
f 9671//5485 9672//5486 9687//5486 9686//5485
f 9672//5486 9673//5487 9688//5487 9687//5486
f 9673//5487 9674//5488 9689//5488 9688//5487
f 9674//5488 9675//5489 9690//5489 9689//5488
f 9674//5490 9673//5490 9672//5490 9671//5490 9670//5490 9669//5490 9668//5490 9667//5490 9666//5490 9665//5490 9664//5490 9663//5490 9662//5490 9661//5490
f 9676//5491 9677//5491 9678//5491 9679//5491 9680//5491 9681//5491 9682//5491 9683//5491 9684//5491 9685//5491 9686//5491 9687//5491 9688//5491 9689//5491
v -0.9859 0.5366 1.0141 0.40 0.40 0.40
v -0.9873 0.5452 1.0127 0.40 0.40 0.40
v -0.9912 0.5522 1.0088 0.40 0.40 0.40
v -0.9969 0.5561 1.0031 0.40 0.40 0.40
v -1.0031 0.5561 0.9969 0.40 0.40 0.40
v -1.0088 0.5522 0.9912 0.40 0.40 0.40
v -1.0127 0.5452 0.9873 0.40 0.40 0.40
v -1.0141 0.5366 0.9859 0.40 0.40 0.40
v -1.0127 0.5279 0.9873 0.40 0.40 0.40
v -1.0088 0.5209 0.9912 0.40 0.40 0.40
v -1.0031 0.5171 0.9969 0.40 0.40 0.40
v -0.9969 0.5171 1.0031 0.40 0.40 0.40
v -0.9912 0.5209 1.0088 0.40 0.40 0.40
v -0.9873 0.5279 1.0127 0.40 0.40 0.40
v -0.9859 0.5366 1.0141 0.40 0.40 0.40
v -1.0859 0.5366 1.1141 0.40 0.40 0.40
v -1.0873 0.5452 1.1127 0.40 0.40 0.40
v -1.0912 0.5522 1.1088 0.40 0.40 0.40
v -1.0969 0.5561 1.1031 0.40 0.40 0.40
v -1.1031 0.5561 1.0969 0.40 0.40 0.40
v -1.1088 0.5522 1.0912 0.40 0.40 0.40
v -1.1127 0.5452 1.0873 0.40 0.40 0.40
v -1.1141 0.5366 1.0859 0.40 0.40 0.40
v -1.1127 0.5279 1.0873 0.40 0.40 0.40
v -1.1088 0.5209 1.0912 0.40 0.40 0.40
v -1.1031 0.5171 1.0969 0.40 0.40 0.40
v -1.0969 0.5171 1.1031 0.40 0.40 0.40
v -1.0912 0.5209 1.1088 0.40 0.40 0.40
v -1.0873 0.5279 1.1127 0.40 0.40 0.40
v -1.0859 0.5366 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9691//5492 9692//5493 9707//5493 9706//5492
f 9692//5493 9693//5494 9708//5494 9707//5493
f 9693//5494 9694//5495 9709//5495 9708//5494
f 9694//5495 9695//5496 9710//5496 9709//5495
f 9695//5496 9696//5497 9711//5497 9710//5496
f 9696//5497 9697//5498 9712//5498 9711//5497
f 9697//5498 9698//5499 9713//5499 9712//5498
f 9698//5499 9699//5500 9714//5500 9713//5499
f 9699//5500 9700//5501 9715//5501 9714//5500
f 9700//5501 9701//5502 9716//5502 9715//5501
f 9701//5502 9702//5503 9717//5503 9716//5502
f 9702//5503 9703//5504 9718//5504 9717//5503
f 9703//5504 9704//5505 9719//5505 9718//5504
f 9704//5505 9705//5506 9720//5506 9719//5505
f 9704//5507 9703//5507 9702//5507 9701//5507 9700//5507 9699//5507 9698//5507 9697//5507 9696//5507 9695//5507 9694//5507 9693//5507 9692//5507 9691//5507
f 9706//5508 9707//5508 9708//5508 9709//5508 9710//5508 9711//5508 9712//5508 9713//5508 9714//5508 9715//5508 9716//5508 9717//5508 9718//5508 9719//5508
v -0.9859 0.5769 1.0141 0.40 0.40 0.40
v -0.9873 0.5856 1.0127 0.40 0.40 0.40
v -0.9912 0.5925 1.0088 0.40 0.40 0.40
v -0.9969 0.5964 1.0031 0.40 0.40 0.40
v -1.0031 0.5964 0.9969 0.40 0.40 0.40
v -1.0088 0.5925 0.9912 0.40 0.40 0.40
v -1.0127 0.5856 0.9873 0.40 0.40 0.40
v -1.0141 0.5769 0.9859 0.40 0.40 0.40
v -1.0127 0.5682 0.9873 0.40 0.40 0.40
v -1.0088 0.5613 0.9912 0.40 0.40 0.40
v -1.0031 0.5574 0.9969 0.40 0.40 0.40
v -0.9969 0.5574 1.0031 0.40 0.40 0.40
v -0.9912 0.5613 1.0088 0.40 0.40 0.40
v -0.9873 0.5682 1.0127 0.40 0.40 0.40
v -0.9859 0.5769 1.0141 0.40 0.40 0.40
v -1.0859 0.5769 1.1141 0.40 0.40 0.40
v -1.0873 0.5856 1.1127 0.40 0.40 0.40
v -1.0912 0.5925 1.1088 0.40 0.40 0.40
v -1.0969 0.5964 1.1031 0.40 0.40 0.40
v -1.1031 0.5964 1.0969 0.40 0.40 0.40
v -1.1088 0.5925 1.0912 0.40 0.40 0.40
v -1.1127 0.5856 1.0873 0.40 0.40 0.40
v -1.1141 0.5769 1.0859 0.40 0.40 0.40
v -1.1127 0.5682 1.0873 0.40 0.40 0.40
v -1.1088 0.5613 1.0912 0.40 0.40 0.40
v -1.1031 0.5574 1.0969 0.40 0.40 0.40
v -1.0969 0.5574 1.1031 0.40 0.40 0.40
v -1.0912 0.5613 1.1088 0.40 0.40 0.40
v -1.0873 0.5682 1.1127 0.40 0.40 0.40
v -1.0859 0.5769 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9721//5509 9722//5510 9737//5510 9736//5509
f 9722//5510 9723//5511 9738//5511 9737//5510
f 9723//5511 9724//5512 9739//5512 9738//5511
f 9724//5512 9725//5513 9740//5513 9739//5512
f 9725//5513 9726//5514 9741//5514 9740//5513
f 9726//5514 9727//5515 9742//5515 9741//5514
f 9727//5515 9728//5516 9743//5516 9742//5515
f 9728//5516 9729//5517 9744//5517 9743//5516
f 9729//5517 9730//5518 9745//5518 9744//5517
f 9730//5518 9731//5519 9746//5519 9745//5518
f 9731//5519 9732//5520 9747//5520 9746//5519
f 9732//5520 9733//5521 9748//5521 9747//5520
f 9733//5521 9734//5522 9749//5522 9748//5521
f 9734//5522 9735//5523 9750//5523 9749//5522
f 9734//5524 9733//5524 9732//5524 9731//5524 9730//5524 9729//5524 9728//5524 9727//5524 9726//5524 9725//5524 9724//5524 9723//5524 9722//5524 9721//5524
f 9736//5525 9737//5525 9738//5525 9739//5525 9740//5525 9741//5525 9742//5525 9743//5525 9744//5525 9745//5525 9746//5525 9747//5525 9748//5525 9749//5525
v -0.9859 0.6175 1.0141 0.40 0.40 0.40
v -0.9873 0.6261 1.0127 0.40 0.40 0.40
v -0.9912 0.6331 1.0088 0.40 0.40 0.40
v -0.9969 0.6370 1.0031 0.40 0.40 0.40
v -1.0031 0.6370 0.9969 0.40 0.40 0.40
v -1.0088 0.6331 0.9912 0.40 0.40 0.40
v -1.0127 0.6261 0.9873 0.40 0.40 0.40
v -1.0141 0.6175 0.9859 0.40 0.40 0.40
v -1.0127 0.6088 0.9873 0.40 0.40 0.40
v -1.0088 0.6018 0.9912 0.40 0.40 0.40
v -1.0031 0.5980 0.9969 0.40 0.40 0.40
v -0.9969 0.5980 1.0031 0.40 0.40 0.40
v -0.9912 0.6018 1.0088 0.40 0.40 0.40
v -0.9873 0.6088 1.0127 0.40 0.40 0.40
v -0.9859 0.6175 1.0141 0.40 0.40 0.40
v -1.0859 0.6175 1.1141 0.40 0.40 0.40
v -1.0873 0.6261 1.1127 0.40 0.40 0.40
v -1.0912 0.6331 1.1088 0.40 0.40 0.40
v -1.0969 0.6370 1.1031 0.40 0.40 0.40
v -1.1031 0.6370 1.0969 0.40 0.40 0.40
v -1.1088 0.6331 1.0912 0.40 0.40 0.40
v -1.1127 0.6261 1.0873 0.40 0.40 0.40
v -1.1141 0.6175 1.0859 0.40 0.40 0.40
v -1.1127 0.6088 1.0873 0.40 0.40 0.40
v -1.1088 0.6018 1.0912 0.40 0.40 0.40
v -1.1031 0.5980 1.0969 0.40 0.40 0.40
v -1.0969 0.5980 1.1031 0.40 0.40 0.40
v -1.0912 0.6018 1.1088 0.40 0.40 0.40
v -1.0873 0.6088 1.1127 0.40 0.40 0.40
v -1.0859 0.6175 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9751//5526 9752//5527 9767//5527 9766//5526
f 9752//5527 9753//5528 9768//5528 9767//5527
f 9753//5528 9754//5529 9769//5529 9768//5528
f 9754//5529 9755//5530 9770//5530 9769//5529
f 9755//5530 9756//5531 9771//5531 9770//5530
f 9756//5531 9757//5532 9772//5532 9771//5531
f 9757//5532 9758//5533 9773//5533 9772//5532
f 9758//5533 9759//5534 9774//5534 9773//5533
f 9759//5534 9760//5535 9775//5535 9774//5534
f 9760//5535 9761//5536 9776//5536 9775//5535
f 9761//5536 9762//5537 9777//5537 9776//5536
f 9762//5537 9763//5538 9778//5538 9777//5537
f 9763//5538 9764//5539 9779//5539 9778//5538
f 9764//5539 9765//5540 9780//5540 9779//5539
f 9764//5541 9763//5541 9762//5541 9761//5541 9760//5541 9759//5541 9758//5541 9757//5541 9756//5541 9755//5541 9754//5541 9753//5541 9752//5541 9751//5541
f 9766//5542 9767//5542 9768//5542 9769//5542 9770//5542 9771//5542 9772//5542 9773//5542 9774//5542 9775//5542 9776//5542 9777//5542 9778//5542 9779//5542
v -0.9859 0.6582 1.0141 0.40 0.40 0.40
v -0.9873 0.6669 1.0127 0.40 0.40 0.40
v -0.9912 0.6738 1.0088 0.40 0.40 0.40
v -0.9969 0.6777 1.0031 0.40 0.40 0.40
v -1.0031 0.6777 0.9969 0.40 0.40 0.40
v -1.0088 0.6738 0.9912 0.40 0.40 0.40
v -1.0127 0.6669 0.9873 0.40 0.40 0.40
v -1.0141 0.6582 0.9859 0.40 0.40 0.40
v -1.0127 0.6495 0.9873 0.40 0.40 0.40
v -1.0088 0.6426 0.9912 0.40 0.40 0.40
v -1.0031 0.6387 0.9969 0.40 0.40 0.40
v -0.9969 0.6387 1.0031 0.40 0.40 0.40
v -0.9912 0.6426 1.0088 0.40 0.40 0.40
v -0.9873 0.6495 1.0127 0.40 0.40 0.40
v -0.9859 0.6582 1.0141 0.40 0.40 0.40
v -1.0859 0.6582 1.1141 0.40 0.40 0.40
v -1.0873 0.6669 1.1127 0.40 0.40 0.40
v -1.0912 0.6738 1.1088 0.40 0.40 0.40
v -1.0969 0.6777 1.1031 0.40 0.40 0.40
v -1.1031 0.6777 1.0969 0.40 0.40 0.40
v -1.1088 0.6738 1.0912 0.40 0.40 0.40
v -1.1127 0.6669 1.0873 0.40 0.40 0.40
v -1.1141 0.6582 1.0859 0.40 0.40 0.40
v -1.1127 0.6495 1.0873 0.40 0.40 0.40
v -1.1088 0.6426 1.0912 0.40 0.40 0.40
v -1.1031 0.6387 1.0969 0.40 0.40 0.40
v -1.0969 0.6387 1.1031 0.40 0.40 0.40
v -1.0912 0.6426 1.1088 0.40 0.40 0.40
v -1.0873 0.6495 1.1127 0.40 0.40 0.40
v -1.0859 0.6582 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9781//5543 9782//5544 9797//5544 9796//5543
f 9782//5544 9783//5545 9798//5545 9797//5544
f 9783//5545 9784//5546 9799//5546 9798//5545
f 9784//5546 9785//5547 9800//5547 9799//5546
f 9785//5547 9786//5548 9801//5548 9800//5547
f 9786//5548 9787//5549 9802//5549 9801//5548
f 9787//5549 9788//5550 9803//5550 9802//5549
f 9788//5550 9789//5551 9804//5551 9803//5550
f 9789//5551 9790//5552 9805//5552 9804//5551
f 9790//5552 9791//5553 9806//5553 9805//5552
f 9791//5553 9792//5554 9807//5554 9806//5553
f 9792//5554 9793//5555 9808//5555 9807//5554
f 9793//5555 9794//5556 9809//5556 9808//5555
f 9794//5556 9795//5557 9810//5557 9809//5556
f 9794//5558 9793//5558 9792//5558 9791//5558 9790//5558 9789//5558 9788//5558 9787//5558 9786//5558 9785//5558 9784//5558 9783//5558 9782//5558 9781//5558
f 9796//5559 9797//5559 9798//5559 9799//5559 9800//5559 9801//5559 9802//5559 9803//5559 9804//5559 9805//5559 9806//5559 9807//5559 9808//5559 9809//5559
v -0.9859 0.6992 1.0141 0.40 0.40 0.40
v -0.9873 0.7078 1.0127 0.40 0.40 0.40
v -0.9912 0.7148 1.0088 0.40 0.40 0.40
v -0.9969 0.7187 1.0031 0.40 0.40 0.40
v -1.0031 0.7187 0.9969 0.40 0.40 0.40
v -1.0088 0.7148 0.9912 0.40 0.40 0.40
v -1.0127 0.7078 0.9873 0.40 0.40 0.40
v -1.0141 0.6992 0.9859 0.40 0.40 0.40
v -1.0127 0.6905 0.9873 0.40 0.40 0.40
v -1.0088 0.6835 0.9912 0.40 0.40 0.40
v -1.0031 0.6797 0.9969 0.40 0.40 0.40
v -0.9969 0.6797 1.0031 0.40 0.40 0.40
v -0.9912 0.6835 1.0088 0.40 0.40 0.40
v -0.9873 0.6905 1.0127 0.40 0.40 0.40
v -0.9859 0.6992 1.0141 0.40 0.40 0.40
v -1.0859 0.6992 1.1141 0.40 0.40 0.40
v -1.0873 0.7078 1.1127 0.40 0.40 0.40
v -1.0912 0.7148 1.1088 0.40 0.40 0.40
v -1.0969 0.7187 1.1031 0.40 0.40 0.40
v -1.1031 0.7187 1.0969 0.40 0.40 0.40
v -1.1088 0.7148 1.0912 0.40 0.40 0.40
v -1.1127 0.7078 1.0873 0.40 0.40 0.40
v -1.1141 0.6992 1.0859 0.40 0.40 0.40
v -1.1127 0.6905 1.0873 0.40 0.40 0.40
v -1.1088 0.6835 1.0912 0.40 0.40 0.40
v -1.1031 0.6797 1.0969 0.40 0.40 0.40
v -1.0969 0.6797 1.1031 0.40 0.40 0.40
v -1.0912 0.6835 1.1088 0.40 0.40 0.40
v -1.0873 0.6905 1.1127 0.40 0.40 0.40
v -1.0859 0.6992 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9811//5560 9812//5561 9827//5561 9826//5560
f 9812//5561 9813//5562 9828//5562 9827//5561
f 9813//5562 9814//5563 9829//5563 9828//5562
f 9814//5563 9815//5564 9830//5564 9829//5563
f 9815//5564 9816//5565 9831//5565 9830//5564
f 9816//5565 9817//5566 9832//5566 9831//5565
f 9817//5566 9818//5567 9833//5567 9832//5566
f 9818//5567 9819//5568 9834//5568 9833//5567
f 9819//5568 9820//5569 9835//5569 9834//5568
f 9820//5569 9821//5570 9836//5570 9835//5569
f 9821//5570 9822//5571 9837//5571 9836//5570
f 9822//5571 9823//5572 9838//5572 9837//5571
f 9823//5572 9824//5573 9839//5573 9838//5572
f 9824//5573 9825//5574 9840//5574 9839//5573
f 9824//5575 9823//5575 9822//5575 9821//5575 9820//5575 9819//5575 9818//5575 9817//5575 9816//5575 9815//5575 9814//5575 9813//5575 9812//5575 9811//5575
f 9826//5576 9827//5576 9828//5576 9829//5576 9830//5576 9831//5576 9832//5576 9833//5576 9834//5576 9835//5576 9836//5576 9837//5576 9838//5576 9839//5576
v -0.9859 0.7403 1.0141 0.40 0.40 0.40
v -0.9873 0.7490 1.0127 0.40 0.40 0.40
v -0.9912 0.7559 1.0088 0.40 0.40 0.40
v -0.9969 0.7598 1.0031 0.40 0.40 0.40
v -1.0031 0.7598 0.9969 0.40 0.40 0.40
v -1.0088 0.7559 0.9912 0.40 0.40 0.40
v -1.0127 0.7490 0.9873 0.40 0.40 0.40
v -1.0141 0.7403 0.9859 0.40 0.40 0.40
v -1.0127 0.7316 0.9873 0.40 0.40 0.40
v -1.0088 0.7247 0.9912 0.40 0.40 0.40
v -1.0031 0.7208 0.9969 0.40 0.40 0.40
v -0.9969 0.7208 1.0031 0.40 0.40 0.40
v -0.9912 0.7247 1.0088 0.40 0.40 0.40
v -0.9873 0.7316 1.0127 0.40 0.40 0.40
v -0.9859 0.7403 1.0141 0.40 0.40 0.40
v -1.0859 0.7403 1.1141 0.40 0.40 0.40
v -1.0873 0.7490 1.1127 0.40 0.40 0.40
v -1.0912 0.7559 1.1088 0.40 0.40 0.40
v -1.0969 0.7598 1.1031 0.40 0.40 0.40
v -1.1031 0.7598 1.0969 0.40 0.40 0.40
v -1.1088 0.7559 1.0912 0.40 0.40 0.40
v -1.1127 0.7490 1.0873 0.40 0.40 0.40
v -1.1141 0.7403 1.0859 0.40 0.40 0.40
v -1.1127 0.7316 1.0873 0.40 0.40 0.40
v -1.1088 0.7247 1.0912 0.40 0.40 0.40
v -1.1031 0.7208 1.0969 0.40 0.40 0.40
v -1.0969 0.7208 1.1031 0.40 0.40 0.40
v -1.0912 0.7247 1.1088 0.40 0.40 0.40
v -1.0873 0.7316 1.1127 0.40 0.40 0.40
v -1.0859 0.7403 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9841//5577 9842//5578 9857//5578 9856//5577
f 9842//5578 9843//5579 9858//5579 9857//5578
f 9843//5579 9844//5580 9859//5580 9858//5579
f 9844//5580 9845//5581 9860//5581 9859//5580
f 9845//5581 9846//5582 9861//5582 9860//5581
f 9846//5582 9847//5583 9862//5583 9861//5582
f 9847//5583 9848//5584 9863//5584 9862//5583
f 9848//5584 9849//5585 9864//5585 9863//5584
f 9849//5585 9850//5586 9865//5586 9864//5585
f 9850//5586 9851//5587 9866//5587 9865//5586
f 9851//5587 9852//5588 9867//5588 9866//5587
f 9852//5588 9853//5589 9868//5589 9867//5588
f 9853//5589 9854//5590 9869//5590 9868//5589
f 9854//5590 9855//5591 9870//5591 9869//5590
f 9854//5592 9853//5592 9852//5592 9851//5592 9850//5592 9849//5592 9848//5592 9847//5592 9846//5592 9845//5592 9844//5592 9843//5592 9842//5592 9841//5592
f 9856//5593 9857//5593 9858//5593 9859//5593 9860//5593 9861//5593 9862//5593 9863//5593 9864//5593 9865//5593 9866//5593 9867//5593 9868//5593 9869//5593
v -0.9859 0.7816 1.0141 0.40 0.40 0.40
v -0.9873 0.7903 1.0127 0.40 0.40 0.40
v -0.9912 0.7973 1.0088 0.40 0.40 0.40
v -0.9969 0.8011 1.0031 0.40 0.40 0.40
v -1.0031 0.8011 0.9969 0.40 0.40 0.40
v -1.0088 0.7973 0.9912 0.40 0.40 0.40
v -1.0127 0.7903 0.9873 0.40 0.40 0.40
v -1.0141 0.7816 0.9859 0.40 0.40 0.40
v -1.0127 0.7730 0.9873 0.40 0.40 0.40
v -1.0088 0.7660 0.9912 0.40 0.40 0.40
v -1.0031 0.7621 0.9969 0.40 0.40 0.40
v -0.9969 0.7621 1.0031 0.40 0.40 0.40
v -0.9912 0.7660 1.0088 0.40 0.40 0.40
v -0.9873 0.7730 1.0127 0.40 0.40 0.40
v -0.9859 0.7816 1.0141 0.40 0.40 0.40
v -1.0859 0.7816 1.1141 0.40 0.40 0.40
v -1.0873 0.7903 1.1127 0.40 0.40 0.40
v -1.0912 0.7973 1.1088 0.40 0.40 0.40
v -1.0969 0.8011 1.1031 0.40 0.40 0.40
v -1.1031 0.8011 1.0969 0.40 0.40 0.40
v -1.1088 0.7973 1.0912 0.40 0.40 0.40
v -1.1127 0.7903 1.0873 0.40 0.40 0.40
v -1.1141 0.7816 1.0859 0.40 0.40 0.40
v -1.1127 0.7730 1.0873 0.40 0.40 0.40
v -1.1088 0.7660 1.0912 0.40 0.40 0.40
v -1.1031 0.7621 1.0969 0.40 0.40 0.40
v -1.0969 0.7621 1.1031 0.40 0.40 0.40
v -1.0912 0.7660 1.1088 0.40 0.40 0.40
v -1.0873 0.7730 1.1127 0.40 0.40 0.40
v -1.0859 0.7816 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 9871//5594 9872//5595 9887//5595 9886//5594
f 9872//5595 9873//5596 9888//5596 9887//5595
f 9873//5596 9874//5597 9889//5597 9888//5596
f 9874//5597 9875//5598 9890//5598 9889//5597
f 9875//5598 9876//5599 9891//5599 9890//5598
f 9876//5599 9877//5600 9892//5600 9891//5599
f 9877//5600 9878//5601 9893//5601 9892//5600
f 9878//5601 9879//5602 9894//5602 9893//5601
f 9879//5602 9880//5603 9895//5603 9894//5602
f 9880//5603 9881//5604 9896//5604 9895//5603
f 9881//5604 9882//5605 9897//5605 9896//5604
f 9882//5605 9883//5606 9898//5606 9897//5605
f 9883//5606 9884//5607 9899//5607 9898//5606
f 9884//5607 9885//5608 9900//5608 9899//5607
f 9884//5609 9883//5609 9882//5609 9881//5609 9880//5609 9879//5609 9878//5609 9877//5609 9876//5609 9875//5609 9874//5609 9873//5609 9872//5609 9871//5609
f 9886//5610 9887//5610 9888//5610 9889//5610 9890//5610 9891//5610 9892//5610 9893//5610 9894//5610 9895//5610 9896//5610 9897//5610 9898//5610 9899//5610
v 1.0141 0.0000 0.9859 0.40 0.40 0.40
v 1.0127 0.0087 0.9873 0.40 0.40 0.40
v 1.0088 0.0156 0.9912 0.40 0.40 0.40
v 1.0031 0.0195 0.9969 0.40 0.40 0.40
v 0.9969 0.0195 1.0031 0.40 0.40 0.40
v 0.9912 0.0156 1.0088 0.40 0.40 0.40
v 0.9873 0.0087 1.0127 0.40 0.40 0.40
v 0.9859 0.0000 1.0141 0.40 0.40 0.40
v 0.9873 -0.0087 1.0127 0.40 0.40 0.40
v 0.9912 -0.0156 1.0088 0.40 0.40 0.40
v 0.9969 -0.0195 1.0031 0.40 0.40 0.40
v 1.0031 -0.0195 0.9969 0.40 0.40 0.40
v 1.0088 -0.0156 0.9912 0.40 0.40 0.40
v 1.0127 -0.0087 0.9873 0.40 0.40 0.40
v 1.0141 -0.0000 0.9859 0.40 0.40 0.40
v 1.1141 0.0000 1.0859 0.40 0.40 0.40
v 1.1127 0.0087 1.0873 0.40 0.40 0.40
v 1.1088 0.0156 1.0912 0.40 0.40 0.40
v 1.1031 0.0195 1.0969 0.40 0.40 0.40
v 1.0969 0.0195 1.1031 0.40 0.40 0.40
v 1.0912 0.0156 1.1088 0.40 0.40 0.40
v 1.0873 0.0087 1.1127 0.40 0.40 0.40
v 1.0859 0.0000 1.1141 0.40 0.40 0.40
v 1.0873 -0.0087 1.1127 0.40 0.40 0.40
v 1.0912 -0.0156 1.1088 0.40 0.40 0.40
v 1.0969 -0.0195 1.1031 0.40 0.40 0.40
v 1.1031 -0.0195 1.0969 0.40 0.40 0.40
v 1.1088 -0.0156 1.0912 0.40 0.40 0.40
v 1.1127 -0.0087 1.0873 0.40 0.40 0.40
v 1.1141 -0.0000 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 9901//5611 9902//5612 9917//5612 9916//5611
f 9902//5612 9903//5613 9918//5613 9917//5612
f 9903//5613 9904//5614 9919//5614 9918//5613
f 9904//5614 9905//5615 9920//5615 9919//5614
f 9905//5615 9906//5616 9921//5616 9920//5615
f 9906//5616 9907//5617 9922//5617 9921//5616
f 9907//5617 9908//5618 9923//5618 9922//5617
f 9908//5618 9909//5619 9924//5619 9923//5618
f 9909//5619 9910//5620 9925//5620 9924//5619
f 9910//5620 9911//5621 9926//5621 9925//5620
f 9911//5621 9912//5622 9927//5622 9926//5621
f 9912//5622 9913//5623 9928//5623 9927//5622
f 9913//5623 9914//5624 9929//5624 9928//5623
f 9914//5624 9915//5625 9930//5625 9929//5624
f 9914//5626 9913//5626 9912//5626 9911//5626 9910//5626 9909//5626 9908//5626 9907//5626 9906//5626 9905//5626 9904//5626 9903//5626 9902//5626 9901//5626
f 9916//5627 9917//5627 9918//5627 9919//5627 9920//5627 9921//5627 9922//5627 9923//5627 9924//5627 9925//5627 9926//5627 9927//5627 9928//5627 9929//5627
v 1.0141 -0.0638 0.9859 0.40 0.40 0.40
v 1.0127 -0.0551 0.9873 0.40 0.40 0.40
v 1.0088 -0.0481 0.9912 0.40 0.40 0.40
v 1.0031 -0.0443 0.9969 0.40 0.40 0.40
v 0.9969 -0.0443 1.0031 0.40 0.40 0.40
v 0.9912 -0.0481 1.0088 0.40 0.40 0.40
v 0.9873 -0.0551 1.0127 0.40 0.40 0.40
v 0.9859 -0.0638 1.0141 0.40 0.40 0.40
v 0.9873 -0.0724 1.0127 0.40 0.40 0.40
v 0.9912 -0.0794 1.0088 0.40 0.40 0.40
v 0.9969 -0.0833 1.0031 0.40 0.40 0.40
v 1.0031 -0.0833 0.9969 0.40 0.40 0.40
v 1.0088 -0.0794 0.9912 0.40 0.40 0.40
v 1.0127 -0.0724 0.9873 0.40 0.40 0.40
v 1.0141 -0.0638 0.9859 0.40 0.40 0.40
v 1.1141 -0.0638 1.0859 0.40 0.40 0.40
v 1.1127 -0.0551 1.0873 0.40 0.40 0.40
v 1.1088 -0.0481 1.0912 0.40 0.40 0.40
v 1.1031 -0.0443 1.0969 0.40 0.40 0.40
v 1.0969 -0.0443 1.1031 0.40 0.40 0.40
v 1.0912 -0.0481 1.1088 0.40 0.40 0.40
v 1.0873 -0.0551 1.1127 0.40 0.40 0.40
v 1.0859 -0.0638 1.1141 0.40 0.40 0.40
v 1.0873 -0.0724 1.1127 0.40 0.40 0.40
v 1.0912 -0.0794 1.1088 0.40 0.40 0.40
v 1.0969 -0.0833 1.1031 0.40 0.40 0.40
v 1.1031 -0.0833 1.0969 0.40 0.40 0.40
v 1.1088 -0.0794 1.0912 0.40 0.40 0.40
v 1.1127 -0.0724 1.0873 0.40 0.40 0.40
v 1.1141 -0.0638 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 9931//5628 9932//5629 9947//5629 9946//5628
f 9932//5629 9933//5630 9948//5630 9947//5629
f 9933//5630 9934//5631 9949//5631 9948//5630
f 9934//5631 9935//5632 9950//5632 9949//5631
f 9935//5632 9936//5633 9951//5633 9950//5632
f 9936//5633 9937//5634 9952//5634 9951//5633
f 9937//5634 9938//5635 9953//5635 9952//5634
f 9938//5635 9939//5636 9954//5636 9953//5635
f 9939//5636 9940//5637 9955//5637 9954//5636
f 9940//5637 9941//5638 9956//5638 9955//5637
f 9941//5638 9942//5639 9957//5639 9956//5638
f 9942//5639 9943//5640 9958//5640 9957//5639
f 9943//5640 9944//5641 9959//5641 9958//5640
f 9944//5641 9945//5642 9960//5642 9959//5641
f 9944//5643 9943//5643 9942//5643 9941//5643 9940//5643 9939//5643 9938//5643 9937//5643 9936//5643 9935//5643 9934//5643 9933//5643 9932//5643 9931//5643
f 9946//5644 9947//5644 9948//5644 9949//5644 9950//5644 9951//5644 9952//5644 9953//5644 9954//5644 9955//5644 9956//5644 9957//5644 9958//5644 9959//5644
v 1.0141 -0.1271 0.9859 0.40 0.40 0.40
v 1.0127 -0.1185 0.9873 0.40 0.40 0.40
v 1.0088 -0.1115 0.9912 0.40 0.40 0.40
v 1.0031 -0.1076 0.9969 0.40 0.40 0.40
v 0.9969 -0.1076 1.0031 0.40 0.40 0.40
v 0.9912 -0.1115 1.0088 0.40 0.40 0.40
v 0.9873 -0.1185 1.0127 0.40 0.40 0.40
v 0.9859 -0.1271 1.0141 0.40 0.40 0.40
v 0.9873 -0.1358 1.0127 0.40 0.40 0.40
v 0.9912 -0.1428 1.0088 0.40 0.40 0.40
v 0.9969 -0.1466 1.0031 0.40 0.40 0.40
v 1.0031 -0.1466 0.9969 0.40 0.40 0.40
v 1.0088 -0.1428 0.9912 0.40 0.40 0.40
v 1.0127 -0.1358 0.9873 0.40 0.40 0.40
v 1.0141 -0.1271 0.9859 0.40 0.40 0.40
v 1.1141 -0.1271 1.0859 0.40 0.40 0.40
v 1.1127 -0.1185 1.0873 0.40 0.40 0.40
v 1.1088 -0.1115 1.0912 0.40 0.40 0.40
v 1.1031 -0.1076 1.0969 0.40 0.40 0.40
v 1.0969 -0.1076 1.1031 0.40 0.40 0.40
v 1.0912 -0.1115 1.1088 0.40 0.40 0.40
v 1.0873 -0.1185 1.1127 0.40 0.40 0.40
v 1.0859 -0.1271 1.1141 0.40 0.40 0.40
v 1.0873 -0.1358 1.1127 0.40 0.40 0.40
v 1.0912 -0.1428 1.1088 0.40 0.40 0.40
v 1.0969 -0.1466 1.1031 0.40 0.40 0.40
v 1.1031 -0.1466 1.0969 0.40 0.40 0.40
v 1.1088 -0.1428 1.0912 0.40 0.40 0.40
v 1.1127 -0.1358 1.0873 0.40 0.40 0.40
v 1.1141 -0.1271 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 9961//5645 9962//5646 9977//5646 9976//5645
f 9962//5646 9963//5647 9978//5647 9977//5646
f 9963//5647 9964//5648 9979//5648 9978//5647
f 9964//5648 9965//5649 9980//5649 9979//5648
f 9965//5649 9966//5650 9981//5650 9980//5649
f 9966//5650 9967//5651 9982//5651 9981//5650
f 9967//5651 9968//5652 9983//5652 9982//5651
f 9968//5652 9969//5653 9984//5653 9983//5652
f 9969//5653 9970//5654 9985//5654 9984//5653
f 9970//5654 9971//5655 9986//5655 9985//5654
f 9971//5655 9972//5656 9987//5656 9986//5655
f 9972//5656 9973//5657 9988//5657 9987//5656
f 9973//5657 9974//5658 9989//5658 9988//5657
f 9974//5658 9975//5659 9990//5659 9989//5658
f 9974//5660 9973//5660 9972//5660 9971//5660 9970//5660 9969//5660 9968//5660 9967//5660 9966//5660 9965//5660 9964//5660 9963//5660 9962//5660 9961//5660
f 9976//5661 9977//5661 9978//5661 9979//5661 9980//5661 9981//5661 9982//5661 9983//5661 9984//5661 9985//5661 9986//5661 9987//5661 9988//5661 9989//5661
v 1.0141 -0.1902 0.9859 0.40 0.40 0.40
v 1.0127 -0.1815 0.9873 0.40 0.40 0.40
v 1.0088 -0.1745 0.9912 0.40 0.40 0.40
v 1.0031 -0.1707 0.9969 0.40 0.40 0.40
v 0.9969 -0.1707 1.0031 0.40 0.40 0.40
v 0.9912 -0.1745 1.0088 0.40 0.40 0.40
v 0.9873 -0.1815 1.0127 0.40 0.40 0.40
v 0.9859 -0.1902 1.0141 0.40 0.40 0.40
v 0.9873 -0.1988 1.0127 0.40 0.40 0.40
v 0.9912 -0.2058 1.0088 0.40 0.40 0.40
v 0.9969 -0.2097 1.0031 0.40 0.40 0.40
v 1.0031 -0.2097 0.9969 0.40 0.40 0.40
v 1.0088 -0.2058 0.9912 0.40 0.40 0.40
v 1.0127 -0.1988 0.9873 0.40 0.40 0.40
v 1.0141 -0.1902 0.9859 0.40 0.40 0.40
v 1.1141 -0.1902 1.0859 0.40 0.40 0.40
v 1.1127 -0.1815 1.0873 0.40 0.40 0.40
v 1.1088 -0.1745 1.0912 0.40 0.40 0.40
v 1.1031 -0.1707 1.0969 0.40 0.40 0.40
v 1.0969 -0.1707 1.1031 0.40 0.40 0.40
v 1.0912 -0.1745 1.1088 0.40 0.40 0.40
v 1.0873 -0.1815 1.1127 0.40 0.40 0.40
v 1.0859 -0.1902 1.1141 0.40 0.40 0.40
v 1.0873 -0.1988 1.1127 0.40 0.40 0.40
v 1.0912 -0.2058 1.1088 0.40 0.40 0.40
v 1.0969 -0.2097 1.1031 0.40 0.40 0.40
v 1.1031 -0.2097 1.0969 0.40 0.40 0.40
v 1.1088 -0.2058 1.0912 0.40 0.40 0.40
v 1.1127 -0.1988 1.0873 0.40 0.40 0.40
v 1.1141 -0.1902 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 9991//5662 9992//5663 10007//5663 10006//5662
f 9992//5663 9993//5664 10008//5664 10007//5663
f 9993//5664 9994//5665 10009//5665 10008//5664
f 9994//5665 9995//5666 10010//5666 10009//5665
f 9995//5666 9996//5667 10011//5667 10010//5666
f 9996//5667 9997//5668 10012//5668 10011//5667
f 9997//5668 9998//5669 10013//5669 10012//5668
f 9998//5669 9999//5670 10014//5670 10013//5669
f 9999//5670 10000//5671 10015//5671 10014//5670
f 10000//5671 10001//5672 10016//5672 10015//5671
f 10001//5672 10002//5673 10017//5673 10016//5672
f 10002//5673 10003//5674 10018//5674 10017//5673
f 10003//5674 10004//5675 10019//5675 10018//5674
f 10004//5675 10005//5676 10020//5676 10019//5675
f 10004//5677 10003//5677 10002//5677 10001//5677 10000//5677 9999//5677 9998//5677 9997//5677 9996//5677 9995//5677 9994//5677 9993//5677 9992//5677 9991//5677
f 10006//5678 10007//5678 10008//5678 10009//5678 10010//5678 10011//5678 10012//5678 10013//5678 10014//5678 10015//5678 10016//5678 10017//5678 10018//5678 10019//5678
v 1.0141 -0.2529 0.9859 0.40 0.40 0.40
v 1.0127 -0.2442 0.9873 0.40 0.40 0.40
v 1.0088 -0.2372 0.9912 0.40 0.40 0.40
v 1.0031 -0.2334 0.9969 0.40 0.40 0.40
v 0.9969 -0.2334 1.0031 0.40 0.40 0.40
v 0.9912 -0.2372 1.0088 0.40 0.40 0.40
v 0.9873 -0.2442 1.0127 0.40 0.40 0.40
v 0.9859 -0.2529 1.0141 0.40 0.40 0.40
v 0.9873 -0.2615 1.0127 0.40 0.40 0.40
v 0.9912 -0.2685 1.0088 0.40 0.40 0.40
v 0.9969 -0.2724 1.0031 0.40 0.40 0.40
v 1.0031 -0.2724 0.9969 0.40 0.40 0.40
v 1.0088 -0.2685 0.9912 0.40 0.40 0.40
v 1.0127 -0.2615 0.9873 0.40 0.40 0.40
v 1.0141 -0.2529 0.9859 0.40 0.40 0.40
v 1.1141 -0.2529 1.0859 0.40 0.40 0.40
v 1.1127 -0.2442 1.0873 0.40 0.40 0.40
v 1.1088 -0.2372 1.0912 0.40 0.40 0.40
v 1.1031 -0.2334 1.0969 0.40 0.40 0.40
v 1.0969 -0.2334 1.1031 0.40 0.40 0.40
v 1.0912 -0.2372 1.1088 0.40 0.40 0.40
v 1.0873 -0.2442 1.1127 0.40 0.40 0.40
v 1.0859 -0.2529 1.1141 0.40 0.40 0.40
v 1.0873 -0.2615 1.1127 0.40 0.40 0.40
v 1.0912 -0.2685 1.1088 0.40 0.40 0.40
v 1.0969 -0.2724 1.1031 0.40 0.40 0.40
v 1.1031 -0.2724 1.0969 0.40 0.40 0.40
v 1.1088 -0.2685 1.0912 0.40 0.40 0.40
v 1.1127 -0.2615 1.0873 0.40 0.40 0.40
v 1.1141 -0.2529 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10021//5679 10022//5680 10037//5680 10036//5679
f 10022//5680 10023//5681 10038//5681 10037//5680
f 10023//5681 10024//5682 10039//5682 10038//5681
f 10024//5682 10025//5683 10040//5683 10039//5682
f 10025//5683 10026//5684 10041//5684 10040//5683
f 10026//5684 10027//5685 10042//5685 10041//5684
f 10027//5685 10028//5686 10043//5686 10042//5685
f 10028//5686 10029//5687 10044//5687 10043//5686
f 10029//5687 10030//5688 10045//5688 10044//5687
f 10030//5688 10031//5689 10046//5689 10045//5688
f 10031//5689 10032//5690 10047//5690 10046//5689
f 10032//5690 10033//5691 10048//5691 10047//5690
f 10033//5691 10034//5692 10049//5692 10048//5691
f 10034//5692 10035//5693 10050//5693 10049//5692
f 10034//5694 10033//5694 10032//5694 10031//5694 10030//5694 10029//5694 10028//5694 10027//5694 10026//5694 10025//5694 10024//5694 10023//5694 10022//5694 10021//5694
f 10036//5695 10037//5695 10038//5695 10039//5695 10040//5695 10041//5695 10042//5695 10043//5695 10044//5695 10045//5695 10046//5695 10047//5695 10048//5695 10049//5695
v 1.0141 -0.3152 0.9859 0.40 0.40 0.40
v 1.0127 -0.3065 0.9873 0.40 0.40 0.40
v 1.0088 -0.2996 0.9912 0.40 0.40 0.40
v 1.0031 -0.2957 0.9969 0.40 0.40 0.40
v 0.9969 -0.2957 1.0031 0.40 0.40 0.40
v 0.9912 -0.2996 1.0088 0.40 0.40 0.40
v 0.9873 -0.3065 1.0127 0.40 0.40 0.40
v 0.9859 -0.3152 1.0141 0.40 0.40 0.40
v 0.9873 -0.3239 1.0127 0.40 0.40 0.40
v 0.9912 -0.3308 1.0088 0.40 0.40 0.40
v 0.9969 -0.3347 1.0031 0.40 0.40 0.40
v 1.0031 -0.3347 0.9969 0.40 0.40 0.40
v 1.0088 -0.3308 0.9912 0.40 0.40 0.40
v 1.0127 -0.3239 0.9873 0.40 0.40 0.40
v 1.0141 -0.3152 0.9859 0.40 0.40 0.40
v 1.1141 -0.3152 1.0859 0.40 0.40 0.40
v 1.1127 -0.3065 1.0873 0.40 0.40 0.40
v 1.1088 -0.2996 1.0912 0.40 0.40 0.40
v 1.1031 -0.2957 1.0969 0.40 0.40 0.40
v 1.0969 -0.2957 1.1031 0.40 0.40 0.40
v 1.0912 -0.2996 1.1088 0.40 0.40 0.40
v 1.0873 -0.3065 1.1127 0.40 0.40 0.40
v 1.0859 -0.3152 1.1141 0.40 0.40 0.40
v 1.0873 -0.3239 1.1127 0.40 0.40 0.40
v 1.0912 -0.3308 1.1088 0.40 0.40 0.40
v 1.0969 -0.3347 1.1031 0.40 0.40 0.40
v 1.1031 -0.3347 1.0969 0.40 0.40 0.40
v 1.1088 -0.3308 1.0912 0.40 0.40 0.40
v 1.1127 -0.3239 1.0873 0.40 0.40 0.40
v 1.1141 -0.3152 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10051//5696 10052//5697 10067//5697 10066//5696
f 10052//5697 10053//5698 10068//5698 10067//5697
f 10053//5698 10054//5699 10069//5699 10068//5698
f 10054//5699 10055//5700 10070//5700 10069//5699
f 10055//5700 10056//5701 10071//5701 10070//5700
f 10056//5701 10057//5702 10072//5702 10071//5701
f 10057//5702 10058//5703 10073//5703 10072//5702
f 10058//5703 10059//5704 10074//5704 10073//5703
f 10059//5704 10060//5705 10075//5705 10074//5704
f 10060//5705 10061//5706 10076//5706 10075//5705
f 10061//5706 10062//5707 10077//5707 10076//5706
f 10062//5707 10063//5708 10078//5708 10077//5707
f 10063//5708 10064//5709 10079//5709 10078//5708
f 10064//5709 10065//5710 10080//5710 10079//5709
f 10064//5711 10063//5711 10062//5711 10061//5711 10060//5711 10059//5711 10058//5711 10057//5711 10056//5711 10055//5711 10054//5711 10053//5711 10052//5711 10051//5711
f 10066//5712 10067//5712 10068//5712 10069//5712 10070//5712 10071//5712 10072//5712 10073//5712 10074//5712 10075//5712 10076//5712 10077//5712 10078//5712 10079//5712
v 1.0141 -0.3772 0.9859 0.40 0.40 0.40
v 1.0127 -0.3686 0.9873 0.40 0.40 0.40
v 1.0088 -0.3616 0.9912 0.40 0.40 0.40
v 1.0031 -0.3577 0.9969 0.40 0.40 0.40
v 0.9969 -0.3577 1.0031 0.40 0.40 0.40
v 0.9912 -0.3616 1.0088 0.40 0.40 0.40
v 0.9873 -0.3686 1.0127 0.40 0.40 0.40
v 0.9859 -0.3772 1.0141 0.40 0.40 0.40
v 0.9873 -0.3859 1.0127 0.40 0.40 0.40
v 0.9912 -0.3929 1.0088 0.40 0.40 0.40
v 0.9969 -0.3967 1.0031 0.40 0.40 0.40
v 1.0031 -0.3967 0.9969 0.40 0.40 0.40
v 1.0088 -0.3929 0.9912 0.40 0.40 0.40
v 1.0127 -0.3859 0.9873 0.40 0.40 0.40
v 1.0141 -0.3772 0.9859 0.40 0.40 0.40
v 1.1141 -0.3772 1.0859 0.40 0.40 0.40
v 1.1127 -0.3686 1.0873 0.40 0.40 0.40
v 1.1088 -0.3616 1.0912 0.40 0.40 0.40
v 1.1031 -0.3577 1.0969 0.40 0.40 0.40
v 1.0969 -0.3577 1.1031 0.40 0.40 0.40
v 1.0912 -0.3616 1.1088 0.40 0.40 0.40
v 1.0873 -0.3686 1.1127 0.40 0.40 0.40
v 1.0859 -0.3772 1.1141 0.40 0.40 0.40
v 1.0873 -0.3859 1.1127 0.40 0.40 0.40
v 1.0912 -0.3929 1.1088 0.40 0.40 0.40
v 1.0969 -0.3967 1.1031 0.40 0.40 0.40
v 1.1031 -0.3967 1.0969 0.40 0.40 0.40
v 1.1088 -0.3929 1.0912 0.40 0.40 0.40
v 1.1127 -0.3859 1.0873 0.40 0.40 0.40
v 1.1141 -0.3772 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10081//5713 10082//5714 10097//5714 10096//5713
f 10082//5714 10083//5715 10098//5715 10097//5714
f 10083//5715 10084//5716 10099//5716 10098//5715
f 10084//5716 10085//5717 10100//5717 10099//5716
f 10085//5717 10086//5718 10101//5718 10100//5717
f 10086//5718 10087//5719 10102//5719 10101//5718
f 10087//5719 10088//5720 10103//5720 10102//5719
f 10088//5720 10089//5721 10104//5721 10103//5720
f 10089//5721 10090//5722 10105//5722 10104//5721
f 10090//5722 10091//5723 10106//5723 10105//5722
f 10091//5723 10092//5724 10107//5724 10106//5723
f 10092//5724 10093//5725 10108//5725 10107//5724
f 10093//5725 10094//5726 10109//5726 10108//5725
f 10094//5726 10095//5727 10110//5727 10109//5726
f 10094//5728 10093//5728 10092//5728 10091//5728 10090//5728 10089//5728 10088//5728 10087//5728 10086//5728 10085//5728 10084//5728 10083//5728 10082//5728 10081//5728
f 10096//5729 10097//5729 10098//5729 10099//5729 10100//5729 10101//5729 10102//5729 10103//5729 10104//5729 10105//5729 10106//5729 10107//5729 10108//5729 10109//5729
v 1.0141 -0.4390 0.9859 0.40 0.40 0.40
v 1.0127 -0.4303 0.9873 0.40 0.40 0.40
v 1.0088 -0.4233 0.9912 0.40 0.40 0.40
v 1.0031 -0.4195 0.9969 0.40 0.40 0.40
v 0.9969 -0.4195 1.0031 0.40 0.40 0.40
v 0.9912 -0.4233 1.0088 0.40 0.40 0.40
v 0.9873 -0.4303 1.0127 0.40 0.40 0.40
v 0.9859 -0.4390 1.0141 0.40 0.40 0.40
v 0.9873 -0.4477 1.0127 0.40 0.40 0.40
v 0.9912 -0.4546 1.0088 0.40 0.40 0.40
v 0.9969 -0.4585 1.0031 0.40 0.40 0.40
v 1.0031 -0.4585 0.9969 0.40 0.40 0.40
v 1.0088 -0.4546 0.9912 0.40 0.40 0.40
v 1.0127 -0.4477 0.9873 0.40 0.40 0.40
v 1.0141 -0.4390 0.9859 0.40 0.40 0.40
v 1.1141 -0.4390 1.0859 0.40 0.40 0.40
v 1.1127 -0.4303 1.0873 0.40 0.40 0.40
v 1.1088 -0.4233 1.0912 0.40 0.40 0.40
v 1.1031 -0.4195 1.0969 0.40 0.40 0.40
v 1.0969 -0.4195 1.1031 0.40 0.40 0.40
v 1.0912 -0.4233 1.1088 0.40 0.40 0.40
v 1.0873 -0.4303 1.1127 0.40 0.40 0.40
v 1.0859 -0.4390 1.1141 0.40 0.40 0.40
v 1.0873 -0.4477 1.1127 0.40 0.40 0.40
v 1.0912 -0.4546 1.1088 0.40 0.40 0.40
v 1.0969 -0.4585 1.1031 0.40 0.40 0.40
v 1.1031 -0.4585 1.0969 0.40 0.40 0.40
v 1.1088 -0.4546 1.0912 0.40 0.40 0.40
v 1.1127 -0.4477 1.0873 0.40 0.40 0.40
v 1.1141 -0.4390 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10111//5730 10112//5731 10127//5731 10126//5730
f 10112//5731 10113//5732 10128//5732 10127//5731
f 10113//5732 10114//5733 10129//5733 10128//5732
f 10114//5733 10115//5734 10130//5734 10129//5733
f 10115//5734 10116//5735 10131//5735 10130//5734
f 10116//5735 10117//5736 10132//5736 10131//5735
f 10117//5736 10118//5737 10133//5737 10132//5736
f 10118//5737 10119//5738 10134//5738 10133//5737
f 10119//5738 10120//5739 10135//5739 10134//5738
f 10120//5739 10121//5740 10136//5740 10135//5739
f 10121//5740 10122//5741 10137//5741 10136//5740
f 10122//5741 10123//5742 10138//5742 10137//5741
f 10123//5742 10124//5743 10139//5743 10138//5742
f 10124//5743 10125//5744 10140//5744 10139//5743
f 10124//5745 10123//5745 10122//5745 10121//5745 10120//5745 10119//5745 10118//5745 10117//5745 10116//5745 10115//5745 10114//5745 10113//5745 10112//5745 10111//5745
f 10126//5746 10127//5746 10128//5746 10129//5746 10130//5746 10131//5746 10132//5746 10133//5746 10134//5746 10135//5746 10136//5746 10137//5746 10138//5746 10139//5746
v 1.0141 -0.5004 0.9859 0.40 0.40 0.40
v 1.0127 -0.4917 0.9873 0.40 0.40 0.40
v 1.0088 -0.4848 0.9912 0.40 0.40 0.40
v 1.0031 -0.4809 0.9969 0.40 0.40 0.40
v 0.9969 -0.4809 1.0031 0.40 0.40 0.40
v 0.9912 -0.4848 1.0088 0.40 0.40 0.40
v 0.9873 -0.4917 1.0127 0.40 0.40 0.40
v 0.9859 -0.5004 1.0141 0.40 0.40 0.40
v 0.9873 -0.5091 1.0127 0.40 0.40 0.40
v 0.9912 -0.5160 1.0088 0.40 0.40 0.40
v 0.9969 -0.5199 1.0031 0.40 0.40 0.40
v 1.0031 -0.5199 0.9969 0.40 0.40 0.40
v 1.0088 -0.5160 0.9912 0.40 0.40 0.40
v 1.0127 -0.5091 0.9873 0.40 0.40 0.40
v 1.0141 -0.5004 0.9859 0.40 0.40 0.40
v 1.1141 -0.5004 1.0859 0.40 0.40 0.40
v 1.1127 -0.4917 1.0873 0.40 0.40 0.40
v 1.1088 -0.4848 1.0912 0.40 0.40 0.40
v 1.1031 -0.4809 1.0969 0.40 0.40 0.40
v 1.0969 -0.4809 1.1031 0.40 0.40 0.40
v 1.0912 -0.4848 1.1088 0.40 0.40 0.40
v 1.0873 -0.4917 1.1127 0.40 0.40 0.40
v 1.0859 -0.5004 1.1141 0.40 0.40 0.40
v 1.0873 -0.5091 1.1127 0.40 0.40 0.40
v 1.0912 -0.5160 1.1088 0.40 0.40 0.40
v 1.0969 -0.5199 1.1031 0.40 0.40 0.40
v 1.1031 -0.5199 1.0969 0.40 0.40 0.40
v 1.1088 -0.5160 1.0912 0.40 0.40 0.40
v 1.1127 -0.5091 1.0873 0.40 0.40 0.40
v 1.1141 -0.5004 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10141//5747 10142//5748 10157//5748 10156//5747
f 10142//5748 10143//5749 10158//5749 10157//5748
f 10143//5749 10144//5750 10159//5750 10158//5749
f 10144//5750 10145//5751 10160//5751 10159//5750
f 10145//5751 10146//5752 10161//5752 10160//5751
f 10146//5752 10147//5753 10162//5753 10161//5752
f 10147//5753 10148//5754 10163//5754 10162//5753
f 10148//5754 10149//5755 10164//5755 10163//5754
f 10149//5755 10150//5756 10165//5756 10164//5755
f 10150//5756 10151//5757 10166//5757 10165//5756
f 10151//5757 10152//5758 10167//5758 10166//5757
f 10152//5758 10153//5759 10168//5759 10167//5758
f 10153//5759 10154//5760 10169//5760 10168//5759
f 10154//5760 10155//5761 10170//5761 10169//5760
f 10154//5762 10153//5762 10152//5762 10151//5762 10150//5762 10149//5762 10148//5762 10147//5762 10146//5762 10145//5762 10144//5762 10143//5762 10142//5762 10141//5762
f 10156//5763 10157//5763 10158//5763 10159//5763 10160//5763 10161//5763 10162//5763 10163//5763 10164//5763 10165//5763 10166//5763 10167//5763 10168//5763 10169//5763
v 1.0141 -0.5616 0.9859 0.40 0.40 0.40
v 1.0127 -0.5529 0.9873 0.40 0.40 0.40
v 1.0088 -0.5459 0.9912 0.40 0.40 0.40
v 1.0031 -0.5421 0.9969 0.40 0.40 0.40
v 0.9969 -0.5421 1.0031 0.40 0.40 0.40
v 0.9912 -0.5459 1.0088 0.40 0.40 0.40
v 0.9873 -0.5529 1.0127 0.40 0.40 0.40
v 0.9859 -0.5616 1.0141 0.40 0.40 0.40
v 0.9873 -0.5702 1.0127 0.40 0.40 0.40
v 0.9912 -0.5772 1.0088 0.40 0.40 0.40
v 0.9969 -0.5811 1.0031 0.40 0.40 0.40
v 1.0031 -0.5811 0.9969 0.40 0.40 0.40
v 1.0088 -0.5772 0.9912 0.40 0.40 0.40
v 1.0127 -0.5702 0.9873 0.40 0.40 0.40
v 1.0141 -0.5616 0.9859 0.40 0.40 0.40
v 1.1141 -0.5616 1.0859 0.40 0.40 0.40
v 1.1127 -0.5529 1.0873 0.40 0.40 0.40
v 1.1088 -0.5459 1.0912 0.40 0.40 0.40
v 1.1031 -0.5421 1.0969 0.40 0.40 0.40
v 1.0969 -0.5421 1.1031 0.40 0.40 0.40
v 1.0912 -0.5459 1.1088 0.40 0.40 0.40
v 1.0873 -0.5529 1.1127 0.40 0.40 0.40
v 1.0859 -0.5616 1.1141 0.40 0.40 0.40
v 1.0873 -0.5702 1.1127 0.40 0.40 0.40
v 1.0912 -0.5772 1.1088 0.40 0.40 0.40
v 1.0969 -0.5811 1.1031 0.40 0.40 0.40
v 1.1031 -0.5811 1.0969 0.40 0.40 0.40
v 1.1088 -0.5772 1.0912 0.40 0.40 0.40
v 1.1127 -0.5702 1.0873 0.40 0.40 0.40
v 1.1141 -0.5616 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10171//5764 10172//5765 10187//5765 10186//5764
f 10172//5765 10173//5766 10188//5766 10187//5765
f 10173//5766 10174//5767 10189//5767 10188//5766
f 10174//5767 10175//5768 10190//5768 10189//5767
f 10175//5768 10176//5769 10191//5769 10190//5768
f 10176//5769 10177//5770 10192//5770 10191//5769
f 10177//5770 10178//5771 10193//5771 10192//5770
f 10178//5771 10179//5772 10194//5772 10193//5771
f 10179//5772 10180//5773 10195//5773 10194//5772
f 10180//5773 10181//5774 10196//5774 10195//5773
f 10181//5774 10182//5775 10197//5775 10196//5774
f 10182//5775 10183//5776 10198//5776 10197//5775
f 10183//5776 10184//5777 10199//5777 10198//5776
f 10184//5777 10185//5778 10200//5778 10199//5777
f 10184//5779 10183//5779 10182//5779 10181//5779 10180//5779 10179//5779 10178//5779 10177//5779 10176//5779 10175//5779 10174//5779 10173//5779 10172//5779 10171//5779
f 10186//5780 10187//5780 10188//5780 10189//5780 10190//5780 10191//5780 10192//5780 10193//5780 10194//5780 10195//5780 10196//5780 10197//5780 10198//5780 10199//5780
v 1.0141 -0.6224 0.9859 0.40 0.40 0.40
v 1.0127 -0.6138 0.9873 0.40 0.40 0.40
v 1.0088 -0.6068 0.9912 0.40 0.40 0.40
v 1.0031 -0.6029 0.9969 0.40 0.40 0.40
v 0.9969 -0.6029 1.0031 0.40 0.40 0.40
v 0.9912 -0.6068 1.0088 0.40 0.40 0.40
v 0.9873 -0.6138 1.0127 0.40 0.40 0.40
v 0.9859 -0.6224 1.0141 0.40 0.40 0.40
v 0.9873 -0.6311 1.0127 0.40 0.40 0.40
v 0.9912 -0.6381 1.0088 0.40 0.40 0.40
v 0.9969 -0.6419 1.0031 0.40 0.40 0.40
v 1.0031 -0.6419 0.9969 0.40 0.40 0.40
v 1.0088 -0.6381 0.9912 0.40 0.40 0.40
v 1.0127 -0.6311 0.9873 0.40 0.40 0.40
v 1.0141 -0.6224 0.9859 0.40 0.40 0.40
v 1.1141 -0.6224 1.0859 0.40 0.40 0.40
v 1.1127 -0.6138 1.0873 0.40 0.40 0.40
v 1.1088 -0.6068 1.0912 0.40 0.40 0.40
v 1.1031 -0.6029 1.0969 0.40 0.40 0.40
v 1.0969 -0.6029 1.1031 0.40 0.40 0.40
v 1.0912 -0.6068 1.1088 0.40 0.40 0.40
v 1.0873 -0.6138 1.1127 0.40 0.40 0.40
v 1.0859 -0.6224 1.1141 0.40 0.40 0.40
v 1.0873 -0.6311 1.1127 0.40 0.40 0.40
v 1.0912 -0.6381 1.1088 0.40 0.40 0.40
v 1.0969 -0.6419 1.1031 0.40 0.40 0.40
v 1.1031 -0.6419 1.0969 0.40 0.40 0.40
v 1.1088 -0.6381 1.0912 0.40 0.40 0.40
v 1.1127 -0.6311 1.0873 0.40 0.40 0.40
v 1.1141 -0.6224 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10201//5781 10202//5782 10217//5782 10216//5781
f 10202//5782 10203//5783 10218//5783 10217//5782
f 10203//5783 10204//5784 10219//5784 10218//5783
f 10204//5784 10205//5785 10220//5785 10219//5784
f 10205//5785 10206//5786 10221//5786 10220//5785
f 10206//5786 10207//5787 10222//5787 10221//5786
f 10207//5787 10208//5788 10223//5788 10222//5787
f 10208//5788 10209//5789 10224//5789 10223//5788
f 10209//5789 10210//5790 10225//5790 10224//5789
f 10210//5790 10211//5791 10226//5791 10225//5790
f 10211//5791 10212//5792 10227//5792 10226//5791
f 10212//5792 10213//5793 10228//5793 10227//5792
f 10213//5793 10214//5794 10229//5794 10228//5793
f 10214//5794 10215//5795 10230//5795 10229//5794
f 10214//5796 10213//5796 10212//5796 10211//5796 10210//5796 10209//5796 10208//5796 10207//5796 10206//5796 10205//5796 10204//5796 10203//5796 10202//5796 10201//5796
f 10216//5797 10217//5797 10218//5797 10219//5797 10220//5797 10221//5797 10222//5797 10223//5797 10224//5797 10225//5797 10226//5797 10227//5797 10228//5797 10229//5797
v 1.0141 -0.6831 0.9859 0.40 0.40 0.40
v 1.0127 -0.6744 0.9873 0.40 0.40 0.40
v 1.0088 -0.6674 0.9912 0.40 0.40 0.40
v 1.0031 -0.6636 0.9969 0.40 0.40 0.40
v 0.9969 -0.6636 1.0031 0.40 0.40 0.40
v 0.9912 -0.6674 1.0088 0.40 0.40 0.40
v 0.9873 -0.6744 1.0127 0.40 0.40 0.40
v 0.9859 -0.6831 1.0141 0.40 0.40 0.40
v 0.9873 -0.6917 1.0127 0.40 0.40 0.40
v 0.9912 -0.6987 1.0088 0.40 0.40 0.40
v 0.9969 -0.7026 1.0031 0.40 0.40 0.40
v 1.0031 -0.7026 0.9969 0.40 0.40 0.40
v 1.0088 -0.6987 0.9912 0.40 0.40 0.40
v 1.0127 -0.6917 0.9873 0.40 0.40 0.40
v 1.0141 -0.6831 0.9859 0.40 0.40 0.40
v 1.1141 -0.6831 1.0859 0.40 0.40 0.40
v 1.1127 -0.6744 1.0873 0.40 0.40 0.40
v 1.1088 -0.6674 1.0912 0.40 0.40 0.40
v 1.1031 -0.6636 1.0969 0.40 0.40 0.40
v 1.0969 -0.6636 1.1031 0.40 0.40 0.40
v 1.0912 -0.6674 1.1088 0.40 0.40 0.40
v 1.0873 -0.6744 1.1127 0.40 0.40 0.40
v 1.0859 -0.6831 1.1141 0.40 0.40 0.40
v 1.0873 -0.6917 1.1127 0.40 0.40 0.40
v 1.0912 -0.6987 1.1088 0.40 0.40 0.40
v 1.0969 -0.7026 1.1031 0.40 0.40 0.40
v 1.1031 -0.7026 1.0969 0.40 0.40 0.40
v 1.1088 -0.6987 1.0912 0.40 0.40 0.40
v 1.1127 -0.6917 1.0873 0.40 0.40 0.40
v 1.1141 -0.6831 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10231//5798 10232//5799 10247//5799 10246//5798
f 10232//5799 10233//5800 10248//5800 10247//5799
f 10233//5800 10234//5801 10249//5801 10248//5800
f 10234//5801 10235//5802 10250//5802 10249//5801
f 10235//5802 10236//5803 10251//5803 10250//5802
f 10236//5803 10237//5804 10252//5804 10251//5803
f 10237//5804 10238//5805 10253//5805 10252//5804
f 10238//5805 10239//5806 10254//5806 10253//5805
f 10239//5806 10240//5807 10255//5807 10254//5806
f 10240//5807 10241//5808 10256//5808 10255//5807
f 10241//5808 10242//5809 10257//5809 10256//5808
f 10242//5809 10243//5810 10258//5810 10257//5809
f 10243//5810 10244//5811 10259//5811 10258//5810
f 10244//5811 10245//5812 10260//5812 10259//5811
f 10244//5813 10243//5813 10242//5813 10241//5813 10240//5813 10239//5813 10238//5813 10237//5813 10236//5813 10235//5813 10234//5813 10233//5813 10232//5813 10231//5813
f 10246//5814 10247//5814 10248//5814 10249//5814 10250//5814 10251//5814 10252//5814 10253//5814 10254//5814 10255//5814 10256//5814 10257//5814 10258//5814 10259//5814
v 1.0141 -0.7434 0.9859 0.40 0.40 0.40
v 1.0127 -0.7347 0.9873 0.40 0.40 0.40
v 1.0088 -0.7278 0.9912 0.40 0.40 0.40
v 1.0031 -0.7239 0.9969 0.40 0.40 0.40
v 0.9969 -0.7239 1.0031 0.40 0.40 0.40
v 0.9912 -0.7278 1.0088 0.40 0.40 0.40
v 0.9873 -0.7347 1.0127 0.40 0.40 0.40
v 0.9859 -0.7434 1.0141 0.40 0.40 0.40
v 0.9873 -0.7521 1.0127 0.40 0.40 0.40
v 0.9912 -0.7591 1.0088 0.40 0.40 0.40
v 0.9969 -0.7629 1.0031 0.40 0.40 0.40
v 1.0031 -0.7629 0.9969 0.40 0.40 0.40
v 1.0088 -0.7591 0.9912 0.40 0.40 0.40
v 1.0127 -0.7521 0.9873 0.40 0.40 0.40
v 1.0141 -0.7434 0.9859 0.40 0.40 0.40
v 1.1141 -0.7434 1.0859 0.40 0.40 0.40
v 1.1127 -0.7347 1.0873 0.40 0.40 0.40
v 1.1088 -0.7278 1.0912 0.40 0.40 0.40
v 1.1031 -0.7239 1.0969 0.40 0.40 0.40
v 1.0969 -0.7239 1.1031 0.40 0.40 0.40
v 1.0912 -0.7278 1.1088 0.40 0.40 0.40
v 1.0873 -0.7347 1.1127 0.40 0.40 0.40
v 1.0859 -0.7434 1.1141 0.40 0.40 0.40
v 1.0873 -0.7521 1.1127 0.40 0.40 0.40
v 1.0912 -0.7591 1.1088 0.40 0.40 0.40
v 1.0969 -0.7629 1.1031 0.40 0.40 0.40
v 1.1031 -0.7629 1.0969 0.40 0.40 0.40
v 1.1088 -0.7591 1.0912 0.40 0.40 0.40
v 1.1127 -0.7521 1.0873 0.40 0.40 0.40
v 1.1141 -0.7434 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10261//5815 10262//5816 10277//5816 10276//5815
f 10262//5816 10263//5817 10278//5817 10277//5816
f 10263//5817 10264//5818 10279//5818 10278//5817
f 10264//5818 10265//5819 10280//5819 10279//5818
f 10265//5819 10266//5820 10281//5820 10280//5819
f 10266//5820 10267//5821 10282//5821 10281//5820
f 10267//5821 10268//5822 10283//5822 10282//5821
f 10268//5822 10269//5823 10284//5823 10283//5822
f 10269//5823 10270//5824 10285//5824 10284//5823
f 10270//5824 10271//5825 10286//5825 10285//5824
f 10271//5825 10272//5826 10287//5826 10286//5825
f 10272//5826 10273//5827 10288//5827 10287//5826
f 10273//5827 10274//5828 10289//5828 10288//5827
f 10274//5828 10275//5829 10290//5829 10289//5828
f 10274//5830 10273//5830 10272//5830 10271//5830 10270//5830 10269//5830 10268//5830 10267//5830 10266//5830 10265//5830 10264//5830 10263//5830 10262//5830 10261//5830
f 10276//5831 10277//5831 10278//5831 10279//5831 10280//5831 10281//5831 10282//5831 10283//5831 10284//5831 10285//5831 10286//5831 10287//5831 10288//5831 10289//5831
v 1.0141 -0.8035 0.9859 0.40 0.40 0.40
v 1.0127 -0.7949 0.9873 0.40 0.40 0.40
v 1.0088 -0.7879 0.9912 0.40 0.40 0.40
v 1.0031 -0.7840 0.9969 0.40 0.40 0.40
v 0.9969 -0.7840 1.0031 0.40 0.40 0.40
v 0.9912 -0.7879 1.0088 0.40 0.40 0.40
v 0.9873 -0.7949 1.0127 0.40 0.40 0.40
v 0.9859 -0.8035 1.0141 0.40 0.40 0.40
v 0.9873 -0.8122 1.0127 0.40 0.40 0.40
v 0.9912 -0.8192 1.0088 0.40 0.40 0.40
v 0.9969 -0.8230 1.0031 0.40 0.40 0.40
v 1.0031 -0.8230 0.9969 0.40 0.40 0.40
v 1.0088 -0.8192 0.9912 0.40 0.40 0.40
v 1.0127 -0.8122 0.9873 0.40 0.40 0.40
v 1.0141 -0.8035 0.9859 0.40 0.40 0.40
v 1.1141 -0.8035 1.0859 0.40 0.40 0.40
v 1.1127 -0.7949 1.0873 0.40 0.40 0.40
v 1.1088 -0.7879 1.0912 0.40 0.40 0.40
v 1.1031 -0.7840 1.0969 0.40 0.40 0.40
v 1.0969 -0.7840 1.1031 0.40 0.40 0.40
v 1.0912 -0.7879 1.1088 0.40 0.40 0.40
v 1.0873 -0.7949 1.1127 0.40 0.40 0.40
v 1.0859 -0.8035 1.1141 0.40 0.40 0.40
v 1.0873 -0.8122 1.1127 0.40 0.40 0.40
v 1.0912 -0.8192 1.1088 0.40 0.40 0.40
v 1.0969 -0.8230 1.1031 0.40 0.40 0.40
v 1.1031 -0.8230 1.0969 0.40 0.40 0.40
v 1.1088 -0.8192 1.0912 0.40 0.40 0.40
v 1.1127 -0.8122 1.0873 0.40 0.40 0.40
v 1.1141 -0.8035 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10291//5832 10292//5833 10307//5833 10306//5832
f 10292//5833 10293//5834 10308//5834 10307//5833
f 10293//5834 10294//5835 10309//5835 10308//5834
f 10294//5835 10295//5836 10310//5836 10309//5835
f 10295//5836 10296//5837 10311//5837 10310//5836
f 10296//5837 10297//5838 10312//5838 10311//5837
f 10297//5838 10298//5839 10313//5839 10312//5838
f 10298//5839 10299//5840 10314//5840 10313//5839
f 10299//5840 10300//5841 10315//5841 10314//5840
f 10300//5841 10301//5842 10316//5842 10315//5841
f 10301//5842 10302//5843 10317//5843 10316//5842
f 10302//5843 10303//5844 10318//5844 10317//5843
f 10303//5844 10304//5845 10319//5845 10318//5844
f 10304//5845 10305//5846 10320//5846 10319//5845
f 10304//5847 10303//5847 10302//5847 10301//5847 10300//5847 10299//5847 10298//5847 10297//5847 10296//5847 10295//5847 10294//5847 10293//5847 10292//5847 10291//5847
f 10306//5848 10307//5848 10308//5848 10309//5848 10310//5848 10311//5848 10312//5848 10313//5848 10314//5848 10315//5848 10316//5848 10317//5848 10318//5848 10319//5848
v 1.0141 -0.8634 0.9859 0.40 0.40 0.40
v 1.0127 -0.8548 0.9873 0.40 0.40 0.40
v 1.0088 -0.8478 0.9912 0.40 0.40 0.40
v 1.0031 -0.8439 0.9969 0.40 0.40 0.40
v 0.9969 -0.8439 1.0031 0.40 0.40 0.40
v 0.9912 -0.8478 1.0088 0.40 0.40 0.40
v 0.9873 -0.8548 1.0127 0.40 0.40 0.40
v 0.9859 -0.8634 1.0141 0.40 0.40 0.40
v 0.9873 -0.8721 1.0127 0.40 0.40 0.40
v 0.9912 -0.8791 1.0088 0.40 0.40 0.40
v 0.9969 -0.8829 1.0031 0.40 0.40 0.40
v 1.0031 -0.8829 0.9969 0.40 0.40 0.40
v 1.0088 -0.8791 0.9912 0.40 0.40 0.40
v 1.0127 -0.8721 0.9873 0.40 0.40 0.40
v 1.0141 -0.8634 0.9859 0.40 0.40 0.40
v 1.1141 -0.8634 1.0859 0.40 0.40 0.40
v 1.1127 -0.8548 1.0873 0.40 0.40 0.40
v 1.1088 -0.8478 1.0912 0.40 0.40 0.40
v 1.1031 -0.8439 1.0969 0.40 0.40 0.40
v 1.0969 -0.8439 1.1031 0.40 0.40 0.40
v 1.0912 -0.8478 1.1088 0.40 0.40 0.40
v 1.0873 -0.8548 1.1127 0.40 0.40 0.40
v 1.0859 -0.8634 1.1141 0.40 0.40 0.40
v 1.0873 -0.8721 1.1127 0.40 0.40 0.40
v 1.0912 -0.8791 1.1088 0.40 0.40 0.40
v 1.0969 -0.8829 1.1031 0.40 0.40 0.40
v 1.1031 -0.8829 1.0969 0.40 0.40 0.40
v 1.1088 -0.8791 1.0912 0.40 0.40 0.40
v 1.1127 -0.8721 1.0873 0.40 0.40 0.40
v 1.1141 -0.8634 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10321//5849 10322//5850 10337//5850 10336//5849
f 10322//5850 10323//5851 10338//5851 10337//5850
f 10323//5851 10324//5852 10339//5852 10338//5851
f 10324//5852 10325//5853 10340//5853 10339//5852
f 10325//5853 10326//5854 10341//5854 10340//5853
f 10326//5854 10327//5855 10342//5855 10341//5854
f 10327//5855 10328//5856 10343//5856 10342//5855
f 10328//5856 10329//5857 10344//5857 10343//5856
f 10329//5857 10330//5858 10345//5858 10344//5857
f 10330//5858 10331//5859 10346//5859 10345//5858
f 10331//5859 10332//5860 10347//5860 10346//5859
f 10332//5860 10333//5861 10348//5861 10347//5860
f 10333//5861 10334//5862 10349//5862 10348//5861
f 10334//5862 10335//5863 10350//5863 10349//5862
f 10334//5864 10333//5864 10332//5864 10331//5864 10330//5864 10329//5864 10328//5864 10327//5864 10326//5864 10325//5864 10324//5864 10323//5864 10322//5864 10321//5864
f 10336//5865 10337//5865 10338//5865 10339//5865 10340//5865 10341//5865 10342//5865 10343//5865 10344//5865 10345//5865 10346//5865 10347//5865 10348//5865 10349//5865
v 1.0141 -0.9231 0.9859 0.40 0.40 0.40
v 1.0127 -0.9144 0.9873 0.40 0.40 0.40
v 1.0088 -0.9075 0.9912 0.40 0.40 0.40
v 1.0031 -0.9036 0.9969 0.40 0.40 0.40
v 0.9969 -0.9036 1.0031 0.40 0.40 0.40
v 0.9912 -0.9075 1.0088 0.40 0.40 0.40
v 0.9873 -0.9144 1.0127 0.40 0.40 0.40
v 0.9859 -0.9231 1.0141 0.40 0.40 0.40
v 0.9873 -0.9318 1.0127 0.40 0.40 0.40
v 0.9912 -0.9387 1.0088 0.40 0.40 0.40
v 0.9969 -0.9426 1.0031 0.40 0.40 0.40
v 1.0031 -0.9426 0.9969 0.40 0.40 0.40
v 1.0088 -0.9387 0.9912 0.40 0.40 0.40
v 1.0127 -0.9318 0.9873 0.40 0.40 0.40
v 1.0141 -0.9231 0.9859 0.40 0.40 0.40
v 1.1141 -0.9231 1.0859 0.40 0.40 0.40
v 1.1127 -0.9144 1.0873 0.40 0.40 0.40
v 1.1088 -0.9075 1.0912 0.40 0.40 0.40
v 1.1031 -0.9036 1.0969 0.40 0.40 0.40
v 1.0969 -0.9036 1.1031 0.40 0.40 0.40
v 1.0912 -0.9075 1.1088 0.40 0.40 0.40
v 1.0873 -0.9144 1.1127 0.40 0.40 0.40
v 1.0859 -0.9231 1.1141 0.40 0.40 0.40
v 1.0873 -0.9318 1.1127 0.40 0.40 0.40
v 1.0912 -0.9387 1.1088 0.40 0.40 0.40
v 1.0969 -0.9426 1.1031 0.40 0.40 0.40
v 1.1031 -0.9426 1.0969 0.40 0.40 0.40
v 1.1088 -0.9387 1.0912 0.40 0.40 0.40
v 1.1127 -0.9318 1.0873 0.40 0.40 0.40
v 1.1141 -0.9231 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10351//5866 10352//5867 10367//5867 10366//5866
f 10352//5867 10353//5868 10368//5868 10367//5867
f 10353//5868 10354//5869 10369//5869 10368//5868
f 10354//5869 10355//5870 10370//5870 10369//5869
f 10355//5870 10356//5871 10371//5871 10370//5870
f 10356//5871 10357//5872 10372//5872 10371//5871
f 10357//5872 10358//5873 10373//5873 10372//5872
f 10358//5873 10359//5874 10374//5874 10373//5873
f 10359//5874 10360//5875 10375//5875 10374//5874
f 10360//5875 10361//5876 10376//5876 10375//5875
f 10361//5876 10362//5877 10377//5877 10376//5876
f 10362//5877 10363//5878 10378//5878 10377//5877
f 10363//5878 10364//5879 10379//5879 10378//5878
f 10364//5879 10365//5880 10380//5880 10379//5879
f 10364//5881 10363//5881 10362//5881 10361//5881 10360//5881 10359//5881 10358//5881 10357//5881 10356//5881 10355//5881 10354//5881 10353//5881 10352//5881 10351//5881
f 10366//5882 10367//5882 10368//5882 10369//5882 10370//5882 10371//5882 10372//5882 10373//5882 10374//5882 10375//5882 10376//5882 10377//5882 10378//5882 10379//5882
v 1.0141 -0.9825 0.9859 0.40 0.40 0.40
v 1.0127 -0.9739 0.9873 0.40 0.40 0.40
v 1.0088 -0.9669 0.9912 0.40 0.40 0.40
v 1.0031 -0.9630 0.9969 0.40 0.40 0.40
v 0.9969 -0.9630 1.0031 0.40 0.40 0.40
v 0.9912 -0.9669 1.0088 0.40 0.40 0.40
v 0.9873 -0.9739 1.0127 0.40 0.40 0.40
v 0.9859 -0.9825 1.0141 0.40 0.40 0.40
v 0.9873 -0.9912 1.0127 0.40 0.40 0.40
v 0.9912 -0.9982 1.0088 0.40 0.40 0.40
v 0.9969 -1.0020 1.0031 0.40 0.40 0.40
v 1.0031 -1.0020 0.9969 0.40 0.40 0.40
v 1.0088 -0.9982 0.9912 0.40 0.40 0.40
v 1.0127 -0.9912 0.9873 0.40 0.40 0.40
v 1.0141 -0.9825 0.9859 0.40 0.40 0.40
v 1.1141 -0.9825 1.0859 0.40 0.40 0.40
v 1.1127 -0.9739 1.0873 0.40 0.40 0.40
v 1.1088 -0.9669 1.0912 0.40 0.40 0.40
v 1.1031 -0.9630 1.0969 0.40 0.40 0.40
v 1.0969 -0.9630 1.1031 0.40 0.40 0.40
v 1.0912 -0.9669 1.1088 0.40 0.40 0.40
v 1.0873 -0.9739 1.1127 0.40 0.40 0.40
v 1.0859 -0.9825 1.1141 0.40 0.40 0.40
v 1.0873 -0.9912 1.1127 0.40 0.40 0.40
v 1.0912 -0.9982 1.1088 0.40 0.40 0.40
v 1.0969 -1.0020 1.1031 0.40 0.40 0.40
v 1.1031 -1.0020 1.0969 0.40 0.40 0.40
v 1.1088 -0.9982 1.0912 0.40 0.40 0.40
v 1.1127 -0.9912 1.0873 0.40 0.40 0.40
v 1.1141 -0.9825 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10381//5883 10382//5884 10397//5884 10396//5883
f 10382//5884 10383//5885 10398//5885 10397//5884
f 10383//5885 10384//5886 10399//5886 10398//5885
f 10384//5886 10385//5887 10400//5887 10399//5886
f 10385//5887 10386//5888 10401//5888 10400//5887
f 10386//5888 10387//5889 10402//5889 10401//5888
f 10387//5889 10388//5890 10403//5890 10402//5889
f 10388//5890 10389//5891 10404//5891 10403//5890
f 10389//5891 10390//5892 10405//5892 10404//5891
f 10390//5892 10391//5893 10406//5893 10405//5892
f 10391//5893 10392//5894 10407//5894 10406//5893
f 10392//5894 10393//5895 10408//5895 10407//5894
f 10393//5895 10394//5896 10409//5896 10408//5895
f 10394//5896 10395//5897 10410//5897 10409//5896
f 10394//5898 10393//5898 10392//5898 10391//5898 10390//5898 10389//5898 10388//5898 10387//5898 10386//5898 10385//5898 10384//5898 10383//5898 10382//5898 10381//5898
f 10396//5899 10397//5899 10398//5899 10399//5899 10400//5899 10401//5899 10402//5899 10403//5899 10404//5899 10405//5899 10406//5899 10407//5899 10408//5899 10409//5899
v 1.0141 -1.0418 0.9859 0.40 0.40 0.40
v 1.0127 -1.0331 0.9873 0.40 0.40 0.40
v 1.0088 -1.0262 0.9912 0.40 0.40 0.40
v 1.0031 -1.0223 0.9969 0.40 0.40 0.40
v 0.9969 -1.0223 1.0031 0.40 0.40 0.40
v 0.9912 -1.0262 1.0088 0.40 0.40 0.40
v 0.9873 -1.0331 1.0127 0.40 0.40 0.40
v 0.9859 -1.0418 1.0141 0.40 0.40 0.40
v 0.9873 -1.0505 1.0127 0.40 0.40 0.40
v 0.9912 -1.0574 1.0088 0.40 0.40 0.40
v 0.9969 -1.0613 1.0031 0.40 0.40 0.40
v 1.0031 -1.0613 0.9969 0.40 0.40 0.40
v 1.0088 -1.0574 0.9912 0.40 0.40 0.40
v 1.0127 -1.0505 0.9873 0.40 0.40 0.40
v 1.0141 -1.0418 0.9859 0.40 0.40 0.40
v 1.1141 -1.0418 1.0859 0.40 0.40 0.40
v 1.1127 -1.0331 1.0873 0.40 0.40 0.40
v 1.1088 -1.0262 1.0912 0.40 0.40 0.40
v 1.1031 -1.0223 1.0969 0.40 0.40 0.40
v 1.0969 -1.0223 1.1031 0.40 0.40 0.40
v 1.0912 -1.0262 1.1088 0.40 0.40 0.40
v 1.0873 -1.0331 1.1127 0.40 0.40 0.40
v 1.0859 -1.0418 1.1141 0.40 0.40 0.40
v 1.0873 -1.0505 1.1127 0.40 0.40 0.40
v 1.0912 -1.0574 1.1088 0.40 0.40 0.40
v 1.0969 -1.0613 1.1031 0.40 0.40 0.40
v 1.1031 -1.0613 1.0969 0.40 0.40 0.40
v 1.1088 -1.0574 1.0912 0.40 0.40 0.40
v 1.1127 -1.0505 1.0873 0.40 0.40 0.40
v 1.1141 -1.0418 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10411//5900 10412//5901 10427//5901 10426//5900
f 10412//5901 10413//5902 10428//5902 10427//5901
f 10413//5902 10414//5903 10429//5903 10428//5902
f 10414//5903 10415//5904 10430//5904 10429//5903
f 10415//5904 10416//5905 10431//5905 10430//5904
f 10416//5905 10417//5906 10432//5906 10431//5905
f 10417//5906 10418//5907 10433//5907 10432//5906
f 10418//5907 10419//5908 10434//5908 10433//5907
f 10419//5908 10420//5909 10435//5909 10434//5908
f 10420//5909 10421//5910 10436//5910 10435//5909
f 10421//5910 10422//5911 10437//5911 10436//5910
f 10422//5911 10423//5912 10438//5912 10437//5911
f 10423//5912 10424//5913 10439//5913 10438//5912
f 10424//5913 10425//5914 10440//5914 10439//5913
f 10424//5915 10423//5915 10422//5915 10421//5915 10420//5915 10419//5915 10418//5915 10417//5915 10416//5915 10415//5915 10414//5915 10413//5915 10412//5915 10411//5915
f 10426//5916 10427//5916 10428//5916 10429//5916 10430//5916 10431//5916 10432//5916 10433//5916 10434//5916 10435//5916 10436//5916 10437//5916 10438//5916 10439//5916
v 1.0141 -1.1008 0.9859 0.40 0.40 0.40
v 1.0127 -1.0922 0.9873 0.40 0.40 0.40
v 1.0088 -1.0852 0.9912 0.40 0.40 0.40
v 1.0031 -1.0813 0.9969 0.40 0.40 0.40
v 0.9969 -1.0813 1.0031 0.40 0.40 0.40
v 0.9912 -1.0852 1.0088 0.40 0.40 0.40
v 0.9873 -1.0922 1.0127 0.40 0.40 0.40
v 0.9859 -1.1008 1.0141 0.40 0.40 0.40
v 0.9873 -1.1095 1.0127 0.40 0.40 0.40
v 0.9912 -1.1165 1.0088 0.40 0.40 0.40
v 0.9969 -1.1203 1.0031 0.40 0.40 0.40
v 1.0031 -1.1203 0.9969 0.40 0.40 0.40
v 1.0088 -1.1165 0.9912 0.40 0.40 0.40
v 1.0127 -1.1095 0.9873 0.40 0.40 0.40
v 1.0141 -1.1008 0.9859 0.40 0.40 0.40
v 1.1141 -1.1008 1.0859 0.40 0.40 0.40
v 1.1127 -1.0922 1.0873 0.40 0.40 0.40
v 1.1088 -1.0852 1.0912 0.40 0.40 0.40
v 1.1031 -1.0813 1.0969 0.40 0.40 0.40
v 1.0969 -1.0813 1.1031 0.40 0.40 0.40
v 1.0912 -1.0852 1.1088 0.40 0.40 0.40
v 1.0873 -1.0922 1.1127 0.40 0.40 0.40
v 1.0859 -1.1008 1.1141 0.40 0.40 0.40
v 1.0873 -1.1095 1.1127 0.40 0.40 0.40
v 1.0912 -1.1165 1.1088 0.40 0.40 0.40
v 1.0969 -1.1203 1.1031 0.40 0.40 0.40
v 1.1031 -1.1203 1.0969 0.40 0.40 0.40
v 1.1088 -1.1165 1.0912 0.40 0.40 0.40
v 1.1127 -1.1095 1.0873 0.40 0.40 0.40
v 1.1141 -1.1008 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10441//5917 10442//5918 10457//5918 10456//5917
f 10442//5918 10443//5919 10458//5919 10457//5918
f 10443//5919 10444//5920 10459//5920 10458//5919
f 10444//5920 10445//5921 10460//5921 10459//5920
f 10445//5921 10446//5922 10461//5922 10460//5921
f 10446//5922 10447//5923 10462//5923 10461//5922
f 10447//5923 10448//5924 10463//5924 10462//5923
f 10448//5924 10449//5925 10464//5925 10463//5924
f 10449//5925 10450//5926 10465//5926 10464//5925
f 10450//5926 10451//5927 10466//5927 10465//5926
f 10451//5927 10452//5928 10467//5928 10466//5927
f 10452//5928 10453//5929 10468//5929 10467//5928
f 10453//5929 10454//5930 10469//5930 10468//5929
f 10454//5930 10455//5931 10470//5931 10469//5930
f 10454//5932 10453//5932 10452//5932 10451//5932 10450//5932 10449//5932 10448//5932 10447//5932 10446//5932 10445//5932 10444//5932 10443//5932 10442//5932 10441//5932
f 10456//5933 10457//5933 10458//5933 10459//5933 10460//5933 10461//5933 10462//5933 10463//5933 10464//5933 10465//5933 10466//5933 10467//5933 10468//5933 10469//5933
v 1.0141 -1.1597 0.9859 0.40 0.40 0.40
v 1.0127 -1.1510 0.9873 0.40 0.40 0.40
v 1.0088 -1.1441 0.9912 0.40 0.40 0.40
v 1.0031 -1.1402 0.9969 0.40 0.40 0.40
v 0.9969 -1.1402 1.0031 0.40 0.40 0.40
v 0.9912 -1.1441 1.0088 0.40 0.40 0.40
v 0.9873 -1.1510 1.0127 0.40 0.40 0.40
v 0.9859 -1.1597 1.0141 0.40 0.40 0.40
v 0.9873 -1.1684 1.0127 0.40 0.40 0.40
v 0.9912 -1.1753 1.0088 0.40 0.40 0.40
v 0.9969 -1.1792 1.0031 0.40 0.40 0.40
v 1.0031 -1.1792 0.9969 0.40 0.40 0.40
v 1.0088 -1.1753 0.9912 0.40 0.40 0.40
v 1.0127 -1.1684 0.9873 0.40 0.40 0.40
v 1.0141 -1.1597 0.9859 0.40 0.40 0.40
v 1.1141 -1.1597 1.0859 0.40 0.40 0.40
v 1.1127 -1.1510 1.0873 0.40 0.40 0.40
v 1.1088 -1.1441 1.0912 0.40 0.40 0.40
v 1.1031 -1.1402 1.0969 0.40 0.40 0.40
v 1.0969 -1.1402 1.1031 0.40 0.40 0.40
v 1.0912 -1.1441 1.1088 0.40 0.40 0.40
v 1.0873 -1.1510 1.1127 0.40 0.40 0.40
v 1.0859 -1.1597 1.1141 0.40 0.40 0.40
v 1.0873 -1.1684 1.1127 0.40 0.40 0.40
v 1.0912 -1.1753 1.1088 0.40 0.40 0.40
v 1.0969 -1.1792 1.1031 0.40 0.40 0.40
v 1.1031 -1.1792 1.0969 0.40 0.40 0.40
v 1.1088 -1.1753 1.0912 0.40 0.40 0.40
v 1.1127 -1.1684 1.0873 0.40 0.40 0.40
v 1.1141 -1.1597 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10471//5934 10472//5935 10487//5935 10486//5934
f 10472//5935 10473//5936 10488//5936 10487//5935
f 10473//5936 10474//5937 10489//5937 10488//5936
f 10474//5937 10475//5938 10490//5938 10489//5937
f 10475//5938 10476//5939 10491//5939 10490//5938
f 10476//5939 10477//5940 10492//5940 10491//5939
f 10477//5940 10478//5941 10493//5941 10492//5940
f 10478//5941 10479//5942 10494//5942 10493//5941
f 10479//5942 10480//5943 10495//5943 10494//5942
f 10480//5943 10481//5944 10496//5944 10495//5943
f 10481//5944 10482//5945 10497//5945 10496//5944
f 10482//5945 10483//5946 10498//5946 10497//5945
f 10483//5946 10484//5947 10499//5947 10498//5946
f 10484//5947 10485//5948 10500//5948 10499//5947
f 10484//5949 10483//5949 10482//5949 10481//5949 10480//5949 10479//5949 10478//5949 10477//5949 10476//5949 10475//5949 10474//5949 10473//5949 10472//5949 10471//5949
f 10486//5950 10487//5950 10488//5950 10489//5950 10490//5950 10491//5950 10492//5950 10493//5950 10494//5950 10495//5950 10496//5950 10497//5950 10498//5950 10499//5950
v 1.0141 -1.2184 0.9859 0.40 0.40 0.40
v 1.0127 -1.2097 0.9873 0.40 0.40 0.40
v 1.0088 -1.2027 0.9912 0.40 0.40 0.40
v 1.0031 -1.1989 0.9969 0.40 0.40 0.40
v 0.9969 -1.1989 1.0031 0.40 0.40 0.40
v 0.9912 -1.2027 1.0088 0.40 0.40 0.40
v 0.9873 -1.2097 1.0127 0.40 0.40 0.40
v 0.9859 -1.2184 1.0141 0.40 0.40 0.40
v 0.9873 -1.2270 1.0127 0.40 0.40 0.40
v 0.9912 -1.2340 1.0088 0.40 0.40 0.40
v 0.9969 -1.2379 1.0031 0.40 0.40 0.40
v 1.0031 -1.2379 0.9969 0.40 0.40 0.40
v 1.0088 -1.2340 0.9912 0.40 0.40 0.40
v 1.0127 -1.2270 0.9873 0.40 0.40 0.40
v 1.0141 -1.2184 0.9859 0.40 0.40 0.40
v 1.1141 -1.2184 1.0859 0.40 0.40 0.40
v 1.1127 -1.2097 1.0873 0.40 0.40 0.40
v 1.1088 -1.2027 1.0912 0.40 0.40 0.40
v 1.1031 -1.1989 1.0969 0.40 0.40 0.40
v 1.0969 -1.1989 1.1031 0.40 0.40 0.40
v 1.0912 -1.2027 1.1088 0.40 0.40 0.40
v 1.0873 -1.2097 1.1127 0.40 0.40 0.40
v 1.0859 -1.2184 1.1141 0.40 0.40 0.40
v 1.0873 -1.2270 1.1127 0.40 0.40 0.40
v 1.0912 -1.2340 1.1088 0.40 0.40 0.40
v 1.0969 -1.2379 1.1031 0.40 0.40 0.40
v 1.1031 -1.2379 1.0969 0.40 0.40 0.40
v 1.1088 -1.2340 1.0912 0.40 0.40 0.40
v 1.1127 -1.2270 1.0873 0.40 0.40 0.40
v 1.1141 -1.2184 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 0.1000 0.0000 0.1000
vn -0.1000 0.0000 -0.1000
f 10501//5951 10502//5952 10517//5952 10516//5951
f 10502//5952 10503//5953 10518//5953 10517//5952
f 10503//5953 10504//5954 10519//5954 10518//5953
f 10504//5954 10505//5955 10520//5955 10519//5954
f 10505//5955 10506//5956 10521//5956 10520//5955
f 10506//5956 10507//5957 10522//5957 10521//5956
f 10507//5957 10508//5958 10523//5958 10522//5957
f 10508//5958 10509//5959 10524//5959 10523//5958
f 10509//5959 10510//5960 10525//5960 10524//5959
f 10510//5960 10511//5961 10526//5961 10525//5960
f 10511//5961 10512//5962 10527//5962 10526//5961
f 10512//5962 10513//5963 10528//5963 10527//5962
f 10513//5963 10514//5964 10529//5964 10528//5963
f 10514//5964 10515//5965 10530//5965 10529//5964
f 10514//5966 10513//5966 10512//5966 10511//5966 10510//5966 10509//5966 10508//5966 10507//5966 10506//5966 10505//5966 10504//5966 10503//5966 10502//5966 10501//5966
f 10516//5967 10517//5967 10518//5967 10519//5967 10520//5967 10521//5967 10522//5967 10523//5967 10524//5967 10525//5967 10526//5967 10527//5967 10528//5967 10529//5967
v -0.9859 0.7816 1.0141 0.40 0.40 0.40
v -0.9873 0.7903 1.0127 0.40 0.40 0.40
v -0.9912 0.7973 1.0088 0.40 0.40 0.40
v -0.9969 0.8011 1.0031 0.40 0.40 0.40
v -1.0031 0.8011 0.9969 0.40 0.40 0.40
v -1.0088 0.7973 0.9912 0.40 0.40 0.40
v -1.0127 0.7903 0.9873 0.40 0.40 0.40
v -1.0141 0.7816 0.9859 0.40 0.40 0.40
v -1.0127 0.7730 0.9873 0.40 0.40 0.40
v -1.0088 0.7660 0.9912 0.40 0.40 0.40
v -1.0031 0.7621 0.9969 0.40 0.40 0.40
v -0.9969 0.7621 1.0031 0.40 0.40 0.40
v -0.9912 0.7660 1.0088 0.40 0.40 0.40
v -0.9873 0.7730 1.0127 0.40 0.40 0.40
v -0.9859 0.7816 1.0141 0.40 0.40 0.40
v -1.0859 0.7816 1.1141 0.40 0.40 0.40
v -1.0873 0.7903 1.1127 0.40 0.40 0.40
v -1.0912 0.7973 1.1088 0.40 0.40 0.40
v -1.0969 0.8011 1.1031 0.40 0.40 0.40
v -1.1031 0.8011 1.0969 0.40 0.40 0.40
v -1.1088 0.7973 1.0912 0.40 0.40 0.40
v -1.1127 0.7903 1.0873 0.40 0.40 0.40
v -1.1141 0.7816 1.0859 0.40 0.40 0.40
v -1.1127 0.7730 1.0873 0.40 0.40 0.40
v -1.1088 0.7660 1.0912 0.40 0.40 0.40
v -1.1031 0.7621 1.0969 0.40 0.40 0.40
v -1.0969 0.7621 1.1031 0.40 0.40 0.40
v -1.0912 0.7660 1.1088 0.40 0.40 0.40
v -1.0873 0.7730 1.1127 0.40 0.40 0.40
v -1.0859 0.7816 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10531//5968 10532//5969 10547//5969 10546//5968
f 10532//5969 10533//5970 10548//5970 10547//5969
f 10533//5970 10534//5971 10549//5971 10548//5970
f 10534//5971 10535//5972 10550//5972 10549//5971
f 10535//5972 10536//5973 10551//5973 10550//5972
f 10536//5973 10537//5974 10552//5974 10551//5973
f 10537//5974 10538//5975 10553//5975 10552//5974
f 10538//5975 10539//5976 10554//5976 10553//5975
f 10539//5976 10540//5977 10555//5977 10554//5976
f 10540//5977 10541//5978 10556//5978 10555//5977
f 10541//5978 10542//5979 10557//5979 10556//5978
f 10542//5979 10543//5980 10558//5980 10557//5979
f 10543//5980 10544//5981 10559//5981 10558//5980
f 10544//5981 10545//5982 10560//5982 10559//5981
f 10544//5983 10543//5983 10542//5983 10541//5983 10540//5983 10539//5983 10538//5983 10537//5983 10536//5983 10535//5983 10534//5983 10533//5983 10532//5983 10531//5983
f 10546//5984 10547//5984 10548//5984 10549//5984 10550//5984 10551//5984 10552//5984 10553//5984 10554//5984 10555//5984 10556//5984 10557//5984 10558//5984 10559//5984
v -0.9859 0.8253 1.0141 0.40 0.40 0.40
v -0.9873 0.8340 1.0127 0.40 0.40 0.40
v -0.9912 0.8409 1.0088 0.40 0.40 0.40
v -0.9969 0.8448 1.0031 0.40 0.40 0.40
v -1.0031 0.8448 0.9969 0.40 0.40 0.40
v -1.0088 0.8409 0.9912 0.40 0.40 0.40
v -1.0127 0.8340 0.9873 0.40 0.40 0.40
v -1.0141 0.8253 0.9859 0.40 0.40 0.40
v -1.0127 0.8166 0.9873 0.40 0.40 0.40
v -1.0088 0.8097 0.9912 0.40 0.40 0.40
v -1.0031 0.8058 0.9969 0.40 0.40 0.40
v -0.9969 0.8058 1.0031 0.40 0.40 0.40
v -0.9912 0.8097 1.0088 0.40 0.40 0.40
v -0.9873 0.8166 1.0127 0.40 0.40 0.40
v -0.9859 0.8253 1.0141 0.40 0.40 0.40
v -1.0859 0.8253 1.1141 0.40 0.40 0.40
v -1.0873 0.8340 1.1127 0.40 0.40 0.40
v -1.0912 0.8409 1.1088 0.40 0.40 0.40
v -1.0969 0.8448 1.1031 0.40 0.40 0.40
v -1.1031 0.8448 1.0969 0.40 0.40 0.40
v -1.1088 0.8409 1.0912 0.40 0.40 0.40
v -1.1127 0.8340 1.0873 0.40 0.40 0.40
v -1.1141 0.8253 1.0859 0.40 0.40 0.40
v -1.1127 0.8166 1.0873 0.40 0.40 0.40
v -1.1088 0.8097 1.0912 0.40 0.40 0.40
v -1.1031 0.8058 1.0969 0.40 0.40 0.40
v -1.0969 0.8058 1.1031 0.40 0.40 0.40
v -1.0912 0.8097 1.1088 0.40 0.40 0.40
v -1.0873 0.8166 1.1127 0.40 0.40 0.40
v -1.0859 0.8253 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10561//5985 10562//5986 10577//5986 10576//5985
f 10562//5986 10563//5987 10578//5987 10577//5986
f 10563//5987 10564//5988 10579//5988 10578//5987
f 10564//5988 10565//5989 10580//5989 10579//5988
f 10565//5989 10566//5990 10581//5990 10580//5989
f 10566//5990 10567//5991 10582//5991 10581//5990
f 10567//5991 10568//5992 10583//5992 10582//5991
f 10568//5992 10569//5993 10584//5993 10583//5992
f 10569//5993 10570//5994 10585//5994 10584//5993
f 10570//5994 10571//5995 10586//5995 10585//5994
f 10571//5995 10572//5996 10587//5996 10586//5995
f 10572//5996 10573//5997 10588//5997 10587//5996
f 10573//5997 10574//5998 10589//5998 10588//5997
f 10574//5998 10575//5999 10590//5999 10589//5998
f 10574//6000 10573//6000 10572//6000 10571//6000 10570//6000 10569//6000 10568//6000 10567//6000 10566//6000 10565//6000 10564//6000 10563//6000 10562//6000 10561//6000
f 10576//6001 10577//6001 10578//6001 10579//6001 10580//6001 10581//6001 10582//6001 10583//6001 10584//6001 10585//6001 10586//6001 10587//6001 10588//6001 10589//6001
v -0.9859 0.8690 1.0141 0.40 0.40 0.40
v -0.9873 0.8777 1.0127 0.40 0.40 0.40
v -0.9912 0.8846 1.0088 0.40 0.40 0.40
v -0.9969 0.8885 1.0031 0.40 0.40 0.40
v -1.0031 0.8885 0.9969 0.40 0.40 0.40
v -1.0088 0.8846 0.9912 0.40 0.40 0.40
v -1.0127 0.8777 0.9873 0.40 0.40 0.40
v -1.0141 0.8690 0.9859 0.40 0.40 0.40
v -1.0127 0.8603 0.9873 0.40 0.40 0.40
v -1.0088 0.8533 0.9912 0.40 0.40 0.40
v -1.0031 0.8495 0.9969 0.40 0.40 0.40
v -0.9969 0.8495 1.0031 0.40 0.40 0.40
v -0.9912 0.8533 1.0088 0.40 0.40 0.40
v -0.9873 0.8603 1.0127 0.40 0.40 0.40
v -0.9859 0.8690 1.0141 0.40 0.40 0.40
v -1.0859 0.8690 1.1141 0.40 0.40 0.40
v -1.0873 0.8777 1.1127 0.40 0.40 0.40
v -1.0912 0.8846 1.1088 0.40 0.40 0.40
v -1.0969 0.8885 1.1031 0.40 0.40 0.40
v -1.1031 0.8885 1.0969 0.40 0.40 0.40
v -1.1088 0.8846 1.0912 0.40 0.40 0.40
v -1.1127 0.8777 1.0873 0.40 0.40 0.40
v -1.1141 0.8690 1.0859 0.40 0.40 0.40
v -1.1127 0.8603 1.0873 0.40 0.40 0.40
v -1.1088 0.8533 1.0912 0.40 0.40 0.40
v -1.1031 0.8495 1.0969 0.40 0.40 0.40
v -1.0969 0.8495 1.1031 0.40 0.40 0.40
v -1.0912 0.8533 1.1088 0.40 0.40 0.40
v -1.0873 0.8603 1.1127 0.40 0.40 0.40
v -1.0859 0.8690 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10591//6002 10592//6003 10607//6003 10606//6002
f 10592//6003 10593//6004 10608//6004 10607//6003
f 10593//6004 10594//6005 10609//6005 10608//6004
f 10594//6005 10595//6006 10610//6006 10609//6005
f 10595//6006 10596//6007 10611//6007 10610//6006
f 10596//6007 10597//6008 10612//6008 10611//6007
f 10597//6008 10598//6009 10613//6009 10612//6008
f 10598//6009 10599//6010 10614//6010 10613//6009
f 10599//6010 10600//6011 10615//6011 10614//6010
f 10600//6011 10601//6012 10616//6012 10615//6011
f 10601//6012 10602//6013 10617//6013 10616//6012
f 10602//6013 10603//6014 10618//6014 10617//6013
f 10603//6014 10604//6015 10619//6015 10618//6014
f 10604//6015 10605//6016 10620//6016 10619//6015
f 10604//6017 10603//6017 10602//6017 10601//6017 10600//6017 10599//6017 10598//6017 10597//6017 10596//6017 10595//6017 10594//6017 10593//6017 10592//6017 10591//6017
f 10606//6018 10607//6018 10608//6018 10609//6018 10610//6018 10611//6018 10612//6018 10613//6018 10614//6018 10615//6018 10616//6018 10617//6018 10618//6018 10619//6018
v -0.9859 0.9127 1.0141 0.40 0.40 0.40
v -0.9873 0.9213 1.0127 0.40 0.40 0.40
v -0.9912 0.9283 1.0088 0.40 0.40 0.40
v -0.9969 0.9322 1.0031 0.40 0.40 0.40
v -1.0031 0.9322 0.9969 0.40 0.40 0.40
v -1.0088 0.9283 0.9912 0.40 0.40 0.40
v -1.0127 0.9213 0.9873 0.40 0.40 0.40
v -1.0141 0.9127 0.9859 0.40 0.40 0.40
v -1.0127 0.9040 0.9873 0.40 0.40 0.40
v -1.0088 0.8970 0.9912 0.40 0.40 0.40
v -1.0031 0.8932 0.9969 0.40 0.40 0.40
v -0.9969 0.8932 1.0031 0.40 0.40 0.40
v -0.9912 0.8970 1.0088 0.40 0.40 0.40
v -0.9873 0.9040 1.0127 0.40 0.40 0.40
v -0.9859 0.9127 1.0141 0.40 0.40 0.40
v -1.0859 0.9127 1.1141 0.40 0.40 0.40
v -1.0873 0.9213 1.1127 0.40 0.40 0.40
v -1.0912 0.9283 1.1088 0.40 0.40 0.40
v -1.0969 0.9322 1.1031 0.40 0.40 0.40
v -1.1031 0.9322 1.0969 0.40 0.40 0.40
v -1.1088 0.9283 1.0912 0.40 0.40 0.40
v -1.1127 0.9213 1.0873 0.40 0.40 0.40
v -1.1141 0.9127 1.0859 0.40 0.40 0.40
v -1.1127 0.9040 1.0873 0.40 0.40 0.40
v -1.1088 0.8970 1.0912 0.40 0.40 0.40
v -1.1031 0.8932 1.0969 0.40 0.40 0.40
v -1.0969 0.8932 1.1031 0.40 0.40 0.40
v -1.0912 0.8970 1.1088 0.40 0.40 0.40
v -1.0873 0.9040 1.1127 0.40 0.40 0.40
v -1.0859 0.9127 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10621//6019 10622//6020 10637//6020 10636//6019
f 10622//6020 10623//6021 10638//6021 10637//6020
f 10623//6021 10624//6022 10639//6022 10638//6021
f 10624//6022 10625//6023 10640//6023 10639//6022
f 10625//6023 10626//6024 10641//6024 10640//6023
f 10626//6024 10627//6025 10642//6025 10641//6024
f 10627//6025 10628//6026 10643//6026 10642//6025
f 10628//6026 10629//6027 10644//6027 10643//6026
f 10629//6027 10630//6028 10645//6028 10644//6027
f 10630//6028 10631//6029 10646//6029 10645//6028
f 10631//6029 10632//6030 10647//6030 10646//6029
f 10632//6030 10633//6031 10648//6031 10647//6030
f 10633//6031 10634//6032 10649//6032 10648//6031
f 10634//6032 10635//6033 10650//6033 10649//6032
f 10634//6034 10633//6034 10632//6034 10631//6034 10630//6034 10629//6034 10628//6034 10627//6034 10626//6034 10625//6034 10624//6034 10623//6034 10622//6034 10621//6034
f 10636//6035 10637//6035 10638//6035 10639//6035 10640//6035 10641//6035 10642//6035 10643//6035 10644//6035 10645//6035 10646//6035 10647//6035 10648//6035 10649//6035
v -0.9859 0.9563 1.0141 0.40 0.40 0.40
v -0.9873 0.9650 1.0127 0.40 0.40 0.40
v -0.9912 0.9720 1.0088 0.40 0.40 0.40
v -0.9969 0.9758 1.0031 0.40 0.40 0.40
v -1.0031 0.9758 0.9969 0.40 0.40 0.40
v -1.0088 0.9720 0.9912 0.40 0.40 0.40
v -1.0127 0.9650 0.9873 0.40 0.40 0.40
v -1.0141 0.9563 0.9859 0.40 0.40 0.40
v -1.0127 0.9476 0.9873 0.40 0.40 0.40
v -1.0088 0.9407 0.9912 0.40 0.40 0.40
v -1.0031 0.9368 0.9969 0.40 0.40 0.40
v -0.9969 0.9368 1.0031 0.40 0.40 0.40
v -0.9912 0.9407 1.0088 0.40 0.40 0.40
v -0.9873 0.9476 1.0127 0.40 0.40 0.40
v -0.9859 0.9563 1.0141 0.40 0.40 0.40
v -1.0859 0.9563 1.1141 0.40 0.40 0.40
v -1.0873 0.9650 1.1127 0.40 0.40 0.40
v -1.0912 0.9720 1.1088 0.40 0.40 0.40
v -1.0969 0.9758 1.1031 0.40 0.40 0.40
v -1.1031 0.9758 1.0969 0.40 0.40 0.40
v -1.1088 0.9720 1.0912 0.40 0.40 0.40
v -1.1127 0.9650 1.0873 0.40 0.40 0.40
v -1.1141 0.9563 1.0859 0.40 0.40 0.40
v -1.1127 0.9476 1.0873 0.40 0.40 0.40
v -1.1088 0.9407 1.0912 0.40 0.40 0.40
v -1.1031 0.9368 1.0969 0.40 0.40 0.40
v -1.0969 0.9368 1.1031 0.40 0.40 0.40
v -1.0912 0.9407 1.1088 0.40 0.40 0.40
v -1.0873 0.9476 1.1127 0.40 0.40 0.40
v -1.0859 0.9563 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10651//6036 10652//6037 10667//6037 10666//6036
f 10652//6037 10653//6038 10668//6038 10667//6037
f 10653//6038 10654//6039 10669//6039 10668//6038
f 10654//6039 10655//6040 10670//6040 10669//6039
f 10655//6040 10656//6041 10671//6041 10670//6040
f 10656//6041 10657//6042 10672//6042 10671//6041
f 10657//6042 10658//6043 10673//6043 10672//6042
f 10658//6043 10659//6044 10674//6044 10673//6043
f 10659//6044 10660//6045 10675//6045 10674//6044
f 10660//6045 10661//6046 10676//6046 10675//6045
f 10661//6046 10662//6047 10677//6047 10676//6046
f 10662//6047 10663//6048 10678//6048 10677//6047
f 10663//6048 10664//6049 10679//6049 10678//6048
f 10664//6049 10665//6050 10680//6050 10679//6049
f 10664//6051 10663//6051 10662//6051 10661//6051 10660//6051 10659//6051 10658//6051 10657//6051 10656//6051 10655//6051 10654//6051 10653//6051 10652//6051 10651//6051
f 10666//6052 10667//6052 10668//6052 10669//6052 10670//6052 10671//6052 10672//6052 10673//6052 10674//6052 10675//6052 10676//6052 10677//6052 10678//6052 10679//6052
v -0.9859 1.0000 1.0141 0.40 0.40 0.40
v -0.9873 1.0087 1.0127 0.40 0.40 0.40
v -0.9912 1.0156 1.0088 0.40 0.40 0.40
v -0.9969 1.0195 1.0031 0.40 0.40 0.40
v -1.0031 1.0195 0.9969 0.40 0.40 0.40
v -1.0088 1.0156 0.9912 0.40 0.40 0.40
v -1.0127 1.0087 0.9873 0.40 0.40 0.40
v -1.0141 1.0000 0.9859 0.40 0.40 0.40
v -1.0127 0.9913 0.9873 0.40 0.40 0.40
v -1.0088 0.9844 0.9912 0.40 0.40 0.40
v -1.0031 0.9805 0.9969 0.40 0.40 0.40
v -0.9969 0.9805 1.0031 0.40 0.40 0.40
v -0.9912 0.9844 1.0088 0.40 0.40 0.40
v -0.9873 0.9913 1.0127 0.40 0.40 0.40
v -0.9859 1.0000 1.0141 0.40 0.40 0.40
v -1.0859 1.0000 1.1141 0.40 0.40 0.40
v -1.0873 1.0087 1.1127 0.40 0.40 0.40
v -1.0912 1.0156 1.1088 0.40 0.40 0.40
v -1.0969 1.0195 1.1031 0.40 0.40 0.40
v -1.1031 1.0195 1.0969 0.40 0.40 0.40
v -1.1088 1.0156 1.0912 0.40 0.40 0.40
v -1.1127 1.0087 1.0873 0.40 0.40 0.40
v -1.1141 1.0000 1.0859 0.40 0.40 0.40
v -1.1127 0.9913 1.0873 0.40 0.40 0.40
v -1.1088 0.9844 1.0912 0.40 0.40 0.40
v -1.1031 0.9805 1.0969 0.40 0.40 0.40
v -1.0969 0.9805 1.1031 0.40 0.40 0.40
v -1.0912 0.9844 1.1088 0.40 0.40 0.40
v -1.0873 0.9913 1.1127 0.40 0.40 0.40
v -1.0859 1.0000 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10681//6053 10682//6054 10697//6054 10696//6053
f 10682//6054 10683//6055 10698//6055 10697//6054
f 10683//6055 10684//6056 10699//6056 10698//6055
f 10684//6056 10685//6057 10700//6057 10699//6056
f 10685//6057 10686//6058 10701//6058 10700//6057
f 10686//6058 10687//6059 10702//6059 10701//6058
f 10687//6059 10688//6060 10703//6060 10702//6059
f 10688//6060 10689//6061 10704//6061 10703//6060
f 10689//6061 10690//6062 10705//6062 10704//6061
f 10690//6062 10691//6063 10706//6063 10705//6062
f 10691//6063 10692//6064 10707//6064 10706//6063
f 10692//6064 10693//6065 10708//6065 10707//6064
f 10693//6065 10694//6066 10709//6066 10708//6065
f 10694//6066 10695//6067 10710//6067 10709//6066
f 10694//6068 10693//6068 10692//6068 10691//6068 10690//6068 10689//6068 10688//6068 10687//6068 10686//6068 10685//6068 10684//6068 10683//6068 10682//6068 10681//6068
f 10696//6069 10697//6069 10698//6069 10699//6069 10700//6069 10701//6069 10702//6069 10703//6069 10704//6069 10705//6069 10706//6069 10707//6069 10708//6069 10709//6069
v -0.9859 1.0437 1.0141 0.40 0.40 0.40
v -0.9873 1.0524 1.0127 0.40 0.40 0.40
v -0.9912 1.0593 1.0088 0.40 0.40 0.40
v -0.9969 1.0632 1.0031 0.40 0.40 0.40
v -1.0031 1.0632 0.9969 0.40 0.40 0.40
v -1.0088 1.0593 0.9912 0.40 0.40 0.40
v -1.0127 1.0524 0.9873 0.40 0.40 0.40
v -1.0141 1.0437 0.9859 0.40 0.40 0.40
v -1.0127 1.0350 0.9873 0.40 0.40 0.40
v -1.0088 1.0280 0.9912 0.40 0.40 0.40
v -1.0031 1.0242 0.9969 0.40 0.40 0.40
v -0.9969 1.0242 1.0031 0.40 0.40 0.40
v -0.9912 1.0280 1.0088 0.40 0.40 0.40
v -0.9873 1.0350 1.0127 0.40 0.40 0.40
v -0.9859 1.0437 1.0141 0.40 0.40 0.40
v -1.0859 1.0437 1.1141 0.40 0.40 0.40
v -1.0873 1.0524 1.1127 0.40 0.40 0.40
v -1.0912 1.0593 1.1088 0.40 0.40 0.40
v -1.0969 1.0632 1.1031 0.40 0.40 0.40
v -1.1031 1.0632 1.0969 0.40 0.40 0.40
v -1.1088 1.0593 1.0912 0.40 0.40 0.40
v -1.1127 1.0524 1.0873 0.40 0.40 0.40
v -1.1141 1.0437 1.0859 0.40 0.40 0.40
v -1.1127 1.0350 1.0873 0.40 0.40 0.40
v -1.1088 1.0280 1.0912 0.40 0.40 0.40
v -1.1031 1.0242 1.0969 0.40 0.40 0.40
v -1.0969 1.0242 1.1031 0.40 0.40 0.40
v -1.0912 1.0280 1.1088 0.40 0.40 0.40
v -1.0873 1.0350 1.1127 0.40 0.40 0.40
v -1.0859 1.0437 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10711//6070 10712//6071 10727//6071 10726//6070
f 10712//6071 10713//6072 10728//6072 10727//6071
f 10713//6072 10714//6073 10729//6073 10728//6072
f 10714//6073 10715//6074 10730//6074 10729//6073
f 10715//6074 10716//6075 10731//6075 10730//6074
f 10716//6075 10717//6076 10732//6076 10731//6075
f 10717//6076 10718//6077 10733//6077 10732//6076
f 10718//6077 10719//6078 10734//6078 10733//6077
f 10719//6078 10720//6079 10735//6079 10734//6078
f 10720//6079 10721//6080 10736//6080 10735//6079
f 10721//6080 10722//6081 10737//6081 10736//6080
f 10722//6081 10723//6082 10738//6082 10737//6081
f 10723//6082 10724//6083 10739//6083 10738//6082
f 10724//6083 10725//6084 10740//6084 10739//6083
f 10724//6085 10723//6085 10722//6085 10721//6085 10720//6085 10719//6085 10718//6085 10717//6085 10716//6085 10715//6085 10714//6085 10713//6085 10712//6085 10711//6085
f 10726//6086 10727//6086 10728//6086 10729//6086 10730//6086 10731//6086 10732//6086 10733//6086 10734//6086 10735//6086 10736//6086 10737//6086 10738//6086 10739//6086
v -0.9859 1.0873 1.0141 0.40 0.40 0.40
v -0.9873 1.0960 1.0127 0.40 0.40 0.40
v -0.9912 1.1030 1.0088 0.40 0.40 0.40
v -0.9969 1.1068 1.0031 0.40 0.40 0.40
v -1.0031 1.1068 0.9969 0.40 0.40 0.40
v -1.0088 1.1030 0.9912 0.40 0.40 0.40
v -1.0127 1.0960 0.9873 0.40 0.40 0.40
v -1.0141 1.0873 0.9859 0.40 0.40 0.40
v -1.0127 1.0787 0.9873 0.40 0.40 0.40
v -1.0088 1.0717 0.9912 0.40 0.40 0.40
v -1.0031 1.0678 0.9969 0.40 0.40 0.40
v -0.9969 1.0678 1.0031 0.40 0.40 0.40
v -0.9912 1.0717 1.0088 0.40 0.40 0.40
v -0.9873 1.0787 1.0127 0.40 0.40 0.40
v -0.9859 1.0873 1.0141 0.40 0.40 0.40
v -1.0859 1.0873 1.1141 0.40 0.40 0.40
v -1.0873 1.0960 1.1127 0.40 0.40 0.40
v -1.0912 1.1030 1.1088 0.40 0.40 0.40
v -1.0969 1.1068 1.1031 0.40 0.40 0.40
v -1.1031 1.1068 1.0969 0.40 0.40 0.40
v -1.1088 1.1030 1.0912 0.40 0.40 0.40
v -1.1127 1.0960 1.0873 0.40 0.40 0.40
v -1.1141 1.0873 1.0859 0.40 0.40 0.40
v -1.1127 1.0787 1.0873 0.40 0.40 0.40
v -1.1088 1.0717 1.0912 0.40 0.40 0.40
v -1.1031 1.0678 1.0969 0.40 0.40 0.40
v -1.0969 1.0678 1.1031 0.40 0.40 0.40
v -1.0912 1.0717 1.1088 0.40 0.40 0.40
v -1.0873 1.0787 1.1127 0.40 0.40 0.40
v -1.0859 1.0873 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10741//6087 10742//6088 10757//6088 10756//6087
f 10742//6088 10743//6089 10758//6089 10757//6088
f 10743//6089 10744//6090 10759//6090 10758//6089
f 10744//6090 10745//6091 10760//6091 10759//6090
f 10745//6091 10746//6092 10761//6092 10760//6091
f 10746//6092 10747//6093 10762//6093 10761//6092
f 10747//6093 10748//6094 10763//6094 10762//6093
f 10748//6094 10749//6095 10764//6095 10763//6094
f 10749//6095 10750//6096 10765//6096 10764//6095
f 10750//6096 10751//6097 10766//6097 10765//6096
f 10751//6097 10752//6098 10767//6098 10766//6097
f 10752//6098 10753//6099 10768//6099 10767//6098
f 10753//6099 10754//6100 10769//6100 10768//6099
f 10754//6100 10755//6101 10770//6101 10769//6100
f 10754//6102 10753//6102 10752//6102 10751//6102 10750//6102 10749//6102 10748//6102 10747//6102 10746//6102 10745//6102 10744//6102 10743//6102 10742//6102 10741//6102
f 10756//6103 10757//6103 10758//6103 10759//6103 10760//6103 10761//6103 10762//6103 10763//6103 10764//6103 10765//6103 10766//6103 10767//6103 10768//6103 10769//6103
v -0.9859 1.1310 1.0141 0.40 0.40 0.40
v -0.9873 1.1397 1.0127 0.40 0.40 0.40
v -0.9912 1.1467 1.0088 0.40 0.40 0.40
v -0.9969 1.1505 1.0031 0.40 0.40 0.40
v -1.0031 1.1505 0.9969 0.40 0.40 0.40
v -1.0088 1.1467 0.9912 0.40 0.40 0.40
v -1.0127 1.1397 0.9873 0.40 0.40 0.40
v -1.0141 1.1310 0.9859 0.40 0.40 0.40
v -1.0127 1.1223 0.9873 0.40 0.40 0.40
v -1.0088 1.1154 0.9912 0.40 0.40 0.40
v -1.0031 1.1115 0.9969 0.40 0.40 0.40
v -0.9969 1.1115 1.0031 0.40 0.40 0.40
v -0.9912 1.1154 1.0088 0.40 0.40 0.40
v -0.9873 1.1223 1.0127 0.40 0.40 0.40
v -0.9859 1.1310 1.0141 0.40 0.40 0.40
v -1.0859 1.1310 1.1141 0.40 0.40 0.40
v -1.0873 1.1397 1.1127 0.40 0.40 0.40
v -1.0912 1.1467 1.1088 0.40 0.40 0.40
v -1.0969 1.1505 1.1031 0.40 0.40 0.40
v -1.1031 1.1505 1.0969 0.40 0.40 0.40
v -1.1088 1.1467 1.0912 0.40 0.40 0.40
v -1.1127 1.1397 1.0873 0.40 0.40 0.40
v -1.1141 1.1310 1.0859 0.40 0.40 0.40
v -1.1127 1.1223 1.0873 0.40 0.40 0.40
v -1.1088 1.1154 1.0912 0.40 0.40 0.40
v -1.1031 1.1115 1.0969 0.40 0.40 0.40
v -1.0969 1.1115 1.1031 0.40 0.40 0.40
v -1.0912 1.1154 1.1088 0.40 0.40 0.40
v -1.0873 1.1223 1.1127 0.40 0.40 0.40
v -1.0859 1.1310 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10771//6104 10772//6105 10787//6105 10786//6104
f 10772//6105 10773//6106 10788//6106 10787//6105
f 10773//6106 10774//6107 10789//6107 10788//6106
f 10774//6107 10775//6108 10790//6108 10789//6107
f 10775//6108 10776//6109 10791//6109 10790//6108
f 10776//6109 10777//6110 10792//6110 10791//6109
f 10777//6110 10778//6111 10793//6111 10792//6110
f 10778//6111 10779//6112 10794//6112 10793//6111
f 10779//6112 10780//6113 10795//6113 10794//6112
f 10780//6113 10781//6114 10796//6114 10795//6113
f 10781//6114 10782//6115 10797//6115 10796//6114
f 10782//6115 10783//6116 10798//6116 10797//6115
f 10783//6116 10784//6117 10799//6117 10798//6116
f 10784//6117 10785//6118 10800//6118 10799//6117
f 10784//6119 10783//6119 10782//6119 10781//6119 10780//6119 10779//6119 10778//6119 10777//6119 10776//6119 10775//6119 10774//6119 10773//6119 10772//6119 10771//6119
f 10786//6120 10787//6120 10788//6120 10789//6120 10790//6120 10791//6120 10792//6120 10793//6120 10794//6120 10795//6120 10796//6120 10797//6120 10798//6120 10799//6120
v -0.9859 1.1747 1.0141 0.40 0.40 0.40
v -0.9873 1.1834 1.0127 0.40 0.40 0.40
v -0.9912 1.1903 1.0088 0.40 0.40 0.40
v -0.9969 1.1942 1.0031 0.40 0.40 0.40
v -1.0031 1.1942 0.9969 0.40 0.40 0.40
v -1.0088 1.1903 0.9912 0.40 0.40 0.40
v -1.0127 1.1834 0.9873 0.40 0.40 0.40
v -1.0141 1.1747 0.9859 0.40 0.40 0.40
v -1.0127 1.1660 0.9873 0.40 0.40 0.40
v -1.0088 1.1591 0.9912 0.40 0.40 0.40
v -1.0031 1.1552 0.9969 0.40 0.40 0.40
v -0.9969 1.1552 1.0031 0.40 0.40 0.40
v -0.9912 1.1591 1.0088 0.40 0.40 0.40
v -0.9873 1.1660 1.0127 0.40 0.40 0.40
v -0.9859 1.1747 1.0141 0.40 0.40 0.40
v -1.0859 1.1747 1.1141 0.40 0.40 0.40
v -1.0873 1.1834 1.1127 0.40 0.40 0.40
v -1.0912 1.1903 1.1088 0.40 0.40 0.40
v -1.0969 1.1942 1.1031 0.40 0.40 0.40
v -1.1031 1.1942 1.0969 0.40 0.40 0.40
v -1.1088 1.1903 1.0912 0.40 0.40 0.40
v -1.1127 1.1834 1.0873 0.40 0.40 0.40
v -1.1141 1.1747 1.0859 0.40 0.40 0.40
v -1.1127 1.1660 1.0873 0.40 0.40 0.40
v -1.1088 1.1591 1.0912 0.40 0.40 0.40
v -1.1031 1.1552 1.0969 0.40 0.40 0.40
v -1.0969 1.1552 1.1031 0.40 0.40 0.40
v -1.0912 1.1591 1.1088 0.40 0.40 0.40
v -1.0873 1.1660 1.1127 0.40 0.40 0.40
v -1.0859 1.1747 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10801//6121 10802//6122 10817//6122 10816//6121
f 10802//6122 10803//6123 10818//6123 10817//6122
f 10803//6123 10804//6124 10819//6124 10818//6123
f 10804//6124 10805//6125 10820//6125 10819//6124
f 10805//6125 10806//6126 10821//6126 10820//6125
f 10806//6126 10807//6127 10822//6127 10821//6126
f 10807//6127 10808//6128 10823//6128 10822//6127
f 10808//6128 10809//6129 10824//6129 10823//6128
f 10809//6129 10810//6130 10825//6130 10824//6129
f 10810//6130 10811//6131 10826//6131 10825//6130
f 10811//6131 10812//6132 10827//6132 10826//6131
f 10812//6132 10813//6133 10828//6133 10827//6132
f 10813//6133 10814//6134 10829//6134 10828//6133
f 10814//6134 10815//6135 10830//6135 10829//6134
f 10814//6136 10813//6136 10812//6136 10811//6136 10810//6136 10809//6136 10808//6136 10807//6136 10806//6136 10805//6136 10804//6136 10803//6136 10802//6136 10801//6136
f 10816//6137 10817//6137 10818//6137 10819//6137 10820//6137 10821//6137 10822//6137 10823//6137 10824//6137 10825//6137 10826//6137 10827//6137 10828//6137 10829//6137
v -0.9859 1.2184 1.0141 0.40 0.40 0.40
v -0.9873 1.2270 1.0127 0.40 0.40 0.40
v -0.9912 1.2340 1.0088 0.40 0.40 0.40
v -0.9969 1.2379 1.0031 0.40 0.40 0.40
v -1.0031 1.2379 0.9969 0.40 0.40 0.40
v -1.0088 1.2340 0.9912 0.40 0.40 0.40
v -1.0127 1.2270 0.9873 0.40 0.40 0.40
v -1.0141 1.2184 0.9859 0.40 0.40 0.40
v -1.0127 1.2097 0.9873 0.40 0.40 0.40
v -1.0088 1.2027 0.9912 0.40 0.40 0.40
v -1.0031 1.1989 0.9969 0.40 0.40 0.40
v -0.9969 1.1989 1.0031 0.40 0.40 0.40
v -0.9912 1.2027 1.0088 0.40 0.40 0.40
v -0.9873 1.2097 1.0127 0.40 0.40 0.40
v -0.9859 1.2184 1.0141 0.40 0.40 0.40
v -1.0859 1.2184 1.1141 0.40 0.40 0.40
v -1.0873 1.2270 1.1127 0.40 0.40 0.40
v -1.0912 1.2340 1.1088 0.40 0.40 0.40
v -1.0969 1.2379 1.1031 0.40 0.40 0.40
v -1.1031 1.2379 1.0969 0.40 0.40 0.40
v -1.1088 1.2340 1.0912 0.40 0.40 0.40
v -1.1127 1.2270 1.0873 0.40 0.40 0.40
v -1.1141 1.2184 1.0859 0.40 0.40 0.40
v -1.1127 1.2097 1.0873 0.40 0.40 0.40
v -1.1088 1.2027 1.0912 0.40 0.40 0.40
v -1.1031 1.1989 1.0969 0.40 0.40 0.40
v -1.0969 1.1989 1.1031 0.40 0.40 0.40
v -1.0912 1.2027 1.1088 0.40 0.40 0.40
v -1.0873 1.2097 1.1127 0.40 0.40 0.40
v -1.0859 1.2184 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -0.1000 0.0000 0.1000
vn 0.1000 0.0000 -0.1000
f 10831//6138 10832//6139 10847//6139 10846//6138
f 10832//6139 10833//6140 10848//6140 10847//6139
f 10833//6140 10834//6141 10849//6141 10848//6140
f 10834//6141 10835//6142 10850//6142 10849//6141
f 10835//6142 10836//6143 10851//6143 10850//6142
f 10836//6143 10837//6144 10852//6144 10851//6143
f 10837//6144 10838//6145 10853//6145 10852//6144
f 10838//6145 10839//6146 10854//6146 10853//6145
f 10839//6146 10840//6147 10855//6147 10854//6146
f 10840//6147 10841//6148 10856//6148 10855//6147
f 10841//6148 10842//6149 10857//6149 10856//6148
f 10842//6149 10843//6150 10858//6150 10857//6149
f 10843//6150 10844//6151 10859//6151 10858//6150
f 10844//6151 10845//6152 10860//6152 10859//6151
f 10844//6153 10843//6153 10842//6153 10841//6153 10840//6153 10839//6153 10838//6153 10837//6153 10836//6153 10835//6153 10834//6153 10833//6153 10832//6153 10831//6153
f 10846//6154 10847//6154 10848//6154 10849//6154 10850//6154 10851//6154 10852//6154 10853//6154 10854//6154 10855//6154 10856//6154 10857//6154 10858//6154 10859//6154
v -1.0000 -1.2325 -0.9859 0.40 0.40 0.40
v -0.9913 -1.2311 -0.9873 0.40 0.40 0.40
v -0.9844 -1.2272 -0.9912 0.40 0.40 0.40
v -0.9805 -1.2215 -0.9969 0.40 0.40 0.40
v -0.9805 -1.2152 -1.0031 0.40 0.40 0.40
v -0.9844 -1.2095 -1.0088 0.40 0.40 0.40
v -0.9913 -1.2056 -1.0127 0.40 0.40 0.40
v -1.0000 -1.2042 -1.0141 0.40 0.40 0.40
v -1.0087 -1.2056 -1.0127 0.40 0.40 0.40
v -1.0156 -1.2095 -1.0088 0.40 0.40 0.40
v -1.0195 -1.2152 -1.0031 0.40 0.40 0.40
v -1.0195 -1.2215 -0.9969 0.40 0.40 0.40
v -1.0156 -1.2272 -0.9912 0.40 0.40 0.40
v -1.0087 -1.2311 -0.9873 0.40 0.40 0.40
v -1.0000 -1.2325 -0.9859 0.40 0.40 0.40
v -1.0000 0.7675 1.0141 0.40 0.40 0.40
v -0.9913 0.7689 1.0127 0.40 0.40 0.40
v -0.9844 0.7728 1.0088 0.40 0.40 0.40
v -0.9805 0.7785 1.0031 0.40 0.40 0.40
v -0.9805 0.7848 0.9969 0.40 0.40 0.40
v -0.9844 0.7905 0.9912 0.40 0.40 0.40
v -0.9913 0.7944 0.9873 0.40 0.40 0.40
v -1.0000 0.7958 0.9859 0.40 0.40 0.40
v -1.0087 0.7944 0.9873 0.40 0.40 0.40
v -1.0156 0.7905 0.9912 0.40 0.40 0.40
v -1.0195 0.7848 0.9969 0.40 0.40 0.40
v -1.0195 0.7785 1.0031 0.40 0.40 0.40
v -1.0156 0.7728 1.0088 0.40 0.40 0.40
v -1.0087 0.7689 1.0127 0.40 0.40 0.40
v -1.0000 0.7675 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 10861//6155 10862//6156 10877//6156 10876//6155
f 10862//6156 10863//6157 10878//6157 10877//6156
f 10863//6157 10864//6158 10879//6158 10878//6157
f 10864//6158 10865//6159 10880//6159 10879//6158
f 10865//6159 10866//6160 10881//6160 10880//6159
f 10866//6160 10867//6161 10882//6161 10881//6160
f 10867//6161 10868//6162 10883//6162 10882//6161
f 10868//6162 10869//6163 10884//6163 10883//6162
f 10869//6163 10870//6164 10885//6164 10884//6163
f 10870//6164 10871//6165 10886//6165 10885//6164
f 10871//6165 10872//6166 10887//6166 10886//6165
f 10872//6166 10873//6167 10888//6167 10887//6166
f 10873//6167 10874//6168 10889//6168 10888//6167
f 10874//6168 10875//6169 10890//6169 10889//6168
f 10874//6170 10873//6170 10872//6170 10871//6170 10870//6170 10869//6170 10868//6170 10867//6170 10866//6170 10865//6170 10864//6170 10863//6170 10862//6170 10861//6170
f 10876//6171 10877//6171 10878//6171 10879//6171 10880//6171 10881//6171 10882//6171 10883//6171 10884//6171 10885//6171 10886//6171 10887//6171 10888//6171 10889//6171
v -1.0000 -1.1888 -0.9859 0.40 0.40 0.40
v -0.9913 -1.1874 -0.9873 0.40 0.40 0.40
v -0.9844 -1.1835 -0.9912 0.40 0.40 0.40
v -0.9805 -1.1778 -0.9969 0.40 0.40 0.40
v -0.9805 -1.1715 -1.0031 0.40 0.40 0.40
v -0.9844 -1.1659 -1.0088 0.40 0.40 0.40
v -0.9913 -1.1619 -1.0127 0.40 0.40 0.40
v -1.0000 -1.1605 -1.0141 0.40 0.40 0.40
v -1.0087 -1.1619 -1.0127 0.40 0.40 0.40
v -1.0156 -1.1659 -1.0088 0.40 0.40 0.40
v -1.0195 -1.1715 -1.0031 0.40 0.40 0.40
v -1.0195 -1.1778 -0.9969 0.40 0.40 0.40
v -1.0156 -1.1835 -0.9912 0.40 0.40 0.40
v -1.0087 -1.1874 -0.9873 0.40 0.40 0.40
v -1.0000 -1.1888 -0.9859 0.40 0.40 0.40
v -1.0000 0.8112 1.0141 0.40 0.40 0.40
v -0.9913 0.8126 1.0127 0.40 0.40 0.40
v -0.9844 0.8165 1.0088 0.40 0.40 0.40
v -0.9805 0.8222 1.0031 0.40 0.40 0.40
v -0.9805 0.8285 0.9969 0.40 0.40 0.40
v -0.9844 0.8341 0.9912 0.40 0.40 0.40
v -0.9913 0.8381 0.9873 0.40 0.40 0.40
v -1.0000 0.8395 0.9859 0.40 0.40 0.40
v -1.0087 0.8381 0.9873 0.40 0.40 0.40
v -1.0156 0.8341 0.9912 0.40 0.40 0.40
v -1.0195 0.8285 0.9969 0.40 0.40 0.40
v -1.0195 0.8222 1.0031 0.40 0.40 0.40
v -1.0156 0.8165 1.0088 0.40 0.40 0.40
v -1.0087 0.8126 1.0127 0.40 0.40 0.40
v -1.0000 0.8112 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 10891//6172 10892//6173 10907//6173 10906//6172
f 10892//6173 10893//6174 10908//6174 10907//6173
f 10893//6174 10894//6175 10909//6175 10908//6174
f 10894//6175 10895//6176 10910//6176 10909//6175
f 10895//6176 10896//6177 10911//6177 10910//6176
f 10896//6177 10897//6178 10912//6178 10911//6177
f 10897//6178 10898//6179 10913//6179 10912//6178
f 10898//6179 10899//6180 10914//6180 10913//6179
f 10899//6180 10900//6181 10915//6181 10914//6180
f 10900//6181 10901//6182 10916//6182 10915//6181
f 10901//6182 10902//6183 10917//6183 10916//6182
f 10902//6183 10903//6184 10918//6184 10917//6183
f 10903//6184 10904//6185 10919//6185 10918//6184
f 10904//6185 10905//6186 10920//6186 10919//6185
f 10904//6187 10903//6187 10902//6187 10901//6187 10900//6187 10899//6187 10898//6187 10897//6187 10896//6187 10895//6187 10894//6187 10893//6187 10892//6187 10891//6187
f 10906//6188 10907//6188 10908//6188 10909//6188 10910//6188 10911//6188 10912//6188 10913//6188 10914//6188 10915//6188 10916//6188 10917//6188 10918//6188 10919//6188
v -1.0000 -1.1452 -0.9859 0.40 0.40 0.40
v -0.9913 -1.1438 -0.9873 0.40 0.40 0.40
v -0.9844 -1.1398 -0.9912 0.40 0.40 0.40
v -0.9805 -1.1342 -0.9969 0.40 0.40 0.40
v -0.9805 -1.1279 -1.0031 0.40 0.40 0.40
v -0.9844 -1.1222 -1.0088 0.40 0.40 0.40
v -0.9913 -1.1183 -1.0127 0.40 0.40 0.40
v -1.0000 -1.1169 -1.0141 0.40 0.40 0.40
v -1.0087 -1.1183 -1.0127 0.40 0.40 0.40
v -1.0156 -1.1222 -1.0088 0.40 0.40 0.40
v -1.0195 -1.1279 -1.0031 0.40 0.40 0.40
v -1.0195 -1.1342 -0.9969 0.40 0.40 0.40
v -1.0156 -1.1398 -0.9912 0.40 0.40 0.40
v -1.0087 -1.1438 -0.9873 0.40 0.40 0.40
v -1.0000 -1.1452 -0.9859 0.40 0.40 0.40
v -1.0000 0.8548 1.0141 0.40 0.40 0.40
v -0.9913 0.8562 1.0127 0.40 0.40 0.40
v -0.9844 0.8602 1.0088 0.40 0.40 0.40
v -0.9805 0.8658 1.0031 0.40 0.40 0.40
v -0.9805 0.8721 0.9969 0.40 0.40 0.40
v -0.9844 0.8778 0.9912 0.40 0.40 0.40
v -0.9913 0.8817 0.9873 0.40 0.40 0.40
v -1.0000 0.8831 0.9859 0.40 0.40 0.40
v -1.0087 0.8817 0.9873 0.40 0.40 0.40
v -1.0156 0.8778 0.9912 0.40 0.40 0.40
v -1.0195 0.8721 0.9969 0.40 0.40 0.40
v -1.0195 0.8658 1.0031 0.40 0.40 0.40
v -1.0156 0.8602 1.0088 0.40 0.40 0.40
v -1.0087 0.8562 1.0127 0.40 0.40 0.40
v -1.0000 0.8548 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 10921//6189 10922//6190 10937//6190 10936//6189
f 10922//6190 10923//6191 10938//6191 10937//6190
f 10923//6191 10924//6192 10939//6192 10938//6191
f 10924//6192 10925//6193 10940//6193 10939//6192
f 10925//6193 10926//6194 10941//6194 10940//6193
f 10926//6194 10927//6195 10942//6195 10941//6194
f 10927//6195 10928//6196 10943//6196 10942//6195
f 10928//6196 10929//6197 10944//6197 10943//6196
f 10929//6197 10930//6198 10945//6198 10944//6197
f 10930//6198 10931//6199 10946//6199 10945//6198
f 10931//6199 10932//6200 10947//6200 10946//6199
f 10932//6200 10933//6201 10948//6201 10947//6200
f 10933//6201 10934//6202 10949//6202 10948//6201
f 10934//6202 10935//6203 10950//6203 10949//6202
f 10934//6204 10933//6204 10932//6204 10931//6204 10930//6204 10929//6204 10928//6204 10927//6204 10926//6204 10925//6204 10924//6204 10923//6204 10922//6204 10921//6204
f 10936//6205 10937//6205 10938//6205 10939//6205 10940//6205 10941//6205 10942//6205 10943//6205 10944//6205 10945//6205 10946//6205 10947//6205 10948//6205 10949//6205
v -1.0000 -1.1015 -0.9859 0.40 0.40 0.40
v -0.9913 -1.1001 -0.9873 0.40 0.40 0.40
v -0.9844 -1.0962 -0.9912 0.40 0.40 0.40
v -0.9805 -1.0905 -0.9969 0.40 0.40 0.40
v -0.9805 -1.0842 -1.0031 0.40 0.40 0.40
v -0.9844 -1.0785 -1.0088 0.40 0.40 0.40
v -0.9913 -1.0746 -1.0127 0.40 0.40 0.40
v -1.0000 -1.0732 -1.0141 0.40 0.40 0.40
v -1.0087 -1.0746 -1.0127 0.40 0.40 0.40
v -1.0156 -1.0785 -1.0088 0.40 0.40 0.40
v -1.0195 -1.0842 -1.0031 0.40 0.40 0.40
v -1.0195 -1.0905 -0.9969 0.40 0.40 0.40
v -1.0156 -1.0962 -0.9912 0.40 0.40 0.40
v -1.0087 -1.1001 -0.9873 0.40 0.40 0.40
v -1.0000 -1.1015 -0.9859 0.40 0.40 0.40
v -1.0000 0.8985 1.0141 0.40 0.40 0.40
v -0.9913 0.8999 1.0127 0.40 0.40 0.40
v -0.9844 0.9038 1.0088 0.40 0.40 0.40
v -0.9805 0.9095 1.0031 0.40 0.40 0.40
v -0.9805 0.9158 0.9969 0.40 0.40 0.40
v -0.9844 0.9215 0.9912 0.40 0.40 0.40
v -0.9913 0.9254 0.9873 0.40 0.40 0.40
v -1.0000 0.9268 0.9859 0.40 0.40 0.40
v -1.0087 0.9254 0.9873 0.40 0.40 0.40
v -1.0156 0.9215 0.9912 0.40 0.40 0.40
v -1.0195 0.9158 0.9969 0.40 0.40 0.40
v -1.0195 0.9095 1.0031 0.40 0.40 0.40
v -1.0156 0.9038 1.0088 0.40 0.40 0.40
v -1.0087 0.8999 1.0127 0.40 0.40 0.40
v -1.0000 0.8985 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 10951//6206 10952//6207 10967//6207 10966//6206
f 10952//6207 10953//6208 10968//6208 10967//6207
f 10953//6208 10954//6209 10969//6209 10968//6208
f 10954//6209 10955//6210 10970//6210 10969//6209
f 10955//6210 10956//6211 10971//6211 10970//6210
f 10956//6211 10957//6212 10972//6212 10971//6211
f 10957//6212 10958//6213 10973//6213 10972//6212
f 10958//6213 10959//6214 10974//6214 10973//6213
f 10959//6214 10960//6215 10975//6215 10974//6214
f 10960//6215 10961//6216 10976//6216 10975//6215
f 10961//6216 10962//6217 10977//6217 10976//6216
f 10962//6217 10963//6218 10978//6218 10977//6217
f 10963//6218 10964//6219 10979//6219 10978//6218
f 10964//6219 10965//6220 10980//6220 10979//6219
f 10964//6221 10963//6221 10962//6221 10961//6221 10960//6221 10959//6221 10958//6221 10957//6221 10956//6221 10955//6221 10954//6221 10953//6221 10952//6221 10951//6221
f 10966//6222 10967//6222 10968//6222 10969//6222 10970//6222 10971//6222 10972//6222 10973//6222 10974//6222 10975//6222 10976//6222 10977//6222 10978//6222 10979//6222
v -1.0000 -1.0578 -0.9859 0.40 0.40 0.40
v -0.9913 -1.0564 -0.9873 0.40 0.40 0.40
v -0.9844 -1.0525 -0.9912 0.40 0.40 0.40
v -0.9805 -1.0468 -0.9969 0.40 0.40 0.40
v -0.9805 -1.0405 -1.0031 0.40 0.40 0.40
v -0.9844 -1.0349 -1.0088 0.40 0.40 0.40
v -0.9913 -1.0309 -1.0127 0.40 0.40 0.40
v -1.0000 -1.0295 -1.0141 0.40 0.40 0.40
v -1.0087 -1.0309 -1.0127 0.40 0.40 0.40
v -1.0156 -1.0349 -1.0088 0.40 0.40 0.40
v -1.0195 -1.0405 -1.0031 0.40 0.40 0.40
v -1.0195 -1.0468 -0.9969 0.40 0.40 0.40
v -1.0156 -1.0525 -0.9912 0.40 0.40 0.40
v -1.0087 -1.0564 -0.9873 0.40 0.40 0.40
v -1.0000 -1.0578 -0.9859 0.40 0.40 0.40
v -1.0000 0.9422 1.0141 0.40 0.40 0.40
v -0.9913 0.9436 1.0127 0.40 0.40 0.40
v -0.9844 0.9475 1.0088 0.40 0.40 0.40
v -0.9805 0.9532 1.0031 0.40 0.40 0.40
v -0.9805 0.9595 0.9969 0.40 0.40 0.40
v -0.9844 0.9651 0.9912 0.40 0.40 0.40
v -0.9913 0.9691 0.9873 0.40 0.40 0.40
v -1.0000 0.9705 0.9859 0.40 0.40 0.40
v -1.0087 0.9691 0.9873 0.40 0.40 0.40
v -1.0156 0.9651 0.9912 0.40 0.40 0.40
v -1.0195 0.9595 0.9969 0.40 0.40 0.40
v -1.0195 0.9532 1.0031 0.40 0.40 0.40
v -1.0156 0.9475 1.0088 0.40 0.40 0.40
v -1.0087 0.9436 1.0127 0.40 0.40 0.40
v -1.0000 0.9422 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 10981//6223 10982//6224 10997//6224 10996//6223
f 10982//6224 10983//6225 10998//6225 10997//6224
f 10983//6225 10984//6226 10999//6226 10998//6225
f 10984//6226 10985//6227 11000//6227 10999//6226
f 10985//6227 10986//6228 11001//6228 11000//6227
f 10986//6228 10987//6229 11002//6229 11001//6228
f 10987//6229 10988//6230 11003//6230 11002//6229
f 10988//6230 10989//6231 11004//6231 11003//6230
f 10989//6231 10990//6232 11005//6232 11004//6231
f 10990//6232 10991//6233 11006//6233 11005//6232
f 10991//6233 10992//6234 11007//6234 11006//6233
f 10992//6234 10993//6235 11008//6235 11007//6234
f 10993//6235 10994//6236 11009//6236 11008//6235
f 10994//6236 10995//6237 11010//6237 11009//6236
f 10994//6238 10993//6238 10992//6238 10991//6238 10990//6238 10989//6238 10988//6238 10987//6238 10986//6238 10985//6238 10984//6238 10983//6238 10982//6238 10981//6238
f 10996//6239 10997//6239 10998//6239 10999//6239 11000//6239 11001//6239 11002//6239 11003//6239 11004//6239 11005//6239 11006//6239 11007//6239 11008//6239 11009//6239
v -1.0000 -1.0141 -0.9859 0.40 0.40 0.40
v -0.9913 -1.0127 -0.9873 0.40 0.40 0.40
v -0.9844 -1.0088 -0.9912 0.40 0.40 0.40
v -0.9805 -1.0031 -0.9969 0.40 0.40 0.40
v -0.9805 -0.9969 -1.0031 0.40 0.40 0.40
v -0.9844 -0.9912 -1.0088 0.40 0.40 0.40
v -0.9913 -0.9873 -1.0127 0.40 0.40 0.40
v -1.0000 -0.9859 -1.0141 0.40 0.40 0.40
v -1.0087 -0.9873 -1.0127 0.40 0.40 0.40
v -1.0156 -0.9912 -1.0088 0.40 0.40 0.40
v -1.0195 -0.9969 -1.0031 0.40 0.40 0.40
v -1.0195 -1.0031 -0.9969 0.40 0.40 0.40
v -1.0156 -1.0088 -0.9912 0.40 0.40 0.40
v -1.0087 -1.0127 -0.9873 0.40 0.40 0.40
v -1.0000 -1.0141 -0.9859 0.40 0.40 0.40
v -1.0000 0.9859 1.0141 0.40 0.40 0.40
v -0.9913 0.9873 1.0127 0.40 0.40 0.40
v -0.9844 0.9912 1.0088 0.40 0.40 0.40
v -0.9805 0.9969 1.0031 0.40 0.40 0.40
v -0.9805 1.0031 0.9969 0.40 0.40 0.40
v -0.9844 1.0088 0.9912 0.40 0.40 0.40
v -0.9913 1.0127 0.9873 0.40 0.40 0.40
v -1.0000 1.0141 0.9859 0.40 0.40 0.40
v -1.0087 1.0127 0.9873 0.40 0.40 0.40
v -1.0156 1.0088 0.9912 0.40 0.40 0.40
v -1.0195 1.0031 0.9969 0.40 0.40 0.40
v -1.0195 0.9969 1.0031 0.40 0.40 0.40
v -1.0156 0.9912 1.0088 0.40 0.40 0.40
v -1.0087 0.9873 1.0127 0.40 0.40 0.40
v -1.0000 0.9859 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 11011//6240 11012//6241 11027//6241 11026//6240
f 11012//6241 11013//6242 11028//6242 11027//6241
f 11013//6242 11014//6243 11029//6243 11028//6242
f 11014//6243 11015//6244 11030//6244 11029//6243
f 11015//6244 11016//6245 11031//6245 11030//6244
f 11016//6245 11017//6246 11032//6246 11031//6245
f 11017//6246 11018//6247 11033//6247 11032//6246
f 11018//6247 11019//6248 11034//6248 11033//6247
f 11019//6248 11020//6249 11035//6249 11034//6248
f 11020//6249 11021//6250 11036//6250 11035//6249
f 11021//6250 11022//6251 11037//6251 11036//6250
f 11022//6251 11023//6252 11038//6252 11037//6251
f 11023//6252 11024//6253 11039//6253 11038//6252
f 11024//6253 11025//6254 11040//6254 11039//6253
f 11024//6255 11023//6255 11022//6255 11021//6255 11020//6255 11019//6255 11018//6255 11017//6255 11016//6255 11015//6255 11014//6255 11013//6255 11012//6255 11011//6255
f 11026//6256 11027//6256 11028//6256 11029//6256 11030//6256 11031//6256 11032//6256 11033//6256 11034//6256 11035//6256 11036//6256 11037//6256 11038//6256 11039//6256
v -1.0000 -0.9705 -0.9859 0.40 0.40 0.40
v -0.9913 -0.9691 -0.9873 0.40 0.40 0.40
v -0.9844 -0.9651 -0.9912 0.40 0.40 0.40
v -0.9805 -0.9595 -0.9969 0.40 0.40 0.40
v -0.9805 -0.9532 -1.0031 0.40 0.40 0.40
v -0.9844 -0.9475 -1.0088 0.40 0.40 0.40
v -0.9913 -0.9436 -1.0127 0.40 0.40 0.40
v -1.0000 -0.9422 -1.0141 0.40 0.40 0.40
v -1.0087 -0.9436 -1.0127 0.40 0.40 0.40
v -1.0156 -0.9475 -1.0088 0.40 0.40 0.40
v -1.0195 -0.9532 -1.0031 0.40 0.40 0.40
v -1.0195 -0.9595 -0.9969 0.40 0.40 0.40
v -1.0156 -0.9651 -0.9912 0.40 0.40 0.40
v -1.0087 -0.9691 -0.9873 0.40 0.40 0.40
v -1.0000 -0.9705 -0.9859 0.40 0.40 0.40
v -1.0000 1.0295 1.0141 0.40 0.40 0.40
v -0.9913 1.0309 1.0127 0.40 0.40 0.40
v -0.9844 1.0349 1.0088 0.40 0.40 0.40
v -0.9805 1.0405 1.0031 0.40 0.40 0.40
v -0.9805 1.0468 0.9969 0.40 0.40 0.40
v -0.9844 1.0525 0.9912 0.40 0.40 0.40
v -0.9913 1.0564 0.9873 0.40 0.40 0.40
v -1.0000 1.0578 0.9859 0.40 0.40 0.40
v -1.0087 1.0564 0.9873 0.40 0.40 0.40
v -1.0156 1.0525 0.9912 0.40 0.40 0.40
v -1.0195 1.0468 0.9969 0.40 0.40 0.40
v -1.0195 1.0405 1.0031 0.40 0.40 0.40
v -1.0156 1.0349 1.0088 0.40 0.40 0.40
v -1.0087 1.0309 1.0127 0.40 0.40 0.40
v -1.0000 1.0295 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 11041//6257 11042//6258 11057//6258 11056//6257
f 11042//6258 11043//6259 11058//6259 11057//6258
f 11043//6259 11044//6260 11059//6260 11058//6259
f 11044//6260 11045//6261 11060//6261 11059//6260
f 11045//6261 11046//6262 11061//6262 11060//6261
f 11046//6262 11047//6263 11062//6263 11061//6262
f 11047//6263 11048//6264 11063//6264 11062//6263
f 11048//6264 11049//6265 11064//6265 11063//6264
f 11049//6265 11050//6266 11065//6266 11064//6265
f 11050//6266 11051//6267 11066//6267 11065//6266
f 11051//6267 11052//6268 11067//6268 11066//6267
f 11052//6268 11053//6269 11068//6269 11067//6268
f 11053//6269 11054//6270 11069//6270 11068//6269
f 11054//6270 11055//6271 11070//6271 11069//6270
f 11054//6272 11053//6272 11052//6272 11051//6272 11050//6272 11049//6272 11048//6272 11047//6272 11046//6272 11045//6272 11044//6272 11043//6272 11042//6272 11041//6272
f 11056//6273 11057//6273 11058//6273 11059//6273 11060//6273 11061//6273 11062//6273 11063//6273 11064//6273 11065//6273 11066//6273 11067//6273 11068//6273 11069//6273
v -1.0000 -0.9268 -0.9859 0.40 0.40 0.40
v -0.9913 -0.9254 -0.9873 0.40 0.40 0.40
v -0.9844 -0.9215 -0.9912 0.40 0.40 0.40
v -0.9805 -0.9158 -0.9969 0.40 0.40 0.40
v -0.9805 -0.9095 -1.0031 0.40 0.40 0.40
v -0.9844 -0.9038 -1.0088 0.40 0.40 0.40
v -0.9913 -0.8999 -1.0127 0.40 0.40 0.40
v -1.0000 -0.8985 -1.0141 0.40 0.40 0.40
v -1.0087 -0.8999 -1.0127 0.40 0.40 0.40
v -1.0156 -0.9038 -1.0088 0.40 0.40 0.40
v -1.0195 -0.9095 -1.0031 0.40 0.40 0.40
v -1.0195 -0.9158 -0.9969 0.40 0.40 0.40
v -1.0156 -0.9215 -0.9912 0.40 0.40 0.40
v -1.0087 -0.9254 -0.9873 0.40 0.40 0.40
v -1.0000 -0.9268 -0.9859 0.40 0.40 0.40
v -1.0000 1.0732 1.0141 0.40 0.40 0.40
v -0.9913 1.0746 1.0127 0.40 0.40 0.40
v -0.9844 1.0785 1.0088 0.40 0.40 0.40
v -0.9805 1.0842 1.0031 0.40 0.40 0.40
v -0.9805 1.0905 0.9969 0.40 0.40 0.40
v -0.9844 1.0962 0.9912 0.40 0.40 0.40
v -0.9913 1.1001 0.9873 0.40 0.40 0.40
v -1.0000 1.1015 0.9859 0.40 0.40 0.40
v -1.0087 1.1001 0.9873 0.40 0.40 0.40
v -1.0156 1.0962 0.9912 0.40 0.40 0.40
v -1.0195 1.0905 0.9969 0.40 0.40 0.40
v -1.0195 1.0842 1.0031 0.40 0.40 0.40
v -1.0156 1.0785 1.0088 0.40 0.40 0.40
v -1.0087 1.0746 1.0127 0.40 0.40 0.40
v -1.0000 1.0732 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 11071//6274 11072//6275 11087//6275 11086//6274
f 11072//6275 11073//6276 11088//6276 11087//6275
f 11073//6276 11074//6277 11089//6277 11088//6276
f 11074//6277 11075//6278 11090//6278 11089//6277
f 11075//6278 11076//6279 11091//6279 11090//6278
f 11076//6279 11077//6280 11092//6280 11091//6279
f 11077//6280 11078//6281 11093//6281 11092//6280
f 11078//6281 11079//6282 11094//6282 11093//6281
f 11079//6282 11080//6283 11095//6283 11094//6282
f 11080//6283 11081//6284 11096//6284 11095//6283
f 11081//6284 11082//6285 11097//6285 11096//6284
f 11082//6285 11083//6286 11098//6286 11097//6285
f 11083//6286 11084//6287 11099//6287 11098//6286
f 11084//6287 11085//6288 11100//6288 11099//6287
f 11084//6289 11083//6289 11082//6289 11081//6289 11080//6289 11079//6289 11078//6289 11077//6289 11076//6289 11075//6289 11074//6289 11073//6289 11072//6289 11071//6289
f 11086//6290 11087//6290 11088//6290 11089//6290 11090//6290 11091//6290 11092//6290 11093//6290 11094//6290 11095//6290 11096//6290 11097//6290 11098//6290 11099//6290
v -1.0000 -0.8831 -0.9859 0.40 0.40 0.40
v -0.9913 -0.8817 -0.9873 0.40 0.40 0.40
v -0.9844 -0.8778 -0.9912 0.40 0.40 0.40
v -0.9805 -0.8721 -0.9969 0.40 0.40 0.40
v -0.9805 -0.8658 -1.0031 0.40 0.40 0.40
v -0.9844 -0.8602 -1.0088 0.40 0.40 0.40
v -0.9913 -0.8562 -1.0127 0.40 0.40 0.40
v -1.0000 -0.8548 -1.0141 0.40 0.40 0.40
v -1.0087 -0.8562 -1.0127 0.40 0.40 0.40
v -1.0156 -0.8602 -1.0088 0.40 0.40 0.40
v -1.0195 -0.8658 -1.0031 0.40 0.40 0.40
v -1.0195 -0.8721 -0.9969 0.40 0.40 0.40
v -1.0156 -0.8778 -0.9912 0.40 0.40 0.40
v -1.0087 -0.8817 -0.9873 0.40 0.40 0.40
v -1.0000 -0.8831 -0.9859 0.40 0.40 0.40
v -1.0000 1.1169 1.0141 0.40 0.40 0.40
v -0.9913 1.1183 1.0127 0.40 0.40 0.40
v -0.9844 1.1222 1.0088 0.40 0.40 0.40
v -0.9805 1.1279 1.0031 0.40 0.40 0.40
v -0.9805 1.1342 0.9969 0.40 0.40 0.40
v -0.9844 1.1398 0.9912 0.40 0.40 0.40
v -0.9913 1.1438 0.9873 0.40 0.40 0.40
v -1.0000 1.1452 0.9859 0.40 0.40 0.40
v -1.0087 1.1438 0.9873 0.40 0.40 0.40
v -1.0156 1.1398 0.9912 0.40 0.40 0.40
v -1.0195 1.1342 0.9969 0.40 0.40 0.40
v -1.0195 1.1279 1.0031 0.40 0.40 0.40
v -1.0156 1.1222 1.0088 0.40 0.40 0.40
v -1.0087 1.1183 1.0127 0.40 0.40 0.40
v -1.0000 1.1169 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 11101//6291 11102//6292 11117//6292 11116//6291
f 11102//6292 11103//6293 11118//6293 11117//6292
f 11103//6293 11104//6294 11119//6294 11118//6293
f 11104//6294 11105//6295 11120//6295 11119//6294
f 11105//6295 11106//6296 11121//6296 11120//6295
f 11106//6296 11107//6297 11122//6297 11121//6296
f 11107//6297 11108//6298 11123//6298 11122//6297
f 11108//6298 11109//6299 11124//6299 11123//6298
f 11109//6299 11110//6300 11125//6300 11124//6299
f 11110//6300 11111//6301 11126//6301 11125//6300
f 11111//6301 11112//6302 11127//6302 11126//6301
f 11112//6302 11113//6303 11128//6303 11127//6302
f 11113//6303 11114//6304 11129//6304 11128//6303
f 11114//6304 11115//6305 11130//6305 11129//6304
f 11114//6306 11113//6306 11112//6306 11111//6306 11110//6306 11109//6306 11108//6306 11107//6306 11106//6306 11105//6306 11104//6306 11103//6306 11102//6306 11101//6306
f 11116//6307 11117//6307 11118//6307 11119//6307 11120//6307 11121//6307 11122//6307 11123//6307 11124//6307 11125//6307 11126//6307 11127//6307 11128//6307 11129//6307
v -1.0000 -0.8395 -0.9859 0.40 0.40 0.40
v -0.9913 -0.8381 -0.9873 0.40 0.40 0.40
v -0.9844 -0.8341 -0.9912 0.40 0.40 0.40
v -0.9805 -0.8285 -0.9969 0.40 0.40 0.40
v -0.9805 -0.8222 -1.0031 0.40 0.40 0.40
v -0.9844 -0.8165 -1.0088 0.40 0.40 0.40
v -0.9913 -0.8126 -1.0127 0.40 0.40 0.40
v -1.0000 -0.8112 -1.0141 0.40 0.40 0.40
v -1.0087 -0.8126 -1.0127 0.40 0.40 0.40
v -1.0156 -0.8165 -1.0088 0.40 0.40 0.40
v -1.0195 -0.8222 -1.0031 0.40 0.40 0.40
v -1.0195 -0.8285 -0.9969 0.40 0.40 0.40
v -1.0156 -0.8341 -0.9912 0.40 0.40 0.40
v -1.0087 -0.8381 -0.9873 0.40 0.40 0.40
v -1.0000 -0.8395 -0.9859 0.40 0.40 0.40
v -1.0000 1.1605 1.0141 0.40 0.40 0.40
v -0.9913 1.1619 1.0127 0.40 0.40 0.40
v -0.9844 1.1659 1.0088 0.40 0.40 0.40
v -0.9805 1.1715 1.0031 0.40 0.40 0.40
v -0.9805 1.1778 0.9969 0.40 0.40 0.40
v -0.9844 1.1835 0.9912 0.40 0.40 0.40
v -0.9913 1.1874 0.9873 0.40 0.40 0.40
v -1.0000 1.1888 0.9859 0.40 0.40 0.40
v -1.0087 1.1874 0.9873 0.40 0.40 0.40
v -1.0156 1.1835 0.9912 0.40 0.40 0.40
v -1.0195 1.1778 0.9969 0.40 0.40 0.40
v -1.0195 1.1715 1.0031 0.40 0.40 0.40
v -1.0156 1.1659 1.0088 0.40 0.40 0.40
v -1.0087 1.1619 1.0127 0.40 0.40 0.40
v -1.0000 1.1605 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 11131//6308 11132//6309 11147//6309 11146//6308
f 11132//6309 11133//6310 11148//6310 11147//6309
f 11133//6310 11134//6311 11149//6311 11148//6310
f 11134//6311 11135//6312 11150//6312 11149//6311
f 11135//6312 11136//6313 11151//6313 11150//6312
f 11136//6313 11137//6314 11152//6314 11151//6313
f 11137//6314 11138//6315 11153//6315 11152//6314
f 11138//6315 11139//6316 11154//6316 11153//6315
f 11139//6316 11140//6317 11155//6317 11154//6316
f 11140//6317 11141//6318 11156//6318 11155//6317
f 11141//6318 11142//6319 11157//6319 11156//6318
f 11142//6319 11143//6320 11158//6320 11157//6319
f 11143//6320 11144//6321 11159//6321 11158//6320
f 11144//6321 11145//6322 11160//6322 11159//6321
f 11144//6323 11143//6323 11142//6323 11141//6323 11140//6323 11139//6323 11138//6323 11137//6323 11136//6323 11135//6323 11134//6323 11133//6323 11132//6323 11131//6323
f 11146//6324 11147//6324 11148//6324 11149//6324 11150//6324 11151//6324 11152//6324 11153//6324 11154//6324 11155//6324 11156//6324 11157//6324 11158//6324 11159//6324
v -1.0000 -0.7958 -0.9859 0.40 0.40 0.40
v -0.9913 -0.7944 -0.9873 0.40 0.40 0.40
v -0.9844 -0.7905 -0.9912 0.40 0.40 0.40
v -0.9805 -0.7848 -0.9969 0.40 0.40 0.40
v -0.9805 -0.7785 -1.0031 0.40 0.40 0.40
v -0.9844 -0.7728 -1.0088 0.40 0.40 0.40
v -0.9913 -0.7689 -1.0127 0.40 0.40 0.40
v -1.0000 -0.7675 -1.0141 0.40 0.40 0.40
v -1.0087 -0.7689 -1.0127 0.40 0.40 0.40
v -1.0156 -0.7728 -1.0088 0.40 0.40 0.40
v -1.0195 -0.7785 -1.0031 0.40 0.40 0.40
v -1.0195 -0.7848 -0.9969 0.40 0.40 0.40
v -1.0156 -0.7905 -0.9912 0.40 0.40 0.40
v -1.0087 -0.7944 -0.9873 0.40 0.40 0.40
v -1.0000 -0.7958 -0.9859 0.40 0.40 0.40
v -1.0000 1.2042 1.0141 0.40 0.40 0.40
v -0.9913 1.2056 1.0127 0.40 0.40 0.40
v -0.9844 1.2095 1.0088 0.40 0.40 0.40
v -0.9805 1.2152 1.0031 0.40 0.40 0.40
v -0.9805 1.2215 0.9969 0.40 0.40 0.40
v -0.9844 1.2272 0.9912 0.40 0.40 0.40
v -0.9913 1.2311 0.9873 0.40 0.40 0.40
v -1.0000 1.2325 0.9859 0.40 0.40 0.40
v -1.0087 1.2311 0.9873 0.40 0.40 0.40
v -1.0156 1.2272 0.9912 0.40 0.40 0.40
v -1.0195 1.2215 0.9969 0.40 0.40 0.40
v -1.0195 1.2152 1.0031 0.40 0.40 0.40
v -1.0156 1.2095 1.0088 0.40 0.40 0.40
v -1.0087 1.2056 1.0127 0.40 0.40 0.40
v -1.0000 1.2042 1.0141 0.40 0.40 0.40
vn 0.0000 -0.7071 0.7071
vn 0.4339 -0.6371 0.6371
vn 0.7818 -0.4409 0.4409
vn 0.9749 -0.1573 0.1573
vn 0.9749 0.1573 -0.1573
vn 0.7818 0.4409 -0.4409
vn 0.4339 0.6371 -0.6371
vn 0.0000 0.7071 -0.7071
vn -0.4339 0.6371 -0.6371
vn -0.7818 0.4409 -0.4409
vn -0.9749 0.1573 -0.1573
vn -0.9749 -0.1573 0.1573
vn -0.7818 -0.4409 0.4409
vn -0.4339 -0.6371 0.6371
vn -0.0000 -0.7071 0.7071
vn 0.0000 2.0000 2.0000
vn 0.0000 -2.0000 -2.0000
f 11161//6325 11162//6326 11177//6326 11176//6325
f 11162//6326 11163//6327 11178//6327 11177//6326
f 11163//6327 11164//6328 11179//6328 11178//6327
f 11164//6328 11165//6329 11180//6329 11179//6328
f 11165//6329 11166//6330 11181//6330 11180//6329
f 11166//6330 11167//6331 11182//6331 11181//6330
f 11167//6331 11168//6332 11183//6332 11182//6331
f 11168//6332 11169//6333 11184//6333 11183//6332
f 11169//6333 11170//6334 11185//6334 11184//6333
f 11170//6334 11171//6335 11186//6335 11185//6334
f 11171//6335 11172//6336 11187//6336 11186//6335
f 11172//6336 11173//6337 11188//6337 11187//6336
f 11173//6337 11174//6338 11189//6338 11188//6337
f 11174//6338 11175//6339 11190//6339 11189//6338
f 11174//6340 11173//6340 11172//6340 11171//6340 11170//6340 11169//6340 11168//6340 11167//6340 11166//6340 11165//6340 11164//6340 11163//6340 11162//6340 11161//6340
f 11176//6341 11177//6341 11178//6341 11179//6341 11180//6341 11181//6341 11182//6341 11183//6341 11184//6341 11185//6341 11186//6341 11187//6341 11188//6341 11189//6341


==> anc/brokenPlane.obj <==
v 1.1141 0.0000 -1.0859 0.40 0.40 0.40
v 1.1127 0.0087 -1.0873 0.40 0.40 0.40
v 1.1088 0.0156 -1.0912 0.40 0.40 0.40
v 1.1031 0.0195 -1.0969 0.40 0.40 0.40
v 1.0969 0.0195 -1.1031 0.40 0.40 0.40
v 1.0912 0.0156 -1.1088 0.40 0.40 0.40
v 1.0873 0.0087 -1.1127 0.40 0.40 0.40
v 1.0859 0.0000 -1.1141 0.40 0.40 0.40
v 1.0873 -0.0087 -1.1127 0.40 0.40 0.40
v 1.0912 -0.0156 -1.1088 0.40 0.40 0.40
v 1.0969 -0.0195 -1.1031 0.40 0.40 0.40
v 1.1031 -0.0195 -1.0969 0.40 0.40 0.40
v 1.1088 -0.0156 -1.0912 0.40 0.40 0.40
v 1.1127 -0.0087 -1.0873 0.40 0.40 0.40
v 1.1141 -0.0000 -1.0859 0.40 0.40 0.40
v -1.0859 0.0000 1.1141 0.40 0.40 0.40
v -1.0873 0.0087 1.1127 0.40 0.40 0.40
v -1.0912 0.0156 1.1088 0.40 0.40 0.40
v -1.0969 0.0195 1.1031 0.40 0.40 0.40
v -1.1031 0.0195 1.0969 0.40 0.40 0.40
v -1.1088 0.0156 1.0912 0.40 0.40 0.40
v -1.1127 0.0087 1.0873 0.40 0.40 0.40
v -1.1141 0.0000 1.0859 0.40 0.40 0.40
v -1.1127 -0.0087 1.0873 0.40 0.40 0.40
v -1.1088 -0.0156 1.0912 0.40 0.40 0.40
v -1.1031 -0.0195 1.0969 0.40 0.40 0.40
v -1.0969 -0.0195 1.1031 0.40 0.40 0.40
v -1.0912 -0.0156 1.1088 0.40 0.40 0.40
v -1.0873 -0.0087 1.1127 0.40 0.40 0.40
v -1.0859 -0.0000 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 1//1 2//2 17//2 16//1
f 2//2 3//3 18//3 17//2
f 3//3 4//4 19//4 18//3
f 4//4 5//5 20//5 19//4
f 5//5 6//6 21//6 20//5
f 6//6 7//7 22//7 21//6
f 7//7 8//8 23//8 22//7
f 8//8 9//9 24//9 23//8
f 9//9 10//10 25//10 24//9
f 10//10 11//11 26//11 25//10
f 11//11 12//12 27//12 26//11
f 12//12 13//13 28//13 27//12
f 13//13 14//14 29//14 28//13
f 14//14 15//15 30//15 29//14
f 14//16 13//16 12//16 11//16 10//16 9//16 8//16 7//16 6//16 5//16 4//16 3//16 2//16 1//16
f 16//17 17//17 18//17 19//17 20//17 21//17 22//17 23//17 24//17 25//17 26//17 27//17 28//17 29//17
v 1.1141 0.0476 -1.0859 0.40 0.40 0.40
v 1.1127 0.0563 -1.0873 0.40 0.40 0.40
v 1.1088 0.0633 -1.0912 0.40 0.40 0.40
v 1.1031 0.0671 -1.0969 0.40 0.40 0.40
v 1.0969 0.0671 -1.1031 0.40 0.40 0.40
v 1.0912 0.0633 -1.1088 0.40 0.40 0.40
v 1.0873 0.0563 -1.1127 0.40 0.40 0.40
v 1.0859 0.0476 -1.1141 0.40 0.40 0.40
v 1.0873 0.0389 -1.1127 0.40 0.40 0.40
v 1.0912 0.0320 -1.1088 0.40 0.40 0.40
v 1.0969 0.0281 -1.1031 0.40 0.40 0.40
v 1.1031 0.0281 -1.0969 0.40 0.40 0.40
v 1.1088 0.0320 -1.0912 0.40 0.40 0.40
v 1.1127 0.0389 -1.0873 0.40 0.40 0.40
v 1.1141 0.0476 -1.0859 0.40 0.40 0.40
v -1.0859 0.0476 1.1141 0.40 0.40 0.40
v -1.0873 0.0563 1.1127 0.40 0.40 0.40
v -1.0912 0.0633 1.1088 0.40 0.40 0.40
v -1.0969 0.0671 1.1031 0.40 0.40 0.40
v -1.1031 0.0671 1.0969 0.40 0.40 0.40
v -1.1088 0.0633 1.0912 0.40 0.40 0.40
v -1.1127 0.0563 1.0873 0.40 0.40 0.40
v -1.1141 0.0476 1.0859 0.40 0.40 0.40
v -1.1127 0.0389 1.0873 0.40 0.40 0.40
v -1.1088 0.0320 1.0912 0.40 0.40 0.40
v -1.1031 0.0281 1.0969 0.40 0.40 0.40
v -1.0969 0.0281 1.1031 0.40 0.40 0.40
v -1.0912 0.0320 1.1088 0.40 0.40 0.40
v -1.0873 0.0389 1.1127 0.40 0.40 0.40
v -1.0859 0.0476 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 31//18 32//19 47//19 46//18
f 32//19 33//20 48//20 47//19
f 33//20 34//21 49//21 48//20
f 34//21 35//22 50//22 49//21
f 35//22 36//23 51//23 50//22
f 36//23 37//24 52//24 51//23
f 37//24 38//25 53//25 52//24
f 38//25 39//26 54//26 53//25
f 39//26 40//27 55//27 54//26
f 40//27 41//28 56//28 55//27
f 41//28 42//29 57//29 56//28
f 42//29 43//30 58//30 57//29
f 43//30 44//31 59//31 58//30
f 44//31 45//32 60//32 59//31
f 44//33 43//33 42//33 41//33 40//33 39//33 38//33 37//33 36//33 35//33 34//33 33//33 32//33 31//33
f 46//34 47//34 48//34 49//34 50//34 51//34 52//34 53//34 54//34 55//34 56//34 57//34 58//34 59//34
v 1.1141 0.0952 -1.0859 0.40 0.40 0.40
v 1.1127 0.1039 -1.0873 0.40 0.40 0.40
v 1.1088 0.1109 -1.0912 0.40 0.40 0.40
v 1.1031 0.1147 -1.0969 0.40 0.40 0.40
v 1.0969 0.1147 -1.1031 0.40 0.40 0.40
v 1.0912 0.1109 -1.1088 0.40 0.40 0.40
v 1.0873 0.1039 -1.1127 0.40 0.40 0.40
v 1.0859 0.0952 -1.1141 0.40 0.40 0.40
v 1.0873 0.0866 -1.1127 0.40 0.40 0.40
v 1.0912 0.0796 -1.1088 0.40 0.40 0.40
v 1.0969 0.0757 -1.1031 0.40 0.40 0.40
v 1.1031 0.0757 -1.0969 0.40 0.40 0.40
v 1.1088 0.0796 -1.0912 0.40 0.40 0.40
v 1.1127 0.0866 -1.0873 0.40 0.40 0.40
v 1.1141 0.0952 -1.0859 0.40 0.40 0.40
v -1.0859 0.0952 1.1141 0.40 0.40 0.40
v -1.0873 0.1039 1.1127 0.40 0.40 0.40
v -1.0912 0.1109 1.1088 0.40 0.40 0.40
v -1.0969 0.1147 1.1031 0.40 0.40 0.40
v -1.1031 0.1147 1.0969 0.40 0.40 0.40
v -1.1088 0.1109 1.0912 0.40 0.40 0.40
v -1.1127 0.1039 1.0873 0.40 0.40 0.40
v -1.1141 0.0952 1.0859 0.40 0.40 0.40
v -1.1127 0.0866 1.0873 0.40 0.40 0.40
v -1.1088 0.0796 1.0912 0.40 0.40 0.40
v -1.1031 0.0757 1.0969 0.40 0.40 0.40
v -1.0969 0.0757 1.1031 0.40 0.40 0.40
v -1.0912 0.0796 1.1088 0.40 0.40 0.40
v -1.0873 0.0866 1.1127 0.40 0.40 0.40
v -1.0859 0.0952 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 61//35 62//36 77//36 76//35
f 62//36 63//37 78//37 77//36
f 63//37 64//38 79//38 78//37
f 64//38 65//39 80//39 79//38
f 65//39 66//40 81//40 80//39
f 66//40 67//41 82//41 81//40
f 67//41 68//42 83//42 82//41
f 68//42 69//43 84//43 83//42
f 69//43 70//44 85//44 84//43
f 70//44 71//45 86//45 85//44
f 71//45 72//46 87//46 86//45
f 72//46 73//47 88//47 87//46
f 73//47 74//48 89//48 88//47
f 74//48 75//49 90//49 89//48
f 74//50 73//50 72//50 71//50 70//50 69//50 68//50 67//50 66//50 65//50 64//50 63//50 62//50 61//50
f 76//51 77//51 78//51 79//51 80//51 81//51 82//51 83//51 84//51 85//51 86//51 87//51 88//51 89//51
v 1.1141 0.1429 -1.0859 0.40 0.40 0.40
v 1.1127 0.1515 -1.0873 0.40 0.40 0.40
v 1.1088 0.1585 -1.0912 0.40 0.40 0.40
v 1.1031 0.1624 -1.0969 0.40 0.40 0.40
v 1.0969 0.1624 -1.1031 0.40 0.40 0.40
v 1.0912 0.1585 -1.1088 0.40 0.40 0.40
v 1.0873 0.1515 -1.1127 0.40 0.40 0.40
v 1.0859 0.1429 -1.1141 0.40 0.40 0.40
v 1.0873 0.1342 -1.1127 0.40 0.40 0.40
v 1.0912 0.1272 -1.1088 0.40 0.40 0.40
v 1.0969 0.1234 -1.1031 0.40 0.40 0.40
v 1.1031 0.1234 -1.0969 0.40 0.40 0.40
v 1.1088 0.1272 -1.0912 0.40 0.40 0.40
v 1.1127 0.1342 -1.0873 0.40 0.40 0.40
v 1.1141 0.1429 -1.0859 0.40 0.40 0.40
v -1.0859 0.1429 1.1141 0.40 0.40 0.40
v -1.0873 0.1515 1.1127 0.40 0.40 0.40
v -1.0912 0.1585 1.1088 0.40 0.40 0.40
v -1.0969 0.1624 1.1031 0.40 0.40 0.40
v -1.1031 0.1624 1.0969 0.40 0.40 0.40
v -1.1088 0.1585 1.0912 0.40 0.40 0.40
v -1.1127 0.1515 1.0873 0.40 0.40 0.40
v -1.1141 0.1429 1.0859 0.40 0.40 0.40
v -1.1127 0.1342 1.0873 0.40 0.40 0.40
v -1.1088 0.1272 1.0912 0.40 0.40 0.40
v -1.1031 0.1234 1.0969 0.40 0.40 0.40
v -1.0969 0.1234 1.1031 0.40 0.40 0.40
v -1.0912 0.1272 1.1088 0.40 0.40 0.40
v -1.0873 0.1342 1.1127 0.40 0.40 0.40
v -1.0859 0.1429 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 91//52 92//53 107//53 106//52
f 92//53 93//54 108//54 107//53
f 93//54 94//55 109//55 108//54
f 94//55 95//56 110//56 109//55
f 95//56 96//57 111//57 110//56
f 96//57 97//58 112//58 111//57
f 97//58 98//59 113//59 112//58
f 98//59 99//60 114//60 113//59
f 99//60 100//61 115//61 114//60
f 100//61 101//62 116//62 115//61
f 101//62 102//63 117//63 116//62
f 102//63 103//64 118//64 117//63
f 103//64 104//65 119//65 118//64
f 104//65 105//66 120//66 119//65
f 104//67 103//67 102//67 101//67 100//67 99//67 98//67 97//67 96//67 95//67 94//67 93//67 92//67 91//67
f 106//68 107//68 108//68 109//68 110//68 111//68 112//68 113//68 114//68 115//68 116//68 117//68 118//68 119//68
v 1.1141 0.1905 -1.0859 0.40 0.40 0.40
v 1.1127 0.1992 -1.0873 0.40 0.40 0.40
v 1.1088 0.2061 -1.0912 0.40 0.40 0.40
v 1.1031 0.2100 -1.0969 0.40 0.40 0.40
v 1.0969 0.2100 -1.1031 0.40 0.40 0.40
v 1.0912 0.2061 -1.1088 0.40 0.40 0.40
v 1.0873 0.1992 -1.1127 0.40 0.40 0.40
v 1.0859 0.1905 -1.1141 0.40 0.40 0.40
v 1.0873 0.1818 -1.1127 0.40 0.40 0.40
v 1.0912 0.1748 -1.1088 0.40 0.40 0.40
v 1.0969 0.1710 -1.1031 0.40 0.40 0.40
v 1.1031 0.1710 -1.0969 0.40 0.40 0.40
v 1.1088 0.1748 -1.0912 0.40 0.40 0.40
v 1.1127 0.1818 -1.0873 0.40 0.40 0.40
v 1.1141 0.1905 -1.0859 0.40 0.40 0.40
v -1.0859 0.1905 1.1141 0.40 0.40 0.40
v -1.0873 0.1992 1.1127 0.40 0.40 0.40
v -1.0912 0.2061 1.1088 0.40 0.40 0.40
v -1.0969 0.2100 1.1031 0.40 0.40 0.40
v -1.1031 0.2100 1.0969 0.40 0.40 0.40
v -1.1088 0.2061 1.0912 0.40 0.40 0.40
v -1.1127 0.1992 1.0873 0.40 0.40 0.40
v -1.1141 0.1905 1.0859 0.40 0.40 0.40
v -1.1127 0.1818 1.0873 0.40 0.40 0.40
v -1.1088 0.1748 1.0912 0.40 0.40 0.40
v -1.1031 0.1710 1.0969 0.40 0.40 0.40
v -1.0969 0.1710 1.1031 0.40 0.40 0.40
v -1.0912 0.1748 1.1088 0.40 0.40 0.40
v -1.0873 0.1818 1.1127 0.40 0.40 0.40
v -1.0859 0.1905 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 121//69 122//70 137//70 136//69
f 122//70 123//71 138//71 137//70
f 123//71 124//72 139//72 138//71
f 124//72 125//73 140//73 139//72
f 125//73 126//74 141//74 140//73
f 126//74 127//75 142//75 141//74
f 127//75 128//76 143//76 142//75
f 128//76 129//77 144//77 143//76
f 129//77 130//78 145//78 144//77
f 130//78 131//79 146//79 145//78
f 131//79 132//80 147//80 146//79
f 132//80 133//81 148//81 147//80
f 133//81 134//82 149//82 148//81
f 134//82 135//83 150//83 149//82
f 134//84 133//84 132//84 131//84 130//84 129//84 128//84 127//84 126//84 125//84 124//84 123//84 122//84 121//84
f 136//85 137//85 138//85 139//85 140//85 141//85 142//85 143//85 144//85 145//85 146//85 147//85 148//85 149//85
v 1.1141 0.2381 -1.0859 0.40 0.40 0.40
v 1.1127 0.2468 -1.0873 0.40 0.40 0.40
v 1.1088 0.2537 -1.0912 0.40 0.40 0.40
v 1.1031 0.2576 -1.0969 0.40 0.40 0.40
v 1.0969 0.2576 -1.1031 0.40 0.40 0.40
v 1.0912 0.2537 -1.1088 0.40 0.40 0.40
v 1.0873 0.2468 -1.1127 0.40 0.40 0.40
v 1.0859 0.2381 -1.1141 0.40 0.40 0.40
v 1.0873 0.2294 -1.1127 0.40 0.40 0.40
v 1.0912 0.2225 -1.1088 0.40 0.40 0.40
v 1.0969 0.2186 -1.1031 0.40 0.40 0.40
v 1.1031 0.2186 -1.0969 0.40 0.40 0.40
v 1.1088 0.2225 -1.0912 0.40 0.40 0.40
v 1.1127 0.2294 -1.0873 0.40 0.40 0.40
v 1.1141 0.2381 -1.0859 0.40 0.40 0.40
v -1.0859 0.2381 1.1141 0.40 0.40 0.40
v -1.0873 0.2468 1.1127 0.40 0.40 0.40
v -1.0912 0.2537 1.1088 0.40 0.40 0.40
v -1.0969 0.2576 1.1031 0.40 0.40 0.40
v -1.1031 0.2576 1.0969 0.40 0.40 0.40
v -1.1088 0.2537 1.0912 0.40 0.40 0.40
v -1.1127 0.2468 1.0873 0.40 0.40 0.40
v -1.1141 0.2381 1.0859 0.40 0.40 0.40
v -1.1127 0.2294 1.0873 0.40 0.40 0.40
v -1.1088 0.2225 1.0912 0.40 0.40 0.40
v -1.1031 0.2186 1.0969 0.40 0.40 0.40
v -1.0969 0.2186 1.1031 0.40 0.40 0.40
v -1.0912 0.2225 1.1088 0.40 0.40 0.40
v -1.0873 0.2294 1.1127 0.40 0.40 0.40
v -1.0859 0.2381 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 151//86 152//87 167//87 166//86
f 152//87 153//88 168//88 167//87
f 153//88 154//89 169//89 168//88
f 154//89 155//90 170//90 169//89
f 155//90 156//91 171//91 170//90
f 156//91 157//92 172//92 171//91
f 157//92 158//93 173//93 172//92
f 158//93 159//94 174//94 173//93
f 159//94 160//95 175//95 174//94
f 160//95 161//96 176//96 175//95
f 161//96 162//97 177//97 176//96
f 162//97 163//98 178//98 177//97
f 163//98 164//99 179//99 178//98
f 164//99 165//100 180//100 179//99
f 164//101 163//101 162//101 161//101 160//101 159//101 158//101 157//101 156//101 155//101 154//101 153//101 152//101 151//101
f 166//102 167//102 168//102 169//102 170//102 171//102 172//102 173//102 174//102 175//102 176//102 177//102 178//102 179//102
v 1.1141 0.2857 -1.0859 0.40 0.40 0.40
v 1.1127 0.2944 -1.0873 0.40 0.40 0.40
v 1.1088 0.3014 -1.0912 0.40 0.40 0.40
v 1.1031 0.3052 -1.0969 0.40 0.40 0.40
v 1.0969 0.3052 -1.1031 0.40 0.40 0.40
v 1.0912 0.3014 -1.1088 0.40 0.40 0.40
v 1.0873 0.2944 -1.1127 0.40 0.40 0.40
v 1.0859 0.2857 -1.1141 0.40 0.40 0.40
v 1.0873 0.2770 -1.1127 0.40 0.40 0.40
v 1.0912 0.2701 -1.1088 0.40 0.40 0.40
v 1.0969 0.2662 -1.1031 0.40 0.40 0.40
v 1.1031 0.2662 -1.0969 0.40 0.40 0.40
v 1.1088 0.2701 -1.0912 0.40 0.40 0.40
v 1.1127 0.2770 -1.0873 0.40 0.40 0.40
v 1.1141 0.2857 -1.0859 0.40 0.40 0.40
v -1.0859 0.2857 1.1141 0.40 0.40 0.40
v -1.0873 0.2944 1.1127 0.40 0.40 0.40
v -1.0912 0.3014 1.1088 0.40 0.40 0.40
v -1.0969 0.3052 1.1031 0.40 0.40 0.40
v -1.1031 0.3052 1.0969 0.40 0.40 0.40
v -1.1088 0.3014 1.0912 0.40 0.40 0.40
v -1.1127 0.2944 1.0873 0.40 0.40 0.40
v -1.1141 0.2857 1.0859 0.40 0.40 0.40
v -1.1127 0.2770 1.0873 0.40 0.40 0.40
v -1.1088 0.2701 1.0912 0.40 0.40 0.40
v -1.1031 0.2662 1.0969 0.40 0.40 0.40
v -1.0969 0.2662 1.1031 0.40 0.40 0.40
v -1.0912 0.2701 1.1088 0.40 0.40 0.40
v -1.0873 0.2770 1.1127 0.40 0.40 0.40
v -1.0859 0.2857 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 181//103 182//104 197//104 196//103
f 182//104 183//105 198//105 197//104
f 183//105 184//106 199//106 198//105
f 184//106 185//107 200//107 199//106
f 185//107 186//108 201//108 200//107
f 186//108 187//109 202//109 201//108
f 187//109 188//110 203//110 202//109
f 188//110 189//111 204//111 203//110
f 189//111 190//112 205//112 204//111
f 190//112 191//113 206//113 205//112
f 191//113 192//114 207//114 206//113
f 192//114 193//115 208//115 207//114
f 193//115 194//116 209//116 208//115
f 194//116 195//117 210//117 209//116
f 194//118 193//118 192//118 191//118 190//118 189//118 188//118 187//118 186//118 185//118 184//118 183//118 182//118 181//118
f 196//119 197//119 198//119 199//119 200//119 201//119 202//119 203//119 204//119 205//119 206//119 207//119 208//119 209//119
v 1.1141 0.3333 -1.0859 0.40 0.40 0.40
v 1.1127 0.3420 -1.0873 0.40 0.40 0.40
v 1.1088 0.3490 -1.0912 0.40 0.40 0.40
v 1.1031 0.3528 -1.0969 0.40 0.40 0.40
v 1.0969 0.3528 -1.1031 0.40 0.40 0.40
v 1.0912 0.3490 -1.1088 0.40 0.40 0.40
v 1.0873 0.3420 -1.1127 0.40 0.40 0.40
v 1.0859 0.3333 -1.1141 0.40 0.40 0.40
v 1.0873 0.3247 -1.1127 0.40 0.40 0.40
v 1.0912 0.3177 -1.1088 0.40 0.40 0.40
v 1.0969 0.3138 -1.1031 0.40 0.40 0.40
v 1.1031 0.3138 -1.0969 0.40 0.40 0.40
v 1.1088 0.3177 -1.0912 0.40 0.40 0.40
v 1.1127 0.3247 -1.0873 0.40 0.40 0.40
v 1.1141 0.3333 -1.0859 0.40 0.40 0.40
v -1.0859 0.3333 1.1141 0.40 0.40 0.40
v -1.0873 0.3420 1.1127 0.40 0.40 0.40
v -1.0912 0.3490 1.1088 0.40 0.40 0.40
v -1.0969 0.3528 1.1031 0.40 0.40 0.40
v -1.1031 0.3528 1.0969 0.40 0.40 0.40
v -1.1088 0.3490 1.0912 0.40 0.40 0.40
v -1.1127 0.3420 1.0873 0.40 0.40 0.40
v -1.1141 0.3333 1.0859 0.40 0.40 0.40
v -1.1127 0.3247 1.0873 0.40 0.40 0.40
v -1.1088 0.3177 1.0912 0.40 0.40 0.40
v -1.1031 0.3138 1.0969 0.40 0.40 0.40
v -1.0969 0.3138 1.1031 0.40 0.40 0.40
v -1.0912 0.3177 1.1088 0.40 0.40 0.40
v -1.0873 0.3247 1.1127 0.40 0.40 0.40
v -1.0859 0.3333 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 211//120 212//121 227//121 226//120
f 212//121 213//122 228//122 227//121
f 213//122 214//123 229//123 228//122
f 214//123 215//124 230//124 229//123
f 215//124 216//125 231//125 230//124
f 216//125 217//126 232//126 231//125
f 217//126 218//127 233//127 232//126
f 218//127 219//128 234//128 233//127
f 219//128 220//129 235//129 234//128
f 220//129 221//130 236//130 235//129
f 221//130 222//131 237//131 236//130
f 222//131 223//132 238//132 237//131
f 223//132 224//133 239//133 238//132
f 224//133 225//134 240//134 239//133
f 224//135 223//135 222//135 221//135 220//135 219//135 218//135 217//135 216//135 215//135 214//135 213//135 212//135 211//135
f 226//136 227//136 228//136 229//136 230//136 231//136 232//136 233//136 234//136 235//136 236//136 237//136 238//136 239//136
v 1.1141 0.3810 -1.0859 0.40 0.40 0.40
v 1.1127 0.3896 -1.0873 0.40 0.40 0.40
v 1.1088 0.3966 -1.0912 0.40 0.40 0.40
v 1.1031 0.4005 -1.0969 0.40 0.40 0.40
v 1.0969 0.4005 -1.1031 0.40 0.40 0.40
v 1.0912 0.3966 -1.1088 0.40 0.40 0.40
v 1.0873 0.3896 -1.1127 0.40 0.40 0.40
v 1.0859 0.3810 -1.1141 0.40 0.40 0.40
v 1.0873 0.3723 -1.1127 0.40 0.40 0.40
v 1.0912 0.3653 -1.1088 0.40 0.40 0.40
v 1.0969 0.3615 -1.1031 0.40 0.40 0.40
v 1.1031 0.3615 -1.0969 0.40 0.40 0.40
v 1.1088 0.3653 -1.0912 0.40 0.40 0.40
v 1.1127 0.3723 -1.0873 0.40 0.40 0.40
v 1.1141 0.3810 -1.0859 0.40 0.40 0.40
v -1.0859 0.3810 1.1141 0.40 0.40 0.40
v -1.0873 0.3896 1.1127 0.40 0.40 0.40
v -1.0912 0.3966 1.1088 0.40 0.40 0.40
v -1.0969 0.4005 1.1031 0.40 0.40 0.40
v -1.1031 0.4005 1.0969 0.40 0.40 0.40
v -1.1088 0.3966 1.0912 0.40 0.40 0.40
v -1.1127 0.3896 1.0873 0.40 0.40 0.40
v -1.1141 0.3810 1.0859 0.40 0.40 0.40
v -1.1127 0.3723 1.0873 0.40 0.40 0.40
v -1.1088 0.3653 1.0912 0.40 0.40 0.40
v -1.1031 0.3615 1.0969 0.40 0.40 0.40
v -1.0969 0.3615 1.1031 0.40 0.40 0.40
v -1.0912 0.3653 1.1088 0.40 0.40 0.40
v -1.0873 0.3723 1.1127 0.40 0.40 0.40
v -1.0859 0.3810 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 241//137 242//138 257//138 256//137
f 242//138 243//139 258//139 257//138
f 243//139 244//140 259//140 258//139
f 244//140 245//141 260//141 259//140
f 245//141 246//142 261//142 260//141
f 246//142 247//143 262//143 261//142
f 247//143 248//144 263//144 262//143
f 248//144 249//145 264//145 263//144
f 249//145 250//146 265//146 264//145
f 250//146 251//147 266//147 265//146
f 251//147 252//148 267//148 266//147
f 252//148 253//149 268//149 267//148
f 253//149 254//150 269//150 268//149
f 254//150 255//151 270//151 269//150
f 254//152 253//152 252//152 251//152 250//152 249//152 248//152 247//152 246//152 245//152 244//152 243//152 242//152 241//152
f 256//153 257//153 258//153 259//153 260//153 261//153 262//153 263//153 264//153 265//153 266//153 267//153 268//153 269//153
v 1.1141 0.4286 -1.0859 0.40 0.40 0.40
v 1.1127 0.4372 -1.0873 0.40 0.40 0.40
v 1.1088 0.4442 -1.0912 0.40 0.40 0.40
v 1.1031 0.4481 -1.0969 0.40 0.40 0.40
v 1.0969 0.4481 -1.1031 0.40 0.40 0.40
v 1.0912 0.4442 -1.1088 0.40 0.40 0.40
v 1.0873 0.4372 -1.1127 0.40 0.40 0.40
v 1.0859 0.4286 -1.1141 0.40 0.40 0.40
v 1.0873 0.4199 -1.1127 0.40 0.40 0.40
v 1.0912 0.4129 -1.1088 0.40 0.40 0.40
v 1.0969 0.4091 -1.1031 0.40 0.40 0.40
v 1.1031 0.4091 -1.0969 0.40 0.40 0.40
v 1.1088 0.4129 -1.0912 0.40 0.40 0.40
v 1.1127 0.4199 -1.0873 0.40 0.40 0.40
v 1.1141 0.4286 -1.0859 0.40 0.40 0.40
v -1.0859 0.4286 1.1141 0.40 0.40 0.40
v -1.0873 0.4372 1.1127 0.40 0.40 0.40
v -1.0912 0.4442 1.1088 0.40 0.40 0.40
v -1.0969 0.4481 1.1031 0.40 0.40 0.40
v -1.1031 0.4481 1.0969 0.40 0.40 0.40
v -1.1088 0.4442 1.0912 0.40 0.40 0.40
v -1.1127 0.4372 1.0873 0.40 0.40 0.40
v -1.1141 0.4286 1.0859 0.40 0.40 0.40
v -1.1127 0.4199 1.0873 0.40 0.40 0.40
v -1.1088 0.4129 1.0912 0.40 0.40 0.40
v -1.1031 0.4091 1.0969 0.40 0.40 0.40
v -1.0969 0.4091 1.1031 0.40 0.40 0.40
v -1.0912 0.4129 1.1088 0.40 0.40 0.40
v -1.0873 0.4199 1.1127 0.40 0.40 0.40
v -1.0859 0.4286 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 271//154 272//155 287//155 286//154
f 272//155 273//156 288//156 287//155
f 273//156 274//157 289//157 288//156
f 274//157 275//158 290//158 289//157
f 275//158 276//159 291//159 290//158
f 276//159 277//160 292//160 291//159
f 277//160 278//161 293//161 292//160
f 278//161 279//162 294//162 293//161
f 279//162 280//163 295//163 294//162
f 280//163 281//164 296//164 295//163
f 281//164 282//165 297//165 296//164
f 282//165 283//166 298//166 297//165
f 283//166 284//167 299//167 298//166
f 284//167 285//168 300//168 299//167
f 284//169 283//169 282//169 281//169 280//169 279//169 278//169 277//169 276//169 275//169 274//169 273//169 272//169 271//169
f 286//170 287//170 288//170 289//170 290//170 291//170 292//170 293//170 294//170 295//170 296//170 297//170 298//170 299//170
v 1.1141 0.4762 -1.0859 0.40 0.40 0.40
v 1.1127 0.4849 -1.0873 0.40 0.40 0.40
v 1.1088 0.4918 -1.0912 0.40 0.40 0.40
v 1.1031 0.4957 -1.0969 0.40 0.40 0.40
v 1.0969 0.4957 -1.1031 0.40 0.40 0.40
v 1.0912 0.4918 -1.1088 0.40 0.40 0.40
v 1.0873 0.4849 -1.1127 0.40 0.40 0.40
v 1.0859 0.4762 -1.1141 0.40 0.40 0.40
v 1.0873 0.4675 -1.1127 0.40 0.40 0.40
v 1.0912 0.4606 -1.1088 0.40 0.40 0.40
v 1.0969 0.4567 -1.1031 0.40 0.40 0.40
v 1.1031 0.4567 -1.0969 0.40 0.40 0.40
v 1.1088 0.4606 -1.0912 0.40 0.40 0.40
v 1.1127 0.4675 -1.0873 0.40 0.40 0.40
v 1.1141 0.4762 -1.0859 0.40 0.40 0.40
v -1.0859 0.4762 1.1141 0.40 0.40 0.40
v -1.0873 0.4849 1.1127 0.40 0.40 0.40
v -1.0912 0.4918 1.1088 0.40 0.40 0.40
v -1.0969 0.4957 1.1031 0.40 0.40 0.40
v -1.1031 0.4957 1.0969 0.40 0.40 0.40
v -1.1088 0.4918 1.0912 0.40 0.40 0.40
v -1.1127 0.4849 1.0873 0.40 0.40 0.40
v -1.1141 0.4762 1.0859 0.40 0.40 0.40
v -1.1127 0.4675 1.0873 0.40 0.40 0.40
v -1.1088 0.4606 1.0912 0.40 0.40 0.40
v -1.1031 0.4567 1.0969 0.40 0.40 0.40
v -1.0969 0.4567 1.1031 0.40 0.40 0.40
v -1.0912 0.4606 1.1088 0.40 0.40 0.40
v -1.0873 0.4675 1.1127 0.40 0.40 0.40
v -1.0859 0.4762 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 301//171 302//172 317//172 316//171
f 302//172 303//173 318//173 317//172
f 303//173 304//174 319//174 318//173
f 304//174 305//175 320//175 319//174
f 305//175 306//176 321//176 320//175
f 306//176 307//177 322//177 321//176
f 307//177 308//178 323//178 322//177
f 308//178 309//179 324//179 323//178
f 309//179 310//180 325//180 324//179
f 310//180 311//181 326//181 325//180
f 311//181 312//182 327//182 326//181
f 312//182 313//183 328//183 327//182
f 313//183 314//184 329//184 328//183
f 314//184 315//185 330//185 329//184
f 314//186 313//186 312//186 311//186 310//186 309//186 308//186 307//186 306//186 305//186 304//186 303//186 302//186 301//186
f 316//187 317//187 318//187 319//187 320//187 321//187 322//187 323//187 324//187 325//187 326//187 327//187 328//187 329//187
v 1.1141 0.5238 -1.0859 0.40 0.40 0.40
v 1.1127 0.5325 -1.0873 0.40 0.40 0.40
v 1.1088 0.5394 -1.0912 0.40 0.40 0.40
v 1.1031 0.5433 -1.0969 0.40 0.40 0.40
v 1.0969 0.5433 -1.1031 0.40 0.40 0.40
v 1.0912 0.5394 -1.1088 0.40 0.40 0.40
v 1.0873 0.5325 -1.1127 0.40 0.40 0.40
v 1.0859 0.5238 -1.1141 0.40 0.40 0.40
v 1.0873 0.5151 -1.1127 0.40 0.40 0.40
v 1.0912 0.5082 -1.1088 0.40 0.40 0.40
v 1.0969 0.5043 -1.1031 0.40 0.40 0.40
v 1.1031 0.5043 -1.0969 0.40 0.40 0.40
v 1.1088 0.5082 -1.0912 0.40 0.40 0.40
v 1.1127 0.5151 -1.0873 0.40 0.40 0.40
v 1.1141 0.5238 -1.0859 0.40 0.40 0.40
v -1.0859 0.5238 1.1141 0.40 0.40 0.40
v -1.0873 0.5325 1.1127 0.40 0.40 0.40
v -1.0912 0.5394 1.1088 0.40 0.40 0.40
v -1.0969 0.5433 1.1031 0.40 0.40 0.40
v -1.1031 0.5433 1.0969 0.40 0.40 0.40
v -1.1088 0.5394 1.0912 0.40 0.40 0.40
v -1.1127 0.5325 1.0873 0.40 0.40 0.40
v -1.1141 0.5238 1.0859 0.40 0.40 0.40
v -1.1127 0.5151 1.0873 0.40 0.40 0.40
v -1.1088 0.5082 1.0912 0.40 0.40 0.40
v -1.1031 0.5043 1.0969 0.40 0.40 0.40
v -1.0969 0.5043 1.1031 0.40 0.40 0.40
v -1.0912 0.5082 1.1088 0.40 0.40 0.40
v -1.0873 0.5151 1.1127 0.40 0.40 0.40
v -1.0859 0.5238 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 331//188 332//189 347//189 346//188
f 332//189 333//190 348//190 347//189
f 333//190 334//191 349//191 348//190
f 334//191 335//192 350//192 349//191
f 335//192 336//193 351//193 350//192
f 336//193 337//194 352//194 351//193
f 337//194 338//195 353//195 352//194
f 338//195 339//196 354//196 353//195
f 339//196 340//197 355//197 354//196
f 340//197 341//198 356//198 355//197
f 341//198 342//199 357//199 356//198
f 342//199 343//200 358//200 357//199
f 343//200 344//201 359//201 358//200
f 344//201 345//202 360//202 359//201
f 344//203 343//203 342//203 341//203 340//203 339//203 338//203 337//203 336//203 335//203 334//203 333//203 332//203 331//203
f 346//204 347//204 348//204 349//204 350//204 351//204 352//204 353//204 354//204 355//204 356//204 357//204 358//204 359//204
v 1.1141 0.5714 -1.0859 0.40 0.40 0.40
v 1.1127 0.5801 -1.0873 0.40 0.40 0.40
v 1.1088 0.5871 -1.0912 0.40 0.40 0.40
v 1.1031 0.5909 -1.0969 0.40 0.40 0.40
v 1.0969 0.5909 -1.1031 0.40 0.40 0.40
v 1.0912 0.5871 -1.1088 0.40 0.40 0.40
v 1.0873 0.5801 -1.1127 0.40 0.40 0.40
v 1.0859 0.5714 -1.1141 0.40 0.40 0.40
v 1.0873 0.5628 -1.1127 0.40 0.40 0.40
v 1.0912 0.5558 -1.1088 0.40 0.40 0.40
v 1.0969 0.5519 -1.1031 0.40 0.40 0.40
v 1.1031 0.5519 -1.0969 0.40 0.40 0.40
v 1.1088 0.5558 -1.0912 0.40 0.40 0.40
v 1.1127 0.5628 -1.0873 0.40 0.40 0.40
v 1.1141 0.5714 -1.0859 0.40 0.40 0.40
v -1.0859 0.5714 1.1141 0.40 0.40 0.40
v -1.0873 0.5801 1.1127 0.40 0.40 0.40
v -1.0912 0.5871 1.1088 0.40 0.40 0.40
v -1.0969 0.5909 1.1031 0.40 0.40 0.40
v -1.1031 0.5909 1.0969 0.40 0.40 0.40
v -1.1088 0.5871 1.0912 0.40 0.40 0.40
v -1.1127 0.5801 1.0873 0.40 0.40 0.40
v -1.1141 0.5714 1.0859 0.40 0.40 0.40
v -1.1127 0.5628 1.0873 0.40 0.40 0.40
v -1.1088 0.5558 1.0912 0.40 0.40 0.40
v -1.1031 0.5519 1.0969 0.40 0.40 0.40
v -1.0969 0.5519 1.1031 0.40 0.40 0.40
v -1.0912 0.5558 1.1088 0.40 0.40 0.40
v -1.0873 0.5628 1.1127 0.40 0.40 0.40
v -1.0859 0.5714 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 361//205 362//206 377//206 376//205
f 362//206 363//207 378//207 377//206
f 363//207 364//208 379//208 378//207
f 364//208 365//209 380//209 379//208
f 365//209 366//210 381//210 380//209
f 366//210 367//211 382//211 381//210
f 367//211 368//212 383//212 382//211
f 368//212 369//213 384//213 383//212
f 369//213 370//214 385//214 384//213
f 370//214 371//215 386//215 385//214
f 371//215 372//216 387//216 386//215
f 372//216 373//217 388//217 387//216
f 373//217 374//218 389//218 388//217
f 374//218 375//219 390//219 389//218
f 374//220 373//220 372//220 371//220 370//220 369//220 368//220 367//220 366//220 365//220 364//220 363//220 362//220 361//220
f 376//221 377//221 378//221 379//221 380//221 381//221 382//221 383//221 384//221 385//221 386//221 387//221 388//221 389//221
v 1.1141 0.6190 -1.0859 0.40 0.40 0.40
v 1.1127 0.6277 -1.0873 0.40 0.40 0.40
v 1.1088 0.6347 -1.0912 0.40 0.40 0.40
v 1.1031 0.6385 -1.0969 0.40 0.40 0.40
v 1.0969 0.6385 -1.1031 0.40 0.40 0.40
v 1.0912 0.6347 -1.1088 0.40 0.40 0.40
v 1.0873 0.6277 -1.1127 0.40 0.40 0.40
v 1.0859 0.6190 -1.1141 0.40 0.40 0.40
v 1.0873 0.6104 -1.1127 0.40 0.40 0.40
v 1.0912 0.6034 -1.1088 0.40 0.40 0.40
v 1.0969 0.5995 -1.1031 0.40 0.40 0.40
v 1.1031 0.5995 -1.0969 0.40 0.40 0.40
v 1.1088 0.6034 -1.0912 0.40 0.40 0.40
v 1.1127 0.6104 -1.0873 0.40 0.40 0.40
v 1.1141 0.6190 -1.0859 0.40 0.40 0.40
v -1.0859 0.6190 1.1141 0.40 0.40 0.40
v -1.0873 0.6277 1.1127 0.40 0.40 0.40
v -1.0912 0.6347 1.1088 0.40 0.40 0.40
v -1.0969 0.6385 1.1031 0.40 0.40 0.40
v -1.1031 0.6385 1.0969 0.40 0.40 0.40
v -1.1088 0.6347 1.0912 0.40 0.40 0.40
v -1.1127 0.6277 1.0873 0.40 0.40 0.40
v -1.1141 0.6190 1.0859 0.40 0.40 0.40
v -1.1127 0.6104 1.0873 0.40 0.40 0.40
v -1.1088 0.6034 1.0912 0.40 0.40 0.40
v -1.1031 0.5995 1.0969 0.40 0.40 0.40
v -1.0969 0.5995 1.1031 0.40 0.40 0.40
v -1.0912 0.6034 1.1088 0.40 0.40 0.40
v -1.0873 0.6104 1.1127 0.40 0.40 0.40
v -1.0859 0.6190 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 391//222 392//223 407//223 406//222
f 392//223 393//224 408//224 407//223
f 393//224 394//225 409//225 408//224
f 394//225 395//226 410//226 409//225
f 395//226 396//227 411//227 410//226
f 396//227 397//228 412//228 411//227
f 397//228 398//229 413//229 412//228
f 398//229 399//230 414//230 413//229
f 399//230 400//231 415//231 414//230
f 400//231 401//232 416//232 415//231
f 401//232 402//233 417//233 416//232
f 402//233 403//234 418//234 417//233
f 403//234 404//235 419//235 418//234
f 404//235 405//236 420//236 419//235
f 404//237 403//237 402//237 401//237 400//237 399//237 398//237 397//237 396//237 395//237 394//237 393//237 392//237 391//237
f 406//238 407//238 408//238 409//238 410//238 411//238 412//238 413//238 414//238 415//238 416//238 417//238 418//238 419//238
v 1.1141 0.6667 -1.0859 0.40 0.40 0.40
v 1.1127 0.6753 -1.0873 0.40 0.40 0.40
v 1.1088 0.6823 -1.0912 0.40 0.40 0.40
v 1.1031 0.6862 -1.0969 0.40 0.40 0.40
v 1.0969 0.6862 -1.1031 0.40 0.40 0.40
v 1.0912 0.6823 -1.1088 0.40 0.40 0.40
v 1.0873 0.6753 -1.1127 0.40 0.40 0.40
v 1.0859 0.6667 -1.1141 0.40 0.40 0.40
v 1.0873 0.6580 -1.1127 0.40 0.40 0.40
v 1.0912 0.6510 -1.1088 0.40 0.40 0.40
v 1.0969 0.6472 -1.1031 0.40 0.40 0.40
v 1.1031 0.6472 -1.0969 0.40 0.40 0.40
v 1.1088 0.6510 -1.0912 0.40 0.40 0.40
v 1.1127 0.6580 -1.0873 0.40 0.40 0.40
v 1.1141 0.6667 -1.0859 0.40 0.40 0.40
v -1.0859 0.6667 1.1141 0.40 0.40 0.40
v -1.0873 0.6753 1.1127 0.40 0.40 0.40
v -1.0912 0.6823 1.1088 0.40 0.40 0.40
v -1.0969 0.6862 1.1031 0.40 0.40 0.40
v -1.1031 0.6862 1.0969 0.40 0.40 0.40
v -1.1088 0.6823 1.0912 0.40 0.40 0.40
v -1.1127 0.6753 1.0873 0.40 0.40 0.40
v -1.1141 0.6667 1.0859 0.40 0.40 0.40
v -1.1127 0.6580 1.0873 0.40 0.40 0.40
v -1.1088 0.6510 1.0912 0.40 0.40 0.40
v -1.1031 0.6472 1.0969 0.40 0.40 0.40
v -1.0969 0.6472 1.1031 0.40 0.40 0.40
v -1.0912 0.6510 1.1088 0.40 0.40 0.40
v -1.0873 0.6580 1.1127 0.40 0.40 0.40
v -1.0859 0.6667 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 421//239 422//240 437//240 436//239
f 422//240 423//241 438//241 437//240
f 423//241 424//242 439//242 438//241
f 424//242 425//243 440//243 439//242
f 425//243 426//244 441//244 440//243
f 426//244 427//245 442//245 441//244
f 427//245 428//246 443//246 442//245
f 428//246 429//247 444//247 443//246
f 429//247 430//248 445//248 444//247
f 430//248 431//249 446//249 445//248
f 431//249 432//250 447//250 446//249
f 432//250 433//251 448//251 447//250
f 433//251 434//252 449//252 448//251
f 434//252 435//253 450//253 449//252
f 434//254 433//254 432//254 431//254 430//254 429//254 428//254 427//254 426//254 425//254 424//254 423//254 422//254 421//254
f 436//255 437//255 438//255 439//255 440//255 441//255 442//255 443//255 444//255 445//255 446//255 447//255 448//255 449//255
v 1.1141 0.7143 -1.0859 0.40 0.40 0.40
v 1.1127 0.7230 -1.0873 0.40 0.40 0.40
v 1.1088 0.7299 -1.0912 0.40 0.40 0.40
v 1.1031 0.7338 -1.0969 0.40 0.40 0.40
v 1.0969 0.7338 -1.1031 0.40 0.40 0.40
v 1.0912 0.7299 -1.1088 0.40 0.40 0.40
v 1.0873 0.7230 -1.1127 0.40 0.40 0.40
v 1.0859 0.7143 -1.1141 0.40 0.40 0.40
v 1.0873 0.7056 -1.1127 0.40 0.40 0.40
v 1.0912 0.6986 -1.1088 0.40 0.40 0.40
v 1.0969 0.6948 -1.1031 0.40 0.40 0.40
v 1.1031 0.6948 -1.0969 0.40 0.40 0.40
v 1.1088 0.6986 -1.0912 0.40 0.40 0.40
v 1.1127 0.7056 -1.0873 0.40 0.40 0.40
v 1.1141 0.7143 -1.0859 0.40 0.40 0.40
v -1.0859 0.7143 1.1141 0.40 0.40 0.40
v -1.0873 0.7230 1.1127 0.40 0.40 0.40
v -1.0912 0.7299 1.1088 0.40 0.40 0.40
v -1.0969 0.7338 1.1031 0.40 0.40 0.40
v -1.1031 0.7338 1.0969 0.40 0.40 0.40
v -1.1088 0.7299 1.0912 0.40 0.40 0.40
v -1.1127 0.7230 1.0873 0.40 0.40 0.40
v -1.1141 0.7143 1.0859 0.40 0.40 0.40
v -1.1127 0.7056 1.0873 0.40 0.40 0.40
v -1.1088 0.6986 1.0912 0.40 0.40 0.40
v -1.1031 0.6948 1.0969 0.40 0.40 0.40
v -1.0969 0.6948 1.1031 0.40 0.40 0.40
v -1.0912 0.6986 1.1088 0.40 0.40 0.40
v -1.0873 0.7056 1.1127 0.40 0.40 0.40
v -1.0859 0.7143 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 451//256 452//257 467//257 466//256
f 452//257 453//258 468//258 467//257
f 453//258 454//259 469//259 468//258
f 454//259 455//260 470//260 469//259
f 455//260 456//261 471//261 470//260
f 456//261 457//262 472//262 471//261
f 457//262 458//263 473//263 472//262
f 458//263 459//264 474//264 473//263
f 459//264 460//265 475//265 474//264
f 460//265 461//266 476//266 475//265
f 461//266 462//267 477//267 476//266
f 462//267 463//268 478//268 477//267
f 463//268 464//269 479//269 478//268
f 464//269 465//270 480//270 479//269
f 464//271 463//271 462//271 461//271 460//271 459//271 458//271 457//271 456//271 455//271 454//271 453//271 452//271 451//271
f 466//272 467//272 468//272 469//272 470//272 471//272 472//272 473//272 474//272 475//272 476//272 477//272 478//272 479//272
v 1.1141 0.7619 -1.0859 0.40 0.40 0.40
v 1.1127 0.7706 -1.0873 0.40 0.40 0.40
v 1.1088 0.7775 -1.0912 0.40 0.40 0.40
v 1.1031 0.7814 -1.0969 0.40 0.40 0.40
v 1.0969 0.7814 -1.1031 0.40 0.40 0.40
v 1.0912 0.7775 -1.1088 0.40 0.40 0.40
v 1.0873 0.7706 -1.1127 0.40 0.40 0.40
v 1.0859 0.7619 -1.1141 0.40 0.40 0.40
v 1.0873 0.7532 -1.1127 0.40 0.40 0.40
v 1.0912 0.7463 -1.1088 0.40 0.40 0.40
v 1.0969 0.7424 -1.1031 0.40 0.40 0.40
v 1.1031 0.7424 -1.0969 0.40 0.40 0.40
v 1.1088 0.7463 -1.0912 0.40 0.40 0.40
v 1.1127 0.7532 -1.0873 0.40 0.40 0.40
v 1.1141 0.7619 -1.0859 0.40 0.40 0.40
v -1.0859 0.7619 1.1141 0.40 0.40 0.40
v -1.0873 0.7706 1.1127 0.40 0.40 0.40
v -1.0912 0.7775 1.1088 0.40 0.40 0.40
v -1.0969 0.7814 1.1031 0.40 0.40 0.40
v -1.1031 0.7814 1.0969 0.40 0.40 0.40
v -1.1088 0.7775 1.0912 0.40 0.40 0.40
v -1.1127 0.7706 1.0873 0.40 0.40 0.40
v -1.1141 0.7619 1.0859 0.40 0.40 0.40
v -1.1127 0.7532 1.0873 0.40 0.40 0.40
v -1.1088 0.7463 1.0912 0.40 0.40 0.40
v -1.1031 0.7424 1.0969 0.40 0.40 0.40
v -1.0969 0.7424 1.1031 0.40 0.40 0.40
v -1.0912 0.7463 1.1088 0.40 0.40 0.40
v -1.0873 0.7532 1.1127 0.40 0.40 0.40
v -1.0859 0.7619 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 481//273 482//274 497//274 496//273
f 482//274 483//275 498//275 497//274
f 483//275 484//276 499//276 498//275
f 484//276 485//277 500//277 499//276
f 485//277 486//278 501//278 500//277
f 486//278 487//279 502//279 501//278
f 487//279 488//280 503//280 502//279
f 488//280 489//281 504//281 503//280
f 489//281 490//282 505//282 504//281
f 490//282 491//283 506//283 505//282
f 491//283 492//284 507//284 506//283
f 492//284 493//285 508//285 507//284
f 493//285 494//286 509//286 508//285
f 494//286 495//287 510//287 509//286
f 494//288 493//288 492//288 491//288 490//288 489//288 488//288 487//288 486//288 485//288 484//288 483//288 482//288 481//288
f 496//289 497//289 498//289 499//289 500//289 501//289 502//289 503//289 504//289 505//289 506//289 507//289 508//289 509//289
v 1.1141 0.8095 -1.0859 0.40 0.40 0.40
v 1.1127 0.8182 -1.0873 0.40 0.40 0.40
v 1.1088 0.8252 -1.0912 0.40 0.40 0.40
v 1.1031 0.8290 -1.0969 0.40 0.40 0.40
v 1.0969 0.8290 -1.1031 0.40 0.40 0.40
v 1.0912 0.8252 -1.1088 0.40 0.40 0.40
v 1.0873 0.8182 -1.1127 0.40 0.40 0.40
v 1.0859 0.8095 -1.1141 0.40 0.40 0.40
v 1.0873 0.8008 -1.1127 0.40 0.40 0.40
v 1.0912 0.7939 -1.1088 0.40 0.40 0.40
v 1.0969 0.7900 -1.1031 0.40 0.40 0.40
v 1.1031 0.7900 -1.0969 0.40 0.40 0.40
v 1.1088 0.7939 -1.0912 0.40 0.40 0.40
v 1.1127 0.8008 -1.0873 0.40 0.40 0.40
v 1.1141 0.8095 -1.0859 0.40 0.40 0.40
v -1.0859 0.8095 1.1141 0.40 0.40 0.40
v -1.0873 0.8182 1.1127 0.40 0.40 0.40
v -1.0912 0.8252 1.1088 0.40 0.40 0.40
v -1.0969 0.8290 1.1031 0.40 0.40 0.40
v -1.1031 0.8290 1.0969 0.40 0.40 0.40
v -1.1088 0.8252 1.0912 0.40 0.40 0.40
v -1.1127 0.8182 1.0873 0.40 0.40 0.40
v -1.1141 0.8095 1.0859 0.40 0.40 0.40
v -1.1127 0.8008 1.0873 0.40 0.40 0.40
v -1.1088 0.7939 1.0912 0.40 0.40 0.40
v -1.1031 0.7900 1.0969 0.40 0.40 0.40
v -1.0969 0.7900 1.1031 0.40 0.40 0.40
v -1.0912 0.7939 1.1088 0.40 0.40 0.40
v -1.0873 0.8008 1.1127 0.40 0.40 0.40
v -1.0859 0.8095 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 511//290 512//291 527//291 526//290
f 512//291 513//292 528//292 527//291
f 513//292 514//293 529//293 528//292
f 514//293 515//294 530//294 529//293
f 515//294 516//295 531//295 530//294
f 516//295 517//296 532//296 531//295
f 517//296 518//297 533//297 532//296
f 518//297 519//298 534//298 533//297
f 519//298 520//299 535//299 534//298
f 520//299 521//300 536//300 535//299
f 521//300 522//301 537//301 536//300
f 522//301 523//302 538//302 537//301
f 523//302 524//303 539//303 538//302
f 524//303 525//304 540//304 539//303
f 524//305 523//305 522//305 521//305 520//305 519//305 518//305 517//305 516//305 515//305 514//305 513//305 512//305 511//305
f 526//306 527//306 528//306 529//306 530//306 531//306 532//306 533//306 534//306 535//306 536//306 537//306 538//306 539//306
v 1.1141 0.8571 -1.0859 0.40 0.40 0.40
v 1.1127 0.8658 -1.0873 0.40 0.40 0.40
v 1.1088 0.8728 -1.0912 0.40 0.40 0.40
v 1.1031 0.8766 -1.0969 0.40 0.40 0.40
v 1.0969 0.8766 -1.1031 0.40 0.40 0.40
v 1.0912 0.8728 -1.1088 0.40 0.40 0.40
v 1.0873 0.8658 -1.1127 0.40 0.40 0.40
v 1.0859 0.8571 -1.1141 0.40 0.40 0.40
v 1.0873 0.8485 -1.1127 0.40 0.40 0.40
v 1.0912 0.8415 -1.1088 0.40 0.40 0.40
v 1.0969 0.8376 -1.1031 0.40 0.40 0.40
v 1.1031 0.8376 -1.0969 0.40 0.40 0.40
v 1.1088 0.8415 -1.0912 0.40 0.40 0.40
v 1.1127 0.8485 -1.0873 0.40 0.40 0.40
v 1.1141 0.8571 -1.0859 0.40 0.40 0.40
v -1.0859 0.8571 1.1141 0.40 0.40 0.40
v -1.0873 0.8658 1.1127 0.40 0.40 0.40
v -1.0912 0.8728 1.1088 0.40 0.40 0.40
v -1.0969 0.8766 1.1031 0.40 0.40 0.40
v -1.1031 0.8766 1.0969 0.40 0.40 0.40
v -1.1088 0.8728 1.0912 0.40 0.40 0.40
v -1.1127 0.8658 1.0873 0.40 0.40 0.40
v -1.1141 0.8571 1.0859 0.40 0.40 0.40
v -1.1127 0.8485 1.0873 0.40 0.40 0.40
v -1.1088 0.8415 1.0912 0.40 0.40 0.40
v -1.1031 0.8376 1.0969 0.40 0.40 0.40
v -1.0969 0.8376 1.1031 0.40 0.40 0.40
v -1.0912 0.8415 1.1088 0.40 0.40 0.40
v -1.0873 0.8485 1.1127 0.40 0.40 0.40
v -1.0859 0.8571 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 541//307 542//308 557//308 556//307
f 542//308 543//309 558//309 557//308
f 543//309 544//310 559//310 558//309
f 544//310 545//311 560//311 559//310
f 545//311 546//312 561//312 560//311
f 546//312 547//313 562//313 561//312
f 547//313 548//314 563//314 562//313
f 548//314 549//315 564//315 563//314
f 549//315 550//316 565//316 564//315
f 550//316 551//317 566//317 565//316
f 551//317 552//318 567//318 566//317
f 552//318 553//319 568//319 567//318
f 553//319 554//320 569//320 568//319
f 554//320 555//321 570//321 569//320
f 554//322 553//322 552//322 551//322 550//322 549//322 548//322 547//322 546//322 545//322 544//322 543//322 542//322 541//322
f 556//323 557//323 558//323 559//323 560//323 561//323 562//323 563//323 564//323 565//323 566//323 567//323 568//323 569//323
v 1.1141 0.9048 -1.0859 0.40 0.40 0.40
v 1.1127 0.9134 -1.0873 0.40 0.40 0.40
v 1.1088 0.9204 -1.0912 0.40 0.40 0.40
v 1.1031 0.9243 -1.0969 0.40 0.40 0.40
v 1.0969 0.9243 -1.1031 0.40 0.40 0.40
v 1.0912 0.9204 -1.1088 0.40 0.40 0.40
v 1.0873 0.9134 -1.1127 0.40 0.40 0.40
v 1.0859 0.9048 -1.1141 0.40 0.40 0.40
v 1.0873 0.8961 -1.1127 0.40 0.40 0.40
v 1.0912 0.8891 -1.1088 0.40 0.40 0.40
v 1.0969 0.8853 -1.1031 0.40 0.40 0.40
v 1.1031 0.8853 -1.0969 0.40 0.40 0.40
v 1.1088 0.8891 -1.0912 0.40 0.40 0.40
v 1.1127 0.8961 -1.0873 0.40 0.40 0.40
v 1.1141 0.9048 -1.0859 0.40 0.40 0.40
v -1.0859 0.9048 1.1141 0.40 0.40 0.40
v -1.0873 0.9134 1.1127 0.40 0.40 0.40
v -1.0912 0.9204 1.1088 0.40 0.40 0.40
v -1.0969 0.9243 1.1031 0.40 0.40 0.40
v -1.1031 0.9243 1.0969 0.40 0.40 0.40
v -1.1088 0.9204 1.0912 0.40 0.40 0.40
v -1.1127 0.9134 1.0873 0.40 0.40 0.40
v -1.1141 0.9048 1.0859 0.40 0.40 0.40
v -1.1127 0.8961 1.0873 0.40 0.40 0.40
v -1.1088 0.8891 1.0912 0.40 0.40 0.40
v -1.1031 0.8853 1.0969 0.40 0.40 0.40
v -1.0969 0.8853 1.1031 0.40 0.40 0.40
v -1.0912 0.8891 1.1088 0.40 0.40 0.40
v -1.0873 0.8961 1.1127 0.40 0.40 0.40
v -1.0859 0.9048 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 571//324 572//325 587//325 586//324
f 572//325 573//326 588//326 587//325
f 573//326 574//327 589//327 588//326
f 574//327 575//328 590//328 589//327
f 575//328 576//329 591//329 590//328
f 576//329 577//330 592//330 591//329
f 577//330 578//331 593//331 592//330
f 578//331 579//332 594//332 593//331
f 579//332 580//333 595//333 594//332
f 580//333 581//334 596//334 595//333
f 581//334 582//335 597//335 596//334
f 582//335 583//336 598//336 597//335
f 583//336 584//337 599//337 598//336
f 584//337 585//338 600//338 599//337
f 584//339 583//339 582//339 581//339 580//339 579//339 578//339 577//339 576//339 575//339 574//339 573//339 572//339 571//339
f 586//340 587//340 588//340 589//340 590//340 591//340 592//340 593//340 594//340 595//340 596//340 597//340 598//340 599//340
v 1.1141 0.9524 -1.0859 0.40 0.40 0.40
v 1.1127 0.9611 -1.0873 0.40 0.40 0.40
v 1.1088 0.9680 -1.0912 0.40 0.40 0.40
v 1.1031 0.9719 -1.0969 0.40 0.40 0.40
v 1.0969 0.9719 -1.1031 0.40 0.40 0.40
v 1.0912 0.9680 -1.1088 0.40 0.40 0.40
v 1.0873 0.9611 -1.1127 0.40 0.40 0.40
v 1.0859 0.9524 -1.1141 0.40 0.40 0.40
v 1.0873 0.9437 -1.1127 0.40 0.40 0.40
v 1.0912 0.9367 -1.1088 0.40 0.40 0.40
v 1.0969 0.9329 -1.1031 0.40 0.40 0.40
v 1.1031 0.9329 -1.0969 0.40 0.40 0.40
v 1.1088 0.9367 -1.0912 0.40 0.40 0.40
v 1.1127 0.9437 -1.0873 0.40 0.40 0.40
v 1.1141 0.9524 -1.0859 0.40 0.40 0.40
v -1.0859 0.9524 1.1141 0.40 0.40 0.40
v -1.0873 0.9611 1.1127 0.40 0.40 0.40
v -1.0912 0.9680 1.1088 0.40 0.40 0.40
v -1.0969 0.9719 1.1031 0.40 0.40 0.40
v -1.1031 0.9719 1.0969 0.40 0.40 0.40
v -1.1088 0.9680 1.0912 0.40 0.40 0.40
v -1.1127 0.9611 1.0873 0.40 0.40 0.40
v -1.1141 0.9524 1.0859 0.40 0.40 0.40
v -1.1127 0.9437 1.0873 0.40 0.40 0.40
v -1.1088 0.9367 1.0912 0.40 0.40 0.40
v -1.1031 0.9329 1.0969 0.40 0.40 0.40
v -1.0969 0.9329 1.1031 0.40 0.40 0.40
v -1.0912 0.9367 1.1088 0.40 0.40 0.40
v -1.0873 0.9437 1.1127 0.40 0.40 0.40
v -1.0859 0.9524 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 601//341 602//342 617//342 616//341
f 602//342 603//343 618//343 617//342
f 603//343 604//344 619//344 618//343
f 604//344 605//345 620//345 619//344
f 605//345 606//346 621//346 620//345
f 606//346 607//347 622//347 621//346
f 607//347 608//348 623//348 622//347
f 608//348 609//349 624//349 623//348
f 609//349 610//350 625//350 624//349
f 610//350 611//351 626//351 625//350
f 611//351 612//352 627//352 626//351
f 612//352 613//353 628//353 627//352
f 613//353 614//354 629//354 628//353
f 614//354 615//355 630//355 629//354
f 614//356 613//356 612//356 611//356 610//356 609//356 608//356 607//356 606//356 605//356 604//356 603//356 602//356 601//356
f 616//357 617//357 618//357 619//357 620//357 621//357 622//357 623//357 624//357 625//357 626//357 627//357 628//357 629//357
v 1.1141 1.0000 -1.0859 0.40 0.40 0.40
v 1.1127 1.0087 -1.0873 0.40 0.40 0.40
v 1.1088 1.0156 -1.0912 0.40 0.40 0.40
v 1.1031 1.0195 -1.0969 0.40 0.40 0.40
v 1.0969 1.0195 -1.1031 0.40 0.40 0.40
v 1.0912 1.0156 -1.1088 0.40 0.40 0.40
v 1.0873 1.0087 -1.1127 0.40 0.40 0.40
v 1.0859 1.0000 -1.1141 0.40 0.40 0.40
v 1.0873 0.9913 -1.1127 0.40 0.40 0.40
v 1.0912 0.9844 -1.1088 0.40 0.40 0.40
v 1.0969 0.9805 -1.1031 0.40 0.40 0.40
v 1.1031 0.9805 -1.0969 0.40 0.40 0.40
v 1.1088 0.9844 -1.0912 0.40 0.40 0.40
v 1.1127 0.9913 -1.0873 0.40 0.40 0.40
v 1.1141 1.0000 -1.0859 0.40 0.40 0.40
v -1.0859 1.0000 1.1141 0.40 0.40 0.40
v -1.0873 1.0087 1.1127 0.40 0.40 0.40
v -1.0912 1.0156 1.1088 0.40 0.40 0.40
v -1.0969 1.0195 1.1031 0.40 0.40 0.40
v -1.1031 1.0195 1.0969 0.40 0.40 0.40
v -1.1088 1.0156 1.0912 0.40 0.40 0.40
v -1.1127 1.0087 1.0873 0.40 0.40 0.40
v -1.1141 1.0000 1.0859 0.40 0.40 0.40
v -1.1127 0.9913 1.0873 0.40 0.40 0.40
v -1.1088 0.9844 1.0912 0.40 0.40 0.40
v -1.1031 0.9805 1.0969 0.40 0.40 0.40
v -1.0969 0.9805 1.1031 0.40 0.40 0.40
v -1.0912 0.9844 1.1088 0.40 0.40 0.40
v -1.0873 0.9913 1.1127 0.40 0.40 0.40
v -1.0859 1.0000 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 631//358 632//359 647//359 646//358
f 632//359 633//360 648//360 647//359
f 633//360 634//361 649//361 648//360
f 634//361 635//362 650//362 649//361
f 635//362 636//363 651//363 650//362
f 636//363 637//364 652//364 651//363
f 637//364 638//365 653//365 652//364
f 638//365 639//366 654//366 653//365
f 639//366 640//367 655//367 654//366
f 640//367 641//368 656//368 655//367
f 641//368 642//369 657//369 656//368
f 642//369 643//370 658//370 657//369
f 643//370 644//371 659//371 658//370
f 644//371 645//372 660//372 659//371
f 644//373 643//373 642//373 641//373 640//373 639//373 638//373 637//373 636//373 635//373 634//373 633//373 632//373 631//373
f 646//374 647//374 648//374 649//374 650//374 651//374 652//374 653//374 654//374 655//374 656//374 657//374 658//374 659//374
v 1.1141 1.0476 -1.0859 0.40 0.40 0.40
v 1.1127 1.0563 -1.0873 0.40 0.40 0.40
v 1.1088 1.0633 -1.0912 0.40 0.40 0.40
v 1.1031 1.0671 -1.0969 0.40 0.40 0.40
v 1.0969 1.0671 -1.1031 0.40 0.40 0.40
v 1.0912 1.0633 -1.1088 0.40 0.40 0.40
v 1.0873 1.0563 -1.1127 0.40 0.40 0.40
v 1.0859 1.0476 -1.1141 0.40 0.40 0.40
v 1.0873 1.0389 -1.1127 0.40 0.40 0.40
v 1.0912 1.0320 -1.1088 0.40 0.40 0.40
v 1.0969 1.0281 -1.1031 0.40 0.40 0.40
v 1.1031 1.0281 -1.0969 0.40 0.40 0.40
v 1.1088 1.0320 -1.0912 0.40 0.40 0.40
v 1.1127 1.0389 -1.0873 0.40 0.40 0.40
v 1.1141 1.0476 -1.0859 0.40 0.40 0.40
v -1.0859 1.0476 1.1141 0.40 0.40 0.40
v -1.0873 1.0563 1.1127 0.40 0.40 0.40
v -1.0912 1.0633 1.1088 0.40 0.40 0.40
v -1.0969 1.0671 1.1031 0.40 0.40 0.40
v -1.1031 1.0671 1.0969 0.40 0.40 0.40
v -1.1088 1.0633 1.0912 0.40 0.40 0.40
v -1.1127 1.0563 1.0873 0.40 0.40 0.40
v -1.1141 1.0476 1.0859 0.40 0.40 0.40
v -1.1127 1.0389 1.0873 0.40 0.40 0.40
v -1.1088 1.0320 1.0912 0.40 0.40 0.40
v -1.1031 1.0281 1.0969 0.40 0.40 0.40
v -1.0969 1.0281 1.1031 0.40 0.40 0.40
v -1.0912 1.0320 1.1088 0.40 0.40 0.40
v -1.0873 1.0389 1.1127 0.40 0.40 0.40
v -1.0859 1.0476 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 661//375 662//376 677//376 676//375
f 662//376 663//377 678//377 677//376
f 663//377 664//378 679//378 678//377
f 664//378 665//379 680//379 679//378
f 665//379 666//380 681//380 680//379
f 666//380 667//381 682//381 681//380
f 667//381 668//382 683//382 682//381
f 668//382 669//383 684//383 683//382
f 669//383 670//384 685//384 684//383
f 670//384 671//385 686//385 685//384
f 671//385 672//386 687//386 686//385
f 672//386 673//387 688//387 687//386
f 673//387 674//388 689//388 688//387
f 674//388 675//389 690//389 689//388
f 674//390 673//390 672//390 671//390 670//390 669//390 668//390 667//390 666//390 665//390 664//390 663//390 662//390 661//390
f 676//391 677//391 678//391 679//391 680//391 681//391 682//391 683//391 684//391 685//391 686//391 687//391 688//391 689//391
v 1.1141 1.0952 -1.0859 0.40 0.40 0.40
v 1.1127 1.1039 -1.0873 0.40 0.40 0.40
v 1.1088 1.1109 -1.0912 0.40 0.40 0.40
v 1.1031 1.1147 -1.0969 0.40 0.40 0.40
v 1.0969 1.1147 -1.1031 0.40 0.40 0.40
v 1.0912 1.1109 -1.1088 0.40 0.40 0.40
v 1.0873 1.1039 -1.1127 0.40 0.40 0.40
v 1.0859 1.0952 -1.1141 0.40 0.40 0.40
v 1.0873 1.0866 -1.1127 0.40 0.40 0.40
v 1.0912 1.0796 -1.1088 0.40 0.40 0.40
v 1.0969 1.0757 -1.1031 0.40 0.40 0.40
v 1.1031 1.0757 -1.0969 0.40 0.40 0.40
v 1.1088 1.0796 -1.0912 0.40 0.40 0.40
v 1.1127 1.0866 -1.0873 0.40 0.40 0.40
v 1.1141 1.0952 -1.0859 0.40 0.40 0.40
v -1.0859 1.0952 1.1141 0.40 0.40 0.40
v -1.0873 1.1039 1.1127 0.40 0.40 0.40
v -1.0912 1.1109 1.1088 0.40 0.40 0.40
v -1.0969 1.1147 1.1031 0.40 0.40 0.40
v -1.1031 1.1147 1.0969 0.40 0.40 0.40
v -1.1088 1.1109 1.0912 0.40 0.40 0.40
v -1.1127 1.1039 1.0873 0.40 0.40 0.40
v -1.1141 1.0952 1.0859 0.40 0.40 0.40
v -1.1127 1.0866 1.0873 0.40 0.40 0.40
v -1.1088 1.0796 1.0912 0.40 0.40 0.40
v -1.1031 1.0757 1.0969 0.40 0.40 0.40
v -1.0969 1.0757 1.1031 0.40 0.40 0.40
v -1.0912 1.0796 1.1088 0.40 0.40 0.40
v -1.0873 1.0866 1.1127 0.40 0.40 0.40
v -1.0859 1.0952 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 691//392 692//393 707//393 706//392
f 692//393 693//394 708//394 707//393
f 693//394 694//395 709//395 708//394
f 694//395 695//396 710//396 709//395
f 695//396 696//397 711//397 710//396
f 696//397 697//398 712//398 711//397
f 697//398 698//399 713//399 712//398
f 698//399 699//400 714//400 713//399
f 699//400 700//401 715//401 714//400
f 700//401 701//402 716//402 715//401
f 701//402 702//403 717//403 716//402
f 702//403 703//404 718//404 717//403
f 703//404 704//405 719//405 718//404
f 704//405 705//406 720//406 719//405
f 704//407 703//407 702//407 701//407 700//407 699//407 698//407 697//407 696//407 695//407 694//407 693//407 692//407 691//407
f 706//408 707//408 708//408 709//408 710//408 711//408 712//408 713//408 714//408 715//408 716//408 717//408 718//408 719//408
v 1.1141 1.1429 -1.0859 0.40 0.40 0.40
v 1.1127 1.1515 -1.0873 0.40 0.40 0.40
v 1.1088 1.1585 -1.0912 0.40 0.40 0.40
v 1.1031 1.1624 -1.0969 0.40 0.40 0.40
v 1.0969 1.1624 -1.1031 0.40 0.40 0.40
v 1.0912 1.1585 -1.1088 0.40 0.40 0.40
v 1.0873 1.1515 -1.1127 0.40 0.40 0.40
v 1.0859 1.1429 -1.1141 0.40 0.40 0.40
v 1.0873 1.1342 -1.1127 0.40 0.40 0.40
v 1.0912 1.1272 -1.1088 0.40 0.40 0.40
v 1.0969 1.1234 -1.1031 0.40 0.40 0.40
v 1.1031 1.1234 -1.0969 0.40 0.40 0.40
v 1.1088 1.1272 -1.0912 0.40 0.40 0.40
v 1.1127 1.1342 -1.0873 0.40 0.40 0.40
v 1.1141 1.1429 -1.0859 0.40 0.40 0.40
v -1.0859 1.1429 1.1141 0.40 0.40 0.40
v -1.0873 1.1515 1.1127 0.40 0.40 0.40
v -1.0912 1.1585 1.1088 0.40 0.40 0.40
v -1.0969 1.1624 1.1031 0.40 0.40 0.40
v -1.1031 1.1624 1.0969 0.40 0.40 0.40
v -1.1088 1.1585 1.0912 0.40 0.40 0.40
v -1.1127 1.1515 1.0873 0.40 0.40 0.40
v -1.1141 1.1429 1.0859 0.40 0.40 0.40
v -1.1127 1.1342 1.0873 0.40 0.40 0.40
v -1.1088 1.1272 1.0912 0.40 0.40 0.40
v -1.1031 1.1234 1.0969 0.40 0.40 0.40
v -1.0969 1.1234 1.1031 0.40 0.40 0.40
v -1.0912 1.1272 1.1088 0.40 0.40 0.40
v -1.0873 1.1342 1.1127 0.40 0.40 0.40
v -1.0859 1.1429 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 721//409 722//410 737//410 736//409
f 722//410 723//411 738//411 737//410
f 723//411 724//412 739//412 738//411
f 724//412 725//413 740//413 739//412
f 725//413 726//414 741//414 740//413
f 726//414 727//415 742//415 741//414
f 727//415 728//416 743//416 742//415
f 728//416 729//417 744//417 743//416
f 729//417 730//418 745//418 744//417
f 730//418 731//419 746//419 745//418
f 731//419 732//420 747//420 746//419
f 732//420 733//421 748//421 747//420
f 733//421 734//422 749//422 748//421
f 734//422 735//423 750//423 749//422
f 734//424 733//424 732//424 731//424 730//424 729//424 728//424 727//424 726//424 725//424 724//424 723//424 722//424 721//424
f 736//425 737//425 738//425 739//425 740//425 741//425 742//425 743//425 744//425 745//425 746//425 747//425 748//425 749//425
v 1.1141 1.1905 -1.0859 0.40 0.40 0.40
v 1.1127 1.1992 -1.0873 0.40 0.40 0.40
v 1.1088 1.2061 -1.0912 0.40 0.40 0.40
v 1.1031 1.2100 -1.0969 0.40 0.40 0.40
v 1.0969 1.2100 -1.1031 0.40 0.40 0.40
v 1.0912 1.2061 -1.1088 0.40 0.40 0.40
v 1.0873 1.1992 -1.1127 0.40 0.40 0.40
v 1.0859 1.1905 -1.1141 0.40 0.40 0.40
v 1.0873 1.1818 -1.1127 0.40 0.40 0.40
v 1.0912 1.1748 -1.1088 0.40 0.40 0.40
v 1.0969 1.1710 -1.1031 0.40 0.40 0.40
v 1.1031 1.1710 -1.0969 0.40 0.40 0.40
v 1.1088 1.1748 -1.0912 0.40 0.40 0.40
v 1.1127 1.1818 -1.0873 0.40 0.40 0.40
v 1.1141 1.1905 -1.0859 0.40 0.40 0.40
v -1.0859 1.1905 1.1141 0.40 0.40 0.40
v -1.0873 1.1992 1.1127 0.40 0.40 0.40
v -1.0912 1.2061 1.1088 0.40 0.40 0.40
v -1.0969 1.2100 1.1031 0.40 0.40 0.40
v -1.1031 1.2100 1.0969 0.40 0.40 0.40
v -1.1088 1.2061 1.0912 0.40 0.40 0.40
v -1.1127 1.1992 1.0873 0.40 0.40 0.40
v -1.1141 1.1905 1.0859 0.40 0.40 0.40
v -1.1127 1.1818 1.0873 0.40 0.40 0.40
v -1.1088 1.1748 1.0912 0.40 0.40 0.40
v -1.1031 1.1710 1.0969 0.40 0.40 0.40
v -1.0969 1.1710 1.1031 0.40 0.40 0.40
v -1.0912 1.1748 1.1088 0.40 0.40 0.40
v -1.0873 1.1818 1.1127 0.40 0.40 0.40
v -1.0859 1.1905 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 751//426 752//427 767//427 766//426
f 752//427 753//428 768//428 767//427
f 753//428 754//429 769//429 768//428
f 754//429 755//430 770//430 769//429
f 755//430 756//431 771//431 770//430
f 756//431 757//432 772//432 771//431
f 757//432 758//433 773//433 772//432
f 758//433 759//434 774//434 773//433
f 759//434 760//435 775//435 774//434
f 760//435 761//436 776//436 775//435
f 761//436 762//437 777//437 776//436
f 762//437 763//438 778//438 777//437
f 763//438 764//439 779//439 778//438
f 764//439 765//440 780//440 779//439
f 764//441 763//441 762//441 761//441 760//441 759//441 758//441 757//441 756//441 755//441 754//441 753//441 752//441 751//441
f 766//442 767//442 768//442 769//442 770//442 771//442 772//442 773//442 774//442 775//442 776//442 777//442 778//442 779//442
v 1.1141 1.2381 -1.0859 0.40 0.40 0.40
v 1.1127 1.2468 -1.0873 0.40 0.40 0.40
v 1.1088 1.2537 -1.0912 0.40 0.40 0.40
v 1.1031 1.2576 -1.0969 0.40 0.40 0.40
v 1.0969 1.2576 -1.1031 0.40 0.40 0.40
v 1.0912 1.2537 -1.1088 0.40 0.40 0.40
v 1.0873 1.2468 -1.1127 0.40 0.40 0.40
v 1.0859 1.2381 -1.1141 0.40 0.40 0.40
v 1.0873 1.2294 -1.1127 0.40 0.40 0.40
v 1.0912 1.2225 -1.1088 0.40 0.40 0.40
v 1.0969 1.2186 -1.1031 0.40 0.40 0.40
v 1.1031 1.2186 -1.0969 0.40 0.40 0.40
v 1.1088 1.2225 -1.0912 0.40 0.40 0.40
v 1.1127 1.2294 -1.0873 0.40 0.40 0.40
v 1.1141 1.2381 -1.0859 0.40 0.40 0.40
v -1.0859 1.2381 1.1141 0.40 0.40 0.40
v -1.0873 1.2468 1.1127 0.40 0.40 0.40
v -1.0912 1.2537 1.1088 0.40 0.40 0.40
v -1.0969 1.2576 1.1031 0.40 0.40 0.40
v -1.1031 1.2576 1.0969 0.40 0.40 0.40
v -1.1088 1.2537 1.0912 0.40 0.40 0.40
v -1.1127 1.2468 1.0873 0.40 0.40 0.40
v -1.1141 1.2381 1.0859 0.40 0.40 0.40
v -1.1127 1.2294 1.0873 0.40 0.40 0.40
v -1.1088 1.2225 1.0912 0.40 0.40 0.40
v -1.1031 1.2186 1.0969 0.40 0.40 0.40
v -1.0969 1.2186 1.1031 0.40 0.40 0.40
v -1.0912 1.2225 1.1088 0.40 0.40 0.40
v -1.0873 1.2294 1.1127 0.40 0.40 0.40
v -1.0859 1.2381 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 781//443 782//444 797//444 796//443
f 782//444 783//445 798//445 797//444
f 783//445 784//446 799//446 798//445
f 784//446 785//447 800//447 799//446
f 785//447 786//448 801//448 800//447
f 786//448 787//449 802//449 801//448
f 787//449 788//450 803//450 802//449
f 788//450 789//451 804//451 803//450
f 789//451 790//452 805//452 804//451
f 790//452 791//453 806//453 805//452
f 791//453 792//454 807//454 806//453
f 792//454 793//455 808//455 807//454
f 793//455 794//456 809//456 808//455
f 794//456 795//457 810//457 809//456
f 794//458 793//458 792//458 791//458 790//458 789//458 788//458 787//458 786//458 785//458 784//458 783//458 782//458 781//458
f 796//459 797//459 798//459 799//459 800//459 801//459 802//459 803//459 804//459 805//459 806//459 807//459 808//459 809//459
v 1.1141 1.2857 -1.0859 0.40 0.40 0.40
v 1.1127 1.2944 -1.0873 0.40 0.40 0.40
v 1.1088 1.3014 -1.0912 0.40 0.40 0.40
v 1.1031 1.3052 -1.0969 0.40 0.40 0.40
v 1.0969 1.3052 -1.1031 0.40 0.40 0.40
v 1.0912 1.3014 -1.1088 0.40 0.40 0.40
v 1.0873 1.2944 -1.1127 0.40 0.40 0.40
v 1.0859 1.2857 -1.1141 0.40 0.40 0.40
v 1.0873 1.2770 -1.1127 0.40 0.40 0.40
v 1.0912 1.2701 -1.1088 0.40 0.40 0.40
v 1.0969 1.2662 -1.1031 0.40 0.40 0.40
v 1.1031 1.2662 -1.0969 0.40 0.40 0.40
v 1.1088 1.2701 -1.0912 0.40 0.40 0.40
v 1.1127 1.2770 -1.0873 0.40 0.40 0.40
v 1.1141 1.2857 -1.0859 0.40 0.40 0.40
v -1.0859 1.2857 1.1141 0.40 0.40 0.40
v -1.0873 1.2944 1.1127 0.40 0.40 0.40
v -1.0912 1.3014 1.1088 0.40 0.40 0.40
v -1.0969 1.3052 1.1031 0.40 0.40 0.40
v -1.1031 1.3052 1.0969 0.40 0.40 0.40
v -1.1088 1.3014 1.0912 0.40 0.40 0.40
v -1.1127 1.2944 1.0873 0.40 0.40 0.40
v -1.1141 1.2857 1.0859 0.40 0.40 0.40
v -1.1127 1.2770 1.0873 0.40 0.40 0.40
v -1.1088 1.2701 1.0912 0.40 0.40 0.40
v -1.1031 1.2662 1.0969 0.40 0.40 0.40
v -1.0969 1.2662 1.1031 0.40 0.40 0.40
v -1.0912 1.2701 1.1088 0.40 0.40 0.40
v -1.0873 1.2770 1.1127 0.40 0.40 0.40
v -1.0859 1.2857 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 811//460 812//461 827//461 826//460
f 812//461 813//462 828//462 827//461
f 813//462 814//463 829//463 828//462
f 814//463 815//464 830//464 829//463
f 815//464 816//465 831//465 830//464
f 816//465 817//466 832//466 831//465
f 817//466 818//467 833//467 832//466
f 818//467 819//468 834//468 833//467
f 819//468 820//469 835//469 834//468
f 820//469 821//470 836//470 835//469
f 821//470 822//471 837//471 836//470
f 822//471 823//472 838//472 837//471
f 823//472 824//473 839//473 838//472
f 824//473 825//474 840//474 839//473
f 824//475 823//475 822//475 821//475 820//475 819//475 818//475 817//475 816//475 815//475 814//475 813//475 812//475 811//475
f 826//476 827//476 828//476 829//476 830//476 831//476 832//476 833//476 834//476 835//476 836//476 837//476 838//476 839//476
v 1.1141 1.3333 -1.0859 0.40 0.40 0.40
v 1.1127 1.3420 -1.0873 0.40 0.40 0.40
v 1.1088 1.3490 -1.0912 0.40 0.40 0.40
v 1.1031 1.3528 -1.0969 0.40 0.40 0.40
v 1.0969 1.3528 -1.1031 0.40 0.40 0.40
v 1.0912 1.3490 -1.1088 0.40 0.40 0.40
v 1.0873 1.3420 -1.1127 0.40 0.40 0.40
v 1.0859 1.3333 -1.1141 0.40 0.40 0.40
v 1.0873 1.3247 -1.1127 0.40 0.40 0.40
v 1.0912 1.3177 -1.1088 0.40 0.40 0.40
v 1.0969 1.3138 -1.1031 0.40 0.40 0.40
v 1.1031 1.3138 -1.0969 0.40 0.40 0.40
v 1.1088 1.3177 -1.0912 0.40 0.40 0.40
v 1.1127 1.3247 -1.0873 0.40 0.40 0.40
v 1.1141 1.3333 -1.0859 0.40 0.40 0.40
v -1.0859 1.3333 1.1141 0.40 0.40 0.40
v -1.0873 1.3420 1.1127 0.40 0.40 0.40
v -1.0912 1.3490 1.1088 0.40 0.40 0.40
v -1.0969 1.3528 1.1031 0.40 0.40 0.40
v -1.1031 1.3528 1.0969 0.40 0.40 0.40
v -1.1088 1.3490 1.0912 0.40 0.40 0.40
v -1.1127 1.3420 1.0873 0.40 0.40 0.40
v -1.1141 1.3333 1.0859 0.40 0.40 0.40
v -1.1127 1.3247 1.0873 0.40 0.40 0.40
v -1.1088 1.3177 1.0912 0.40 0.40 0.40
v -1.1031 1.3138 1.0969 0.40 0.40 0.40
v -1.0969 1.3138 1.1031 0.40 0.40 0.40
v -1.0912 1.3177 1.1088 0.40 0.40 0.40
v -1.0873 1.3247 1.1127 0.40 0.40 0.40
v -1.0859 1.3333 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 841//477 842//478 857//478 856//477
f 842//478 843//479 858//479 857//478
f 843//479 844//480 859//480 858//479
f 844//480 845//481 860//481 859//480
f 845//481 846//482 861//482 860//481
f 846//482 847//483 862//483 861//482
f 847//483 848//484 863//484 862//483
f 848//484 849//485 864//485 863//484
f 849//485 850//486 865//486 864//485
f 850//486 851//487 866//487 865//486
f 851//487 852//488 867//488 866//487
f 852//488 853//489 868//489 867//488
f 853//489 854//490 869//490 868//489
f 854//490 855//491 870//491 869//490
f 854//492 853//492 852//492 851//492 850//492 849//492 848//492 847//492 846//492 845//492 844//492 843//492 842//492 841//492
f 856//493 857//493 858//493 859//493 860//493 861//493 862//493 863//493 864//493 865//493 866//493 867//493 868//493 869//493
v 1.1141 1.3810 -1.0859 0.40 0.40 0.40
v 1.1127 1.3896 -1.0873 0.40 0.40 0.40
v 1.1088 1.3966 -1.0912 0.40 0.40 0.40
v 1.1031 1.4005 -1.0969 0.40 0.40 0.40
v 1.0969 1.4005 -1.1031 0.40 0.40 0.40
v 1.0912 1.3966 -1.1088 0.40 0.40 0.40
v 1.0873 1.3896 -1.1127 0.40 0.40 0.40
v 1.0859 1.3810 -1.1141 0.40 0.40 0.40
v 1.0873 1.3723 -1.1127 0.40 0.40 0.40
v 1.0912 1.3653 -1.1088 0.40 0.40 0.40
v 1.0969 1.3615 -1.1031 0.40 0.40 0.40
v 1.1031 1.3615 -1.0969 0.40 0.40 0.40
v 1.1088 1.3653 -1.0912 0.40 0.40 0.40
v 1.1127 1.3723 -1.0873 0.40 0.40 0.40
v 1.1141 1.3810 -1.0859 0.40 0.40 0.40
v -1.0859 1.3810 1.1141 0.40 0.40 0.40
v -1.0873 1.3896 1.1127 0.40 0.40 0.40
v -1.0912 1.3966 1.1088 0.40 0.40 0.40
v -1.0969 1.4005 1.1031 0.40 0.40 0.40
v -1.1031 1.4005 1.0969 0.40 0.40 0.40
v -1.1088 1.3966 1.0912 0.40 0.40 0.40
v -1.1127 1.3896 1.0873 0.40 0.40 0.40
v -1.1141 1.3810 1.0859 0.40 0.40 0.40
v -1.1127 1.3723 1.0873 0.40 0.40 0.40
v -1.1088 1.3653 1.0912 0.40 0.40 0.40
v -1.1031 1.3615 1.0969 0.40 0.40 0.40
v -1.0969 1.3615 1.1031 0.40 0.40 0.40
v -1.0912 1.3653 1.1088 0.40 0.40 0.40
v -1.0873 1.3723 1.1127 0.40 0.40 0.40
v -1.0859 1.3810 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 871//494 872//495 887//495 886//494
f 872//495 873//496 888//496 887//495
f 873//496 874//497 889//497 888//496
f 874//497 875//498 890//498 889//497
f 875//498 876//499 891//499 890//498
f 876//499 877//500 892//500 891//499
f 877//500 878//501 893//501 892//500
f 878//501 879//502 894//502 893//501
f 879//502 880//503 895//503 894//502
f 880//503 881//504 896//504 895//503
f 881//504 882//505 897//505 896//504
f 882//505 883//506 898//506 897//505
f 883//506 884//507 899//507 898//506
f 884//507 885//508 900//508 899//507
f 884//509 883//509 882//509 881//509 880//509 879//509 878//509 877//509 876//509 875//509 874//509 873//509 872//509 871//509
f 886//510 887//510 888//510 889//510 890//510 891//510 892//510 893//510 894//510 895//510 896//510 897//510 898//510 899//510
v -1.0859 -1.3810 -1.1141 0.40 0.40 0.40
v -1.0873 -1.3723 -1.1127 0.40 0.40 0.40
v -1.0912 -1.3653 -1.1088 0.40 0.40 0.40
v -1.0969 -1.3615 -1.1031 0.40 0.40 0.40
v -1.1031 -1.3615 -1.0969 0.40 0.40 0.40
v -1.1088 -1.3653 -1.0912 0.40 0.40 0.40
v -1.1127 -1.3723 -1.0873 0.40 0.40 0.40
v -1.1141 -1.3810 -1.0859 0.40 0.40 0.40
v -1.1127 -1.3896 -1.0873 0.40 0.40 0.40
v -1.1088 -1.3966 -1.0912 0.40 0.40 0.40
v -1.1031 -1.4005 -1.0969 0.40 0.40 0.40
v -1.0969 -1.4005 -1.1031 0.40 0.40 0.40
v -1.0912 -1.3966 -1.1088 0.40 0.40 0.40
v -1.0873 -1.3896 -1.1127 0.40 0.40 0.40
v -1.0859 -1.3810 -1.1141 0.40 0.40 0.40
v 1.1141 -1.3810 1.0859 0.40 0.40 0.40
v 1.1127 -1.3723 1.0873 0.40 0.40 0.40
v 1.1088 -1.3653 1.0912 0.40 0.40 0.40
v 1.1031 -1.3615 1.0969 0.40 0.40 0.40
v 1.0969 -1.3615 1.1031 0.40 0.40 0.40
v 1.0912 -1.3653 1.1088 0.40 0.40 0.40
v 1.0873 -1.3723 1.1127 0.40 0.40 0.40
v 1.0859 -1.3810 1.1141 0.40 0.40 0.40
v 1.0873 -1.3896 1.1127 0.40 0.40 0.40
v 1.0912 -1.3966 1.1088 0.40 0.40 0.40
v 1.0969 -1.4005 1.1031 0.40 0.40 0.40
v 1.1031 -1.4005 1.0969 0.40 0.40 0.40
v 1.1088 -1.3966 1.0912 0.40 0.40 0.40
v 1.1127 -1.3896 1.0873 0.40 0.40 0.40
v 1.1141 -1.3810 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 901//511 902//512 917//512 916//511
f 902//512 903//513 918//513 917//512
f 903//513 904//514 919//514 918//513
f 904//514 905//515 920//515 919//514
f 905//515 906//516 921//516 920//515
f 906//516 907//517 922//517 921//516
f 907//517 908//518 923//518 922//517
f 908//518 909//519 924//519 923//518
f 909//519 910//520 925//520 924//519
f 910//520 911//521 926//521 925//520
f 911//521 912//522 927//522 926//521
f 912//522 913//523 928//523 927//522
f 913//523 914//524 929//524 928//523
f 914//524 915//525 930//525 929//524
f 914//526 913//526 912//526 911//526 910//526 909//526 908//526 907//526 906//526 905//526 904//526 903//526 902//526 901//526
f 916//527 917//527 918//527 919//527 920//527 921//527 922//527 923//527 924//527 925//527 926//527 927//527 928//527 929//527
v -1.0859 -1.3333 -1.1141 0.40 0.40 0.40
v -1.0873 -1.3247 -1.1127 0.40 0.40 0.40
v -1.0912 -1.3177 -1.1088 0.40 0.40 0.40
v -1.0969 -1.3138 -1.1031 0.40 0.40 0.40
v -1.1031 -1.3138 -1.0969 0.40 0.40 0.40
v -1.1088 -1.3177 -1.0912 0.40 0.40 0.40
v -1.1127 -1.3247 -1.0873 0.40 0.40 0.40
v -1.1141 -1.3333 -1.0859 0.40 0.40 0.40
v -1.1127 -1.3420 -1.0873 0.40 0.40 0.40
v -1.1088 -1.3490 -1.0912 0.40 0.40 0.40
v -1.1031 -1.3528 -1.0969 0.40 0.40 0.40
v -1.0969 -1.3528 -1.1031 0.40 0.40 0.40
v -1.0912 -1.3490 -1.1088 0.40 0.40 0.40
v -1.0873 -1.3420 -1.1127 0.40 0.40 0.40
v -1.0859 -1.3333 -1.1141 0.40 0.40 0.40
v 1.1141 -1.3333 1.0859 0.40 0.40 0.40
v 1.1127 -1.3247 1.0873 0.40 0.40 0.40
v 1.1088 -1.3177 1.0912 0.40 0.40 0.40
v 1.1031 -1.3138 1.0969 0.40 0.40 0.40
v 1.0969 -1.3138 1.1031 0.40 0.40 0.40
v 1.0912 -1.3177 1.1088 0.40 0.40 0.40
v 1.0873 -1.3247 1.1127 0.40 0.40 0.40
v 1.0859 -1.3333 1.1141 0.40 0.40 0.40
v 1.0873 -1.3420 1.1127 0.40 0.40 0.40
v 1.0912 -1.3490 1.1088 0.40 0.40 0.40
v 1.0969 -1.3528 1.1031 0.40 0.40 0.40
v 1.1031 -1.3528 1.0969 0.40 0.40 0.40
v 1.1088 -1.3490 1.0912 0.40 0.40 0.40
v 1.1127 -1.3420 1.0873 0.40 0.40 0.40
v 1.1141 -1.3333 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 931//528 932//529 947//529 946//528
f 932//529 933//530 948//530 947//529
f 933//530 934//531 949//531 948//530
f 934//531 935//532 950//532 949//531
f 935//532 936//533 951//533 950//532
f 936//533 937//534 952//534 951//533
f 937//534 938//535 953//535 952//534
f 938//535 939//536 954//536 953//535
f 939//536 940//537 955//537 954//536
f 940//537 941//538 956//538 955//537
f 941//538 942//539 957//539 956//538
f 942//539 943//540 958//540 957//539
f 943//540 944//541 959//541 958//540
f 944//541 945//542 960//542 959//541
f 944//543 943//543 942//543 941//543 940//543 939//543 938//543 937//543 936//543 935//543 934//543 933//543 932//543 931//543
f 946//544 947//544 948//544 949//544 950//544 951//544 952//544 953//544 954//544 955//544 956//544 957//544 958//544 959//544
v -1.0859 -1.2857 -1.1141 0.40 0.40 0.40
v -1.0873 -1.2770 -1.1127 0.40 0.40 0.40
v -1.0912 -1.2701 -1.1088 0.40 0.40 0.40
v -1.0969 -1.2662 -1.1031 0.40 0.40 0.40
v -1.1031 -1.2662 -1.0969 0.40 0.40 0.40
v -1.1088 -1.2701 -1.0912 0.40 0.40 0.40
v -1.1127 -1.2770 -1.0873 0.40 0.40 0.40
v -1.1141 -1.2857 -1.0859 0.40 0.40 0.40
v -1.1127 -1.2944 -1.0873 0.40 0.40 0.40
v -1.1088 -1.3014 -1.0912 0.40 0.40 0.40
v -1.1031 -1.3052 -1.0969 0.40 0.40 0.40
v -1.0969 -1.3052 -1.1031 0.40 0.40 0.40
v -1.0912 -1.3014 -1.1088 0.40 0.40 0.40
v -1.0873 -1.2944 -1.1127 0.40 0.40 0.40
v -1.0859 -1.2857 -1.1141 0.40 0.40 0.40
v 1.1141 -1.2857 1.0859 0.40 0.40 0.40
v 1.1127 -1.2770 1.0873 0.40 0.40 0.40
v 1.1088 -1.2701 1.0912 0.40 0.40 0.40
v 1.1031 -1.2662 1.0969 0.40 0.40 0.40
v 1.0969 -1.2662 1.1031 0.40 0.40 0.40
v 1.0912 -1.2701 1.1088 0.40 0.40 0.40
v 1.0873 -1.2770 1.1127 0.40 0.40 0.40
v 1.0859 -1.2857 1.1141 0.40 0.40 0.40
v 1.0873 -1.2944 1.1127 0.40 0.40 0.40
v 1.0912 -1.3014 1.1088 0.40 0.40 0.40
v 1.0969 -1.3052 1.1031 0.40 0.40 0.40
v 1.1031 -1.3052 1.0969 0.40 0.40 0.40
v 1.1088 -1.3014 1.0912 0.40 0.40 0.40
v 1.1127 -1.2944 1.0873 0.40 0.40 0.40
v 1.1141 -1.2857 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 961//545 962//546 977//546 976//545
f 962//546 963//547 978//547 977//546
f 963//547 964//548 979//548 978//547
f 964//548 965//549 980//549 979//548
f 965//549 966//550 981//550 980//549
f 966//550 967//551 982//551 981//550
f 967//551 968//552 983//552 982//551
f 968//552 969//553 984//553 983//552
f 969//553 970//554 985//554 984//553
f 970//554 971//555 986//555 985//554
f 971//555 972//556 987//556 986//555
f 972//556 973//557 988//557 987//556
f 973//557 974//558 989//558 988//557
f 974//558 975//559 990//559 989//558
f 974//560 973//560 972//560 971//560 970//560 969//560 968//560 967//560 966//560 965//560 964//560 963//560 962//560 961//560
f 976//561 977//561 978//561 979//561 980//561 981//561 982//561 983//561 984//561 985//561 986//561 987//561 988//561 989//561
v -1.0859 -1.2381 -1.1141 0.40 0.40 0.40
v -1.0873 -1.2294 -1.1127 0.40 0.40 0.40
v -1.0912 -1.2225 -1.1088 0.40 0.40 0.40
v -1.0969 -1.2186 -1.1031 0.40 0.40 0.40
v -1.1031 -1.2186 -1.0969 0.40 0.40 0.40
v -1.1088 -1.2225 -1.0912 0.40 0.40 0.40
v -1.1127 -1.2294 -1.0873 0.40 0.40 0.40
v -1.1141 -1.2381 -1.0859 0.40 0.40 0.40
v -1.1127 -1.2468 -1.0873 0.40 0.40 0.40
v -1.1088 -1.2537 -1.0912 0.40 0.40 0.40
v -1.1031 -1.2576 -1.0969 0.40 0.40 0.40
v -1.0969 -1.2576 -1.1031 0.40 0.40 0.40
v -1.0912 -1.2537 -1.1088 0.40 0.40 0.40
v -1.0873 -1.2468 -1.1127 0.40 0.40 0.40
v -1.0859 -1.2381 -1.1141 0.40 0.40 0.40
v 1.1141 -1.2381 1.0859 0.40 0.40 0.40
v 1.1127 -1.2294 1.0873 0.40 0.40 0.40
v 1.1088 -1.2225 1.0912 0.40 0.40 0.40
v 1.1031 -1.2186 1.0969 0.40 0.40 0.40
v 1.0969 -1.2186 1.1031 0.40 0.40 0.40
v 1.0912 -1.2225 1.1088 0.40 0.40 0.40
v 1.0873 -1.2294 1.1127 0.40 0.40 0.40
v 1.0859 -1.2381 1.1141 0.40 0.40 0.40
v 1.0873 -1.2468 1.1127 0.40 0.40 0.40
v 1.0912 -1.2537 1.1088 0.40 0.40 0.40
v 1.0969 -1.2576 1.1031 0.40 0.40 0.40
v 1.1031 -1.2576 1.0969 0.40 0.40 0.40
v 1.1088 -1.2537 1.0912 0.40 0.40 0.40
v 1.1127 -1.2468 1.0873 0.40 0.40 0.40
v 1.1141 -1.2381 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 991//562 992//563 1007//563 1006//562
f 992//563 993//564 1008//564 1007//563
f 993//564 994//565 1009//565 1008//564
f 994//565 995//566 1010//566 1009//565
f 995//566 996//567 1011//567 1010//566
f 996//567 997//568 1012//568 1011//567
f 997//568 998//569 1013//569 1012//568
f 998//569 999//570 1014//570 1013//569
f 999//570 1000//571 1015//571 1014//570
f 1000//571 1001//572 1016//572 1015//571
f 1001//572 1002//573 1017//573 1016//572
f 1002//573 1003//574 1018//574 1017//573
f 1003//574 1004//575 1019//575 1018//574
f 1004//575 1005//576 1020//576 1019//575
f 1004//577 1003//577 1002//577 1001//577 1000//577 999//577 998//577 997//577 996//577 995//577 994//577 993//577 992//577 991//577
f 1006//578 1007//578 1008//578 1009//578 1010//578 1011//578 1012//578 1013//578 1014//578 1015//578 1016//578 1017//578 1018//578 1019//578
v -1.0859 -1.1905 -1.1141 0.40 0.40 0.40
v -1.0873 -1.1818 -1.1127 0.40 0.40 0.40
v -1.0912 -1.1748 -1.1088 0.40 0.40 0.40
v -1.0969 -1.1710 -1.1031 0.40 0.40 0.40
v -1.1031 -1.1710 -1.0969 0.40 0.40 0.40
v -1.1088 -1.1748 -1.0912 0.40 0.40 0.40
v -1.1127 -1.1818 -1.0873 0.40 0.40 0.40
v -1.1141 -1.1905 -1.0859 0.40 0.40 0.40
v -1.1127 -1.1992 -1.0873 0.40 0.40 0.40
v -1.1088 -1.2061 -1.0912 0.40 0.40 0.40
v -1.1031 -1.2100 -1.0969 0.40 0.40 0.40
v -1.0969 -1.2100 -1.1031 0.40 0.40 0.40
v -1.0912 -1.2061 -1.1088 0.40 0.40 0.40
v -1.0873 -1.1992 -1.1127 0.40 0.40 0.40
v -1.0859 -1.1905 -1.1141 0.40 0.40 0.40
v 1.1141 -1.1905 1.0859 0.40 0.40 0.40
v 1.1127 -1.1818 1.0873 0.40 0.40 0.40
v 1.1088 -1.1748 1.0912 0.40 0.40 0.40
v 1.1031 -1.1710 1.0969 0.40 0.40 0.40
v 1.0969 -1.1710 1.1031 0.40 0.40 0.40
v 1.0912 -1.1748 1.1088 0.40 0.40 0.40
v 1.0873 -1.1818 1.1127 0.40 0.40 0.40
v 1.0859 -1.1905 1.1141 0.40 0.40 0.40
v 1.0873 -1.1992 1.1127 0.40 0.40 0.40
v 1.0912 -1.2061 1.1088 0.40 0.40 0.40
v 1.0969 -1.2100 1.1031 0.40 0.40 0.40
v 1.1031 -1.2100 1.0969 0.40 0.40 0.40
v 1.1088 -1.2061 1.0912 0.40 0.40 0.40
v 1.1127 -1.1992 1.0873 0.40 0.40 0.40
v 1.1141 -1.1905 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1021//579 1022//580 1037//580 1036//579
f 1022//580 1023//581 1038//581 1037//580
f 1023//581 1024//582 1039//582 1038//581
f 1024//582 1025//583 1040//583 1039//582
f 1025//583 1026//584 1041//584 1040//583
f 1026//584 1027//585 1042//585 1041//584
f 1027//585 1028//586 1043//586 1042//585
f 1028//586 1029//587 1044//587 1043//586
f 1029//587 1030//588 1045//588 1044//587
f 1030//588 1031//589 1046//589 1045//588
f 1031//589 1032//590 1047//590 1046//589
f 1032//590 1033//591 1048//591 1047//590
f 1033//591 1034//592 1049//592 1048//591
f 1034//592 1035//593 1050//593 1049//592
f 1034//594 1033//594 1032//594 1031//594 1030//594 1029//594 1028//594 1027//594 1026//594 1025//594 1024//594 1023//594 1022//594 1021//594
f 1036//595 1037//595 1038//595 1039//595 1040//595 1041//595 1042//595 1043//595 1044//595 1045//595 1046//595 1047//595 1048//595 1049//595
v -1.0859 -1.1429 -1.1141 0.40 0.40 0.40
v -1.0873 -1.1342 -1.1127 0.40 0.40 0.40
v -1.0912 -1.1272 -1.1088 0.40 0.40 0.40
v -1.0969 -1.1234 -1.1031 0.40 0.40 0.40
v -1.1031 -1.1234 -1.0969 0.40 0.40 0.40
v -1.1088 -1.1272 -1.0912 0.40 0.40 0.40
v -1.1127 -1.1342 -1.0873 0.40 0.40 0.40
v -1.1141 -1.1429 -1.0859 0.40 0.40 0.40
v -1.1127 -1.1515 -1.0873 0.40 0.40 0.40
v -1.1088 -1.1585 -1.0912 0.40 0.40 0.40
v -1.1031 -1.1624 -1.0969 0.40 0.40 0.40
v -1.0969 -1.1624 -1.1031 0.40 0.40 0.40
v -1.0912 -1.1585 -1.1088 0.40 0.40 0.40
v -1.0873 -1.1515 -1.1127 0.40 0.40 0.40
v -1.0859 -1.1429 -1.1141 0.40 0.40 0.40
v 1.1141 -1.1429 1.0859 0.40 0.40 0.40
v 1.1127 -1.1342 1.0873 0.40 0.40 0.40
v 1.1088 -1.1272 1.0912 0.40 0.40 0.40
v 1.1031 -1.1234 1.0969 0.40 0.40 0.40
v 1.0969 -1.1234 1.1031 0.40 0.40 0.40
v 1.0912 -1.1272 1.1088 0.40 0.40 0.40
v 1.0873 -1.1342 1.1127 0.40 0.40 0.40
v 1.0859 -1.1429 1.1141 0.40 0.40 0.40
v 1.0873 -1.1515 1.1127 0.40 0.40 0.40
v 1.0912 -1.1585 1.1088 0.40 0.40 0.40
v 1.0969 -1.1624 1.1031 0.40 0.40 0.40
v 1.1031 -1.1624 1.0969 0.40 0.40 0.40
v 1.1088 -1.1585 1.0912 0.40 0.40 0.40
v 1.1127 -1.1515 1.0873 0.40 0.40 0.40
v 1.1141 -1.1429 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1051//596 1052//597 1067//597 1066//596
f 1052//597 1053//598 1068//598 1067//597
f 1053//598 1054//599 1069//599 1068//598
f 1054//599 1055//600 1070//600 1069//599
f 1055//600 1056//601 1071//601 1070//600
f 1056//601 1057//602 1072//602 1071//601
f 1057//602 1058//603 1073//603 1072//602
f 1058//603 1059//604 1074//604 1073//603
f 1059//604 1060//605 1075//605 1074//604
f 1060//605 1061//606 1076//606 1075//605
f 1061//606 1062//607 1077//607 1076//606
f 1062//607 1063//608 1078//608 1077//607
f 1063//608 1064//609 1079//609 1078//608
f 1064//609 1065//610 1080//610 1079//609
f 1064//611 1063//611 1062//611 1061//611 1060//611 1059//611 1058//611 1057//611 1056//611 1055//611 1054//611 1053//611 1052//611 1051//611
f 1066//612 1067//612 1068//612 1069//612 1070//612 1071//612 1072//612 1073//612 1074//612 1075//612 1076//612 1077//612 1078//612 1079//612
v -1.0859 -1.0952 -1.1141 0.40 0.40 0.40
v -1.0873 -1.0866 -1.1127 0.40 0.40 0.40
v -1.0912 -1.0796 -1.1088 0.40 0.40 0.40
v -1.0969 -1.0757 -1.1031 0.40 0.40 0.40
v -1.1031 -1.0757 -1.0969 0.40 0.40 0.40
v -1.1088 -1.0796 -1.0912 0.40 0.40 0.40
v -1.1127 -1.0866 -1.0873 0.40 0.40 0.40
v -1.1141 -1.0952 -1.0859 0.40 0.40 0.40
v -1.1127 -1.1039 -1.0873 0.40 0.40 0.40
v -1.1088 -1.1109 -1.0912 0.40 0.40 0.40
v -1.1031 -1.1147 -1.0969 0.40 0.40 0.40
v -1.0969 -1.1147 -1.1031 0.40 0.40 0.40
v -1.0912 -1.1109 -1.1088 0.40 0.40 0.40
v -1.0873 -1.1039 -1.1127 0.40 0.40 0.40
v -1.0859 -1.0952 -1.1141 0.40 0.40 0.40
v 1.1141 -1.0952 1.0859 0.40 0.40 0.40
v 1.1127 -1.0866 1.0873 0.40 0.40 0.40
v 1.1088 -1.0796 1.0912 0.40 0.40 0.40
v 1.1031 -1.0757 1.0969 0.40 0.40 0.40
v 1.0969 -1.0757 1.1031 0.40 0.40 0.40
v 1.0912 -1.0796 1.1088 0.40 0.40 0.40
v 1.0873 -1.0866 1.1127 0.40 0.40 0.40
v 1.0859 -1.0952 1.1141 0.40 0.40 0.40
v 1.0873 -1.1039 1.1127 0.40 0.40 0.40
v 1.0912 -1.1109 1.1088 0.40 0.40 0.40
v 1.0969 -1.1147 1.1031 0.40 0.40 0.40
v 1.1031 -1.1147 1.0969 0.40 0.40 0.40
v 1.1088 -1.1109 1.0912 0.40 0.40 0.40
v 1.1127 -1.1039 1.0873 0.40 0.40 0.40
v 1.1141 -1.0952 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1081//613 1082//614 1097//614 1096//613
f 1082//614 1083//615 1098//615 1097//614
f 1083//615 1084//616 1099//616 1098//615
f 1084//616 1085//617 1100//617 1099//616
f 1085//617 1086//618 1101//618 1100//617
f 1086//618 1087//619 1102//619 1101//618
f 1087//619 1088//620 1103//620 1102//619
f 1088//620 1089//621 1104//621 1103//620
f 1089//621 1090//622 1105//622 1104//621
f 1090//622 1091//623 1106//623 1105//622
f 1091//623 1092//624 1107//624 1106//623
f 1092//624 1093//625 1108//625 1107//624
f 1093//625 1094//626 1109//626 1108//625
f 1094//626 1095//627 1110//627 1109//626
f 1094//628 1093//628 1092//628 1091//628 1090//628 1089//628 1088//628 1087//628 1086//628 1085//628 1084//628 1083//628 1082//628 1081//628
f 1096//629 1097//629 1098//629 1099//629 1100//629 1101//629 1102//629 1103//629 1104//629 1105//629 1106//629 1107//629 1108//629 1109//629
v -1.0859 -1.0476 -1.1141 0.40 0.40 0.40
v -1.0873 -1.0389 -1.1127 0.40 0.40 0.40
v -1.0912 -1.0320 -1.1088 0.40 0.40 0.40
v -1.0969 -1.0281 -1.1031 0.40 0.40 0.40
v -1.1031 -1.0281 -1.0969 0.40 0.40 0.40
v -1.1088 -1.0320 -1.0912 0.40 0.40 0.40
v -1.1127 -1.0389 -1.0873 0.40 0.40 0.40
v -1.1141 -1.0476 -1.0859 0.40 0.40 0.40
v -1.1127 -1.0563 -1.0873 0.40 0.40 0.40
v -1.1088 -1.0633 -1.0912 0.40 0.40 0.40
v -1.1031 -1.0671 -1.0969 0.40 0.40 0.40
v -1.0969 -1.0671 -1.1031 0.40 0.40 0.40
v -1.0912 -1.0633 -1.1088 0.40 0.40 0.40
v -1.0873 -1.0563 -1.1127 0.40 0.40 0.40
v -1.0859 -1.0476 -1.1141 0.40 0.40 0.40
v 1.1141 -1.0476 1.0859 0.40 0.40 0.40
v 1.1127 -1.0389 1.0873 0.40 0.40 0.40
v 1.1088 -1.0320 1.0912 0.40 0.40 0.40
v 1.1031 -1.0281 1.0969 0.40 0.40 0.40
v 1.0969 -1.0281 1.1031 0.40 0.40 0.40
v 1.0912 -1.0320 1.1088 0.40 0.40 0.40
v 1.0873 -1.0389 1.1127 0.40 0.40 0.40
v 1.0859 -1.0476 1.1141 0.40 0.40 0.40
v 1.0873 -1.0563 1.1127 0.40 0.40 0.40
v 1.0912 -1.0633 1.1088 0.40 0.40 0.40
v 1.0969 -1.0671 1.1031 0.40 0.40 0.40
v 1.1031 -1.0671 1.0969 0.40 0.40 0.40
v 1.1088 -1.0633 1.0912 0.40 0.40 0.40
v 1.1127 -1.0563 1.0873 0.40 0.40 0.40
v 1.1141 -1.0476 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1111//630 1112//631 1127//631 1126//630
f 1112//631 1113//632 1128//632 1127//631
f 1113//632 1114//633 1129//633 1128//632
f 1114//633 1115//634 1130//634 1129//633
f 1115//634 1116//635 1131//635 1130//634
f 1116//635 1117//636 1132//636 1131//635
f 1117//636 1118//637 1133//637 1132//636
f 1118//637 1119//638 1134//638 1133//637
f 1119//638 1120//639 1135//639 1134//638
f 1120//639 1121//640 1136//640 1135//639
f 1121//640 1122//641 1137//641 1136//640
f 1122//641 1123//642 1138//642 1137//641
f 1123//642 1124//643 1139//643 1138//642
f 1124//643 1125//644 1140//644 1139//643
f 1124//645 1123//645 1122//645 1121//645 1120//645 1119//645 1118//645 1117//645 1116//645 1115//645 1114//645 1113//645 1112//645 1111//645
f 1126//646 1127//646 1128//646 1129//646 1130//646 1131//646 1132//646 1133//646 1134//646 1135//646 1136//646 1137//646 1138//646 1139//646
v -1.0859 -1.0000 -1.1141 0.40 0.40 0.40
v -1.0873 -0.9913 -1.1127 0.40 0.40 0.40
v -1.0912 -0.9844 -1.1088 0.40 0.40 0.40
v -1.0969 -0.9805 -1.1031 0.40 0.40 0.40
v -1.1031 -0.9805 -1.0969 0.40 0.40 0.40
v -1.1088 -0.9844 -1.0912 0.40 0.40 0.40
v -1.1127 -0.9913 -1.0873 0.40 0.40 0.40
v -1.1141 -1.0000 -1.0859 0.40 0.40 0.40
v -1.1127 -1.0087 -1.0873 0.40 0.40 0.40
v -1.1088 -1.0156 -1.0912 0.40 0.40 0.40
v -1.1031 -1.0195 -1.0969 0.40 0.40 0.40
v -1.0969 -1.0195 -1.1031 0.40 0.40 0.40
v -1.0912 -1.0156 -1.1088 0.40 0.40 0.40
v -1.0873 -1.0087 -1.1127 0.40 0.40 0.40
v -1.0859 -1.0000 -1.1141 0.40 0.40 0.40
v 1.1141 -1.0000 1.0859 0.40 0.40 0.40
v 1.1127 -0.9913 1.0873 0.40 0.40 0.40
v 1.1088 -0.9844 1.0912 0.40 0.40 0.40
v 1.1031 -0.9805 1.0969 0.40 0.40 0.40
v 1.0969 -0.9805 1.1031 0.40 0.40 0.40
v 1.0912 -0.9844 1.1088 0.40 0.40 0.40
v 1.0873 -0.9913 1.1127 0.40 0.40 0.40
v 1.0859 -1.0000 1.1141 0.40 0.40 0.40
v 1.0873 -1.0087 1.1127 0.40 0.40 0.40
v 1.0912 -1.0156 1.1088 0.40 0.40 0.40
v 1.0969 -1.0195 1.1031 0.40 0.40 0.40
v 1.1031 -1.0195 1.0969 0.40 0.40 0.40
v 1.1088 -1.0156 1.0912 0.40 0.40 0.40
v 1.1127 -1.0087 1.0873 0.40 0.40 0.40
v 1.1141 -1.0000 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1141//647 1142//648 1157//648 1156//647
f 1142//648 1143//649 1158//649 1157//648
f 1143//649 1144//650 1159//650 1158//649
f 1144//650 1145//651 1160//651 1159//650
f 1145//651 1146//652 1161//652 1160//651
f 1146//652 1147//653 1162//653 1161//652
f 1147//653 1148//654 1163//654 1162//653
f 1148//654 1149//655 1164//655 1163//654
f 1149//655 1150//656 1165//656 1164//655
f 1150//656 1151//657 1166//657 1165//656
f 1151//657 1152//658 1167//658 1166//657
f 1152//658 1153//659 1168//659 1167//658
f 1153//659 1154//660 1169//660 1168//659
f 1154//660 1155//661 1170//661 1169//660
f 1154//662 1153//662 1152//662 1151//662 1150//662 1149//662 1148//662 1147//662 1146//662 1145//662 1144//662 1143//662 1142//662 1141//662
f 1156//663 1157//663 1158//663 1159//663 1160//663 1161//663 1162//663 1163//663 1164//663 1165//663 1166//663 1167//663 1168//663 1169//663
v -1.0859 -0.9524 -1.1141 0.40 0.40 0.40
v -1.0873 -0.9437 -1.1127 0.40 0.40 0.40
v -1.0912 -0.9367 -1.1088 0.40 0.40 0.40
v -1.0969 -0.9329 -1.1031 0.40 0.40 0.40
v -1.1031 -0.9329 -1.0969 0.40 0.40 0.40
v -1.1088 -0.9367 -1.0912 0.40 0.40 0.40
v -1.1127 -0.9437 -1.0873 0.40 0.40 0.40
v -1.1141 -0.9524 -1.0859 0.40 0.40 0.40
v -1.1127 -0.9611 -1.0873 0.40 0.40 0.40
v -1.1088 -0.9680 -1.0912 0.40 0.40 0.40
v -1.1031 -0.9719 -1.0969 0.40 0.40 0.40
v -1.0969 -0.9719 -1.1031 0.40 0.40 0.40
v -1.0912 -0.9680 -1.1088 0.40 0.40 0.40
v -1.0873 -0.9611 -1.1127 0.40 0.40 0.40
v -1.0859 -0.9524 -1.1141 0.40 0.40 0.40
v 1.1141 -0.9524 1.0859 0.40 0.40 0.40
v 1.1127 -0.9437 1.0873 0.40 0.40 0.40
v 1.1088 -0.9367 1.0912 0.40 0.40 0.40
v 1.1031 -0.9329 1.0969 0.40 0.40 0.40
v 1.0969 -0.9329 1.1031 0.40 0.40 0.40
v 1.0912 -0.9367 1.1088 0.40 0.40 0.40
v 1.0873 -0.9437 1.1127 0.40 0.40 0.40
v 1.0859 -0.9524 1.1141 0.40 0.40 0.40
v 1.0873 -0.9611 1.1127 0.40 0.40 0.40
v 1.0912 -0.9680 1.1088 0.40 0.40 0.40
v 1.0969 -0.9719 1.1031 0.40 0.40 0.40
v 1.1031 -0.9719 1.0969 0.40 0.40 0.40
v 1.1088 -0.9680 1.0912 0.40 0.40 0.40
v 1.1127 -0.9611 1.0873 0.40 0.40 0.40
v 1.1141 -0.9524 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1171//664 1172//665 1187//665 1186//664
f 1172//665 1173//666 1188//666 1187//665
f 1173//666 1174//667 1189//667 1188//666
f 1174//667 1175//668 1190//668 1189//667
f 1175//668 1176//669 1191//669 1190//668
f 1176//669 1177//670 1192//670 1191//669
f 1177//670 1178//671 1193//671 1192//670
f 1178//671 1179//672 1194//672 1193//671
f 1179//672 1180//673 1195//673 1194//672
f 1180//673 1181//674 1196//674 1195//673
f 1181//674 1182//675 1197//675 1196//674
f 1182//675 1183//676 1198//676 1197//675
f 1183//676 1184//677 1199//677 1198//676
f 1184//677 1185//678 1200//678 1199//677
f 1184//679 1183//679 1182//679 1181//679 1180//679 1179//679 1178//679 1177//679 1176//679 1175//679 1174//679 1173//679 1172//679 1171//679
f 1186//680 1187//680 1188//680 1189//680 1190//680 1191//680 1192//680 1193//680 1194//680 1195//680 1196//680 1197//680 1198//680 1199//680
v -1.0859 -0.9048 -1.1141 0.40 0.40 0.40
v -1.0873 -0.8961 -1.1127 0.40 0.40 0.40
v -1.0912 -0.8891 -1.1088 0.40 0.40 0.40
v -1.0969 -0.8853 -1.1031 0.40 0.40 0.40
v -1.1031 -0.8853 -1.0969 0.40 0.40 0.40
v -1.1088 -0.8891 -1.0912 0.40 0.40 0.40
v -1.1127 -0.8961 -1.0873 0.40 0.40 0.40
v -1.1141 -0.9048 -1.0859 0.40 0.40 0.40
v -1.1127 -0.9134 -1.0873 0.40 0.40 0.40
v -1.1088 -0.9204 -1.0912 0.40 0.40 0.40
v -1.1031 -0.9243 -1.0969 0.40 0.40 0.40
v -1.0969 -0.9243 -1.1031 0.40 0.40 0.40
v -1.0912 -0.9204 -1.1088 0.40 0.40 0.40
v -1.0873 -0.9134 -1.1127 0.40 0.40 0.40
v -1.0859 -0.9048 -1.1141 0.40 0.40 0.40
v 1.1141 -0.9048 1.0859 0.40 0.40 0.40
v 1.1127 -0.8961 1.0873 0.40 0.40 0.40
v 1.1088 -0.8891 1.0912 0.40 0.40 0.40
v 1.1031 -0.8853 1.0969 0.40 0.40 0.40
v 1.0969 -0.8853 1.1031 0.40 0.40 0.40
v 1.0912 -0.8891 1.1088 0.40 0.40 0.40
v 1.0873 -0.8961 1.1127 0.40 0.40 0.40
v 1.0859 -0.9048 1.1141 0.40 0.40 0.40
v 1.0873 -0.9134 1.1127 0.40 0.40 0.40
v 1.0912 -0.9204 1.1088 0.40 0.40 0.40
v 1.0969 -0.9243 1.1031 0.40 0.40 0.40
v 1.1031 -0.9243 1.0969 0.40 0.40 0.40
v 1.1088 -0.9204 1.0912 0.40 0.40 0.40
v 1.1127 -0.9134 1.0873 0.40 0.40 0.40
v 1.1141 -0.9048 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1201//681 1202//682 1217//682 1216//681
f 1202//682 1203//683 1218//683 1217//682
f 1203//683 1204//684 1219//684 1218//683
f 1204//684 1205//685 1220//685 1219//684
f 1205//685 1206//686 1221//686 1220//685
f 1206//686 1207//687 1222//687 1221//686
f 1207//687 1208//688 1223//688 1222//687
f 1208//688 1209//689 1224//689 1223//688
f 1209//689 1210//690 1225//690 1224//689
f 1210//690 1211//691 1226//691 1225//690
f 1211//691 1212//692 1227//692 1226//691
f 1212//692 1213//693 1228//693 1227//692
f 1213//693 1214//694 1229//694 1228//693
f 1214//694 1215//695 1230//695 1229//694
f 1214//696 1213//696 1212//696 1211//696 1210//696 1209//696 1208//696 1207//696 1206//696 1205//696 1204//696 1203//696 1202//696 1201//696
f 1216//697 1217//697 1218//697 1219//697 1220//697 1221//697 1222//697 1223//697 1224//697 1225//697 1226//697 1227//697 1228//697 1229//697
v -1.0859 -0.8571 -1.1141 0.40 0.40 0.40
v -1.0873 -0.8485 -1.1127 0.40 0.40 0.40
v -1.0912 -0.8415 -1.1088 0.40 0.40 0.40
v -1.0969 -0.8376 -1.1031 0.40 0.40 0.40
v -1.1031 -0.8376 -1.0969 0.40 0.40 0.40
v -1.1088 -0.8415 -1.0912 0.40 0.40 0.40
v -1.1127 -0.8485 -1.0873 0.40 0.40 0.40
v -1.1141 -0.8571 -1.0859 0.40 0.40 0.40
v -1.1127 -0.8658 -1.0873 0.40 0.40 0.40
v -1.1088 -0.8728 -1.0912 0.40 0.40 0.40
v -1.1031 -0.8766 -1.0969 0.40 0.40 0.40
v -1.0969 -0.8766 -1.1031 0.40 0.40 0.40
v -1.0912 -0.8728 -1.1088 0.40 0.40 0.40
v -1.0873 -0.8658 -1.1127 0.40 0.40 0.40
v -1.0859 -0.8571 -1.1141 0.40 0.40 0.40
v 1.1141 -0.8571 1.0859 0.40 0.40 0.40
v 1.1127 -0.8485 1.0873 0.40 0.40 0.40
v 1.1088 -0.8415 1.0912 0.40 0.40 0.40
v 1.1031 -0.8376 1.0969 0.40 0.40 0.40
v 1.0969 -0.8376 1.1031 0.40 0.40 0.40
v 1.0912 -0.8415 1.1088 0.40 0.40 0.40
v 1.0873 -0.8485 1.1127 0.40 0.40 0.40
v 1.0859 -0.8571 1.1141 0.40 0.40 0.40
v 1.0873 -0.8658 1.1127 0.40 0.40 0.40
v 1.0912 -0.8728 1.1088 0.40 0.40 0.40
v 1.0969 -0.8766 1.1031 0.40 0.40 0.40
v 1.1031 -0.8766 1.0969 0.40 0.40 0.40
v 1.1088 -0.8728 1.0912 0.40 0.40 0.40
v 1.1127 -0.8658 1.0873 0.40 0.40 0.40
v 1.1141 -0.8571 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1231//698 1232//699 1247//699 1246//698
f 1232//699 1233//700 1248//700 1247//699
f 1233//700 1234//701 1249//701 1248//700
f 1234//701 1235//702 1250//702 1249//701
f 1235//702 1236//703 1251//703 1250//702
f 1236//703 1237//704 1252//704 1251//703
f 1237//704 1238//705 1253//705 1252//704
f 1238//705 1239//706 1254//706 1253//705
f 1239//706 1240//707 1255//707 1254//706
f 1240//707 1241//708 1256//708 1255//707
f 1241//708 1242//709 1257//709 1256//708
f 1242//709 1243//710 1258//710 1257//709
f 1243//710 1244//711 1259//711 1258//710
f 1244//711 1245//712 1260//712 1259//711
f 1244//713 1243//713 1242//713 1241//713 1240//713 1239//713 1238//713 1237//713 1236//713 1235//713 1234//713 1233//713 1232//713 1231//713
f 1246//714 1247//714 1248//714 1249//714 1250//714 1251//714 1252//714 1253//714 1254//714 1255//714 1256//714 1257//714 1258//714 1259//714
v -1.0859 -0.8095 -1.1141 0.40 0.40 0.40
v -1.0873 -0.8008 -1.1127 0.40 0.40 0.40
v -1.0912 -0.7939 -1.1088 0.40 0.40 0.40
v -1.0969 -0.7900 -1.1031 0.40 0.40 0.40
v -1.1031 -0.7900 -1.0969 0.40 0.40 0.40
v -1.1088 -0.7939 -1.0912 0.40 0.40 0.40
v -1.1127 -0.8008 -1.0873 0.40 0.40 0.40
v -1.1141 -0.8095 -1.0859 0.40 0.40 0.40
v -1.1127 -0.8182 -1.0873 0.40 0.40 0.40
v -1.1088 -0.8252 -1.0912 0.40 0.40 0.40
v -1.1031 -0.8290 -1.0969 0.40 0.40 0.40
v -1.0969 -0.8290 -1.1031 0.40 0.40 0.40
v -1.0912 -0.8252 -1.1088 0.40 0.40 0.40
v -1.0873 -0.8182 -1.1127 0.40 0.40 0.40
v -1.0859 -0.8095 -1.1141 0.40 0.40 0.40
v 1.1141 -0.8095 1.0859 0.40 0.40 0.40
v 1.1127 -0.8008 1.0873 0.40 0.40 0.40
v 1.1088 -0.7939 1.0912 0.40 0.40 0.40
v 1.1031 -0.7900 1.0969 0.40 0.40 0.40
v 1.0969 -0.7900 1.1031 0.40 0.40 0.40
v 1.0912 -0.7939 1.1088 0.40 0.40 0.40
v 1.0873 -0.8008 1.1127 0.40 0.40 0.40
v 1.0859 -0.8095 1.1141 0.40 0.40 0.40
v 1.0873 -0.8182 1.1127 0.40 0.40 0.40
v 1.0912 -0.8252 1.1088 0.40 0.40 0.40
v 1.0969 -0.8290 1.1031 0.40 0.40 0.40
v 1.1031 -0.8290 1.0969 0.40 0.40 0.40
v 1.1088 -0.8252 1.0912 0.40 0.40 0.40
v 1.1127 -0.8182 1.0873 0.40 0.40 0.40
v 1.1141 -0.8095 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1261//715 1262//716 1277//716 1276//715
f 1262//716 1263//717 1278//717 1277//716
f 1263//717 1264//718 1279//718 1278//717
f 1264//718 1265//719 1280//719 1279//718
f 1265//719 1266//720 1281//720 1280//719
f 1266//720 1267//721 1282//721 1281//720
f 1267//721 1268//722 1283//722 1282//721
f 1268//722 1269//723 1284//723 1283//722
f 1269//723 1270//724 1285//724 1284//723
f 1270//724 1271//725 1286//725 1285//724
f 1271//725 1272//726 1287//726 1286//725
f 1272//726 1273//727 1288//727 1287//726
f 1273//727 1274//728 1289//728 1288//727
f 1274//728 1275//729 1290//729 1289//728
f 1274//730 1273//730 1272//730 1271//730 1270//730 1269//730 1268//730 1267//730 1266//730 1265//730 1264//730 1263//730 1262//730 1261//730
f 1276//731 1277//731 1278//731 1279//731 1280//731 1281//731 1282//731 1283//731 1284//731 1285//731 1286//731 1287//731 1288//731 1289//731
v -1.0859 -0.7619 -1.1141 0.40 0.40 0.40
v -1.0873 -0.7532 -1.1127 0.40 0.40 0.40
v -1.0912 -0.7463 -1.1088 0.40 0.40 0.40
v -1.0969 -0.7424 -1.1031 0.40 0.40 0.40
v -1.1031 -0.7424 -1.0969 0.40 0.40 0.40
v -1.1088 -0.7463 -1.0912 0.40 0.40 0.40
v -1.1127 -0.7532 -1.0873 0.40 0.40 0.40
v -1.1141 -0.7619 -1.0859 0.40 0.40 0.40
v -1.1127 -0.7706 -1.0873 0.40 0.40 0.40
v -1.1088 -0.7775 -1.0912 0.40 0.40 0.40
v -1.1031 -0.7814 -1.0969 0.40 0.40 0.40
v -1.0969 -0.7814 -1.1031 0.40 0.40 0.40
v -1.0912 -0.7775 -1.1088 0.40 0.40 0.40
v -1.0873 -0.7706 -1.1127 0.40 0.40 0.40
v -1.0859 -0.7619 -1.1141 0.40 0.40 0.40
v 1.1141 -0.7619 1.0859 0.40 0.40 0.40
v 1.1127 -0.7532 1.0873 0.40 0.40 0.40
v 1.1088 -0.7463 1.0912 0.40 0.40 0.40
v 1.1031 -0.7424 1.0969 0.40 0.40 0.40
v 1.0969 -0.7424 1.1031 0.40 0.40 0.40
v 1.0912 -0.7463 1.1088 0.40 0.40 0.40
v 1.0873 -0.7532 1.1127 0.40 0.40 0.40
v 1.0859 -0.7619 1.1141 0.40 0.40 0.40
v 1.0873 -0.7706 1.1127 0.40 0.40 0.40
v 1.0912 -0.7775 1.1088 0.40 0.40 0.40
v 1.0969 -0.7814 1.1031 0.40 0.40 0.40
v 1.1031 -0.7814 1.0969 0.40 0.40 0.40
v 1.1088 -0.7775 1.0912 0.40 0.40 0.40
v 1.1127 -0.7706 1.0873 0.40 0.40 0.40
v 1.1141 -0.7619 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1291//732 1292//733 1307//733 1306//732
f 1292//733 1293//734 1308//734 1307//733
f 1293//734 1294//735 1309//735 1308//734
f 1294//735 1295//736 1310//736 1309//735
f 1295//736 1296//737 1311//737 1310//736
f 1296//737 1297//738 1312//738 1311//737
f 1297//738 1298//739 1313//739 1312//738
f 1298//739 1299//740 1314//740 1313//739
f 1299//740 1300//741 1315//741 1314//740
f 1300//741 1301//742 1316//742 1315//741
f 1301//742 1302//743 1317//743 1316//742
f 1302//743 1303//744 1318//744 1317//743
f 1303//744 1304//745 1319//745 1318//744
f 1304//745 1305//746 1320//746 1319//745
f 1304//747 1303//747 1302//747 1301//747 1300//747 1299//747 1298//747 1297//747 1296//747 1295//747 1294//747 1293//747 1292//747 1291//747
f 1306//748 1307//748 1308//748 1309//748 1310//748 1311//748 1312//748 1313//748 1314//748 1315//748 1316//748 1317//748 1318//748 1319//748
v -1.0859 -0.7143 -1.1141 0.40 0.40 0.40
v -1.0873 -0.7056 -1.1127 0.40 0.40 0.40
v -1.0912 -0.6986 -1.1088 0.40 0.40 0.40
v -1.0969 -0.6948 -1.1031 0.40 0.40 0.40
v -1.1031 -0.6948 -1.0969 0.40 0.40 0.40
v -1.1088 -0.6986 -1.0912 0.40 0.40 0.40
v -1.1127 -0.7056 -1.0873 0.40 0.40 0.40
v -1.1141 -0.7143 -1.0859 0.40 0.40 0.40
v -1.1127 -0.7230 -1.0873 0.40 0.40 0.40
v -1.1088 -0.7299 -1.0912 0.40 0.40 0.40
v -1.1031 -0.7338 -1.0969 0.40 0.40 0.40
v -1.0969 -0.7338 -1.1031 0.40 0.40 0.40
v -1.0912 -0.7299 -1.1088 0.40 0.40 0.40
v -1.0873 -0.7230 -1.1127 0.40 0.40 0.40
v -1.0859 -0.7143 -1.1141 0.40 0.40 0.40
v 1.1141 -0.7143 1.0859 0.40 0.40 0.40
v 1.1127 -0.7056 1.0873 0.40 0.40 0.40
v 1.1088 -0.6986 1.0912 0.40 0.40 0.40
v 1.1031 -0.6948 1.0969 0.40 0.40 0.40
v 1.0969 -0.6948 1.1031 0.40 0.40 0.40
v 1.0912 -0.6986 1.1088 0.40 0.40 0.40
v 1.0873 -0.7056 1.1127 0.40 0.40 0.40
v 1.0859 -0.7143 1.1141 0.40 0.40 0.40
v 1.0873 -0.7230 1.1127 0.40 0.40 0.40
v 1.0912 -0.7299 1.1088 0.40 0.40 0.40
v 1.0969 -0.7338 1.1031 0.40 0.40 0.40
v 1.1031 -0.7338 1.0969 0.40 0.40 0.40
v 1.1088 -0.7299 1.0912 0.40 0.40 0.40
v 1.1127 -0.7230 1.0873 0.40 0.40 0.40
v 1.1141 -0.7143 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1321//749 1322//750 1337//750 1336//749
f 1322//750 1323//751 1338//751 1337//750
f 1323//751 1324//752 1339//752 1338//751
f 1324//752 1325//753 1340//753 1339//752
f 1325//753 1326//754 1341//754 1340//753
f 1326//754 1327//755 1342//755 1341//754
f 1327//755 1328//756 1343//756 1342//755
f 1328//756 1329//757 1344//757 1343//756
f 1329//757 1330//758 1345//758 1344//757
f 1330//758 1331//759 1346//759 1345//758
f 1331//759 1332//760 1347//760 1346//759
f 1332//760 1333//761 1348//761 1347//760
f 1333//761 1334//762 1349//762 1348//761
f 1334//762 1335//763 1350//763 1349//762
f 1334//764 1333//764 1332//764 1331//764 1330//764 1329//764 1328//764 1327//764 1326//764 1325//764 1324//764 1323//764 1322//764 1321//764
f 1336//765 1337//765 1338//765 1339//765 1340//765 1341//765 1342//765 1343//765 1344//765 1345//765 1346//765 1347//765 1348//765 1349//765
v -1.0859 -0.6667 -1.1141 0.40 0.40 0.40
v -1.0873 -0.6580 -1.1127 0.40 0.40 0.40
v -1.0912 -0.6510 -1.1088 0.40 0.40 0.40
v -1.0969 -0.6472 -1.1031 0.40 0.40 0.40
v -1.1031 -0.6472 -1.0969 0.40 0.40 0.40
v -1.1088 -0.6510 -1.0912 0.40 0.40 0.40
v -1.1127 -0.6580 -1.0873 0.40 0.40 0.40
v -1.1141 -0.6667 -1.0859 0.40 0.40 0.40
v -1.1127 -0.6753 -1.0873 0.40 0.40 0.40
v -1.1088 -0.6823 -1.0912 0.40 0.40 0.40
v -1.1031 -0.6862 -1.0969 0.40 0.40 0.40
v -1.0969 -0.6862 -1.1031 0.40 0.40 0.40
v -1.0912 -0.6823 -1.1088 0.40 0.40 0.40
v -1.0873 -0.6753 -1.1127 0.40 0.40 0.40
v -1.0859 -0.6667 -1.1141 0.40 0.40 0.40
v 1.1141 -0.6667 1.0859 0.40 0.40 0.40
v 1.1127 -0.6580 1.0873 0.40 0.40 0.40
v 1.1088 -0.6510 1.0912 0.40 0.40 0.40
v 1.1031 -0.6472 1.0969 0.40 0.40 0.40
v 1.0969 -0.6472 1.1031 0.40 0.40 0.40
v 1.0912 -0.6510 1.1088 0.40 0.40 0.40
v 1.0873 -0.6580 1.1127 0.40 0.40 0.40
v 1.0859 -0.6667 1.1141 0.40 0.40 0.40
v 1.0873 -0.6753 1.1127 0.40 0.40 0.40
v 1.0912 -0.6823 1.1088 0.40 0.40 0.40
v 1.0969 -0.6862 1.1031 0.40 0.40 0.40
v 1.1031 -0.6862 1.0969 0.40 0.40 0.40
v 1.1088 -0.6823 1.0912 0.40 0.40 0.40
v 1.1127 -0.6753 1.0873 0.40 0.40 0.40
v 1.1141 -0.6667 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1351//766 1352//767 1367//767 1366//766
f 1352//767 1353//768 1368//768 1367//767
f 1353//768 1354//769 1369//769 1368//768
f 1354//769 1355//770 1370//770 1369//769
f 1355//770 1356//771 1371//771 1370//770
f 1356//771 1357//772 1372//772 1371//771
f 1357//772 1358//773 1373//773 1372//772
f 1358//773 1359//774 1374//774 1373//773
f 1359//774 1360//775 1375//775 1374//774
f 1360//775 1361//776 1376//776 1375//775
f 1361//776 1362//777 1377//777 1376//776
f 1362//777 1363//778 1378//778 1377//777
f 1363//778 1364//779 1379//779 1378//778
f 1364//779 1365//780 1380//780 1379//779
f 1364//781 1363//781 1362//781 1361//781 1360//781 1359//781 1358//781 1357//781 1356//781 1355//781 1354//781 1353//781 1352//781 1351//781
f 1366//782 1367//782 1368//782 1369//782 1370//782 1371//782 1372//782 1373//782 1374//782 1375//782 1376//782 1377//782 1378//782 1379//782
v -1.0859 -0.6190 -1.1141 0.40 0.40 0.40
v -1.0873 -0.6104 -1.1127 0.40 0.40 0.40
v -1.0912 -0.6034 -1.1088 0.40 0.40 0.40
v -1.0969 -0.5995 -1.1031 0.40 0.40 0.40
v -1.1031 -0.5995 -1.0969 0.40 0.40 0.40
v -1.1088 -0.6034 -1.0912 0.40 0.40 0.40
v -1.1127 -0.6104 -1.0873 0.40 0.40 0.40
v -1.1141 -0.6190 -1.0859 0.40 0.40 0.40
v -1.1127 -0.6277 -1.0873 0.40 0.40 0.40
v -1.1088 -0.6347 -1.0912 0.40 0.40 0.40
v -1.1031 -0.6385 -1.0969 0.40 0.40 0.40
v -1.0969 -0.6385 -1.1031 0.40 0.40 0.40
v -1.0912 -0.6347 -1.1088 0.40 0.40 0.40
v -1.0873 -0.6277 -1.1127 0.40 0.40 0.40
v -1.0859 -0.6190 -1.1141 0.40 0.40 0.40
v 1.1141 -0.6190 1.0859 0.40 0.40 0.40
v 1.1127 -0.6104 1.0873 0.40 0.40 0.40
v 1.1088 -0.6034 1.0912 0.40 0.40 0.40
v 1.1031 -0.5995 1.0969 0.40 0.40 0.40
v 1.0969 -0.5995 1.1031 0.40 0.40 0.40
v 1.0912 -0.6034 1.1088 0.40 0.40 0.40
v 1.0873 -0.6104 1.1127 0.40 0.40 0.40
v 1.0859 -0.6190 1.1141 0.40 0.40 0.40
v 1.0873 -0.6277 1.1127 0.40 0.40 0.40
v 1.0912 -0.6347 1.1088 0.40 0.40 0.40
v 1.0969 -0.6385 1.1031 0.40 0.40 0.40
v 1.1031 -0.6385 1.0969 0.40 0.40 0.40
v 1.1088 -0.6347 1.0912 0.40 0.40 0.40
v 1.1127 -0.6277 1.0873 0.40 0.40 0.40
v 1.1141 -0.6190 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1381//783 1382//784 1397//784 1396//783
f 1382//784 1383//785 1398//785 1397//784
f 1383//785 1384//786 1399//786 1398//785
f 1384//786 1385//787 1400//787 1399//786
f 1385//787 1386//788 1401//788 1400//787
f 1386//788 1387//789 1402//789 1401//788
f 1387//789 1388//790 1403//790 1402//789
f 1388//790 1389//791 1404//791 1403//790
f 1389//791 1390//792 1405//792 1404//791
f 1390//792 1391//793 1406//793 1405//792
f 1391//793 1392//794 1407//794 1406//793
f 1392//794 1393//795 1408//795 1407//794
f 1393//795 1394//796 1409//796 1408//795
f 1394//796 1395//797 1410//797 1409//796
f 1394//798 1393//798 1392//798 1391//798 1390//798 1389//798 1388//798 1387//798 1386//798 1385//798 1384//798 1383//798 1382//798 1381//798
f 1396//799 1397//799 1398//799 1399//799 1400//799 1401//799 1402//799 1403//799 1404//799 1405//799 1406//799 1407//799 1408//799 1409//799
v -1.0859 -0.5714 -1.1141 0.40 0.40 0.40
v -1.0873 -0.5628 -1.1127 0.40 0.40 0.40
v -1.0912 -0.5558 -1.1088 0.40 0.40 0.40
v -1.0969 -0.5519 -1.1031 0.40 0.40 0.40
v -1.1031 -0.5519 -1.0969 0.40 0.40 0.40
v -1.1088 -0.5558 -1.0912 0.40 0.40 0.40
v -1.1127 -0.5628 -1.0873 0.40 0.40 0.40
v -1.1141 -0.5714 -1.0859 0.40 0.40 0.40
v -1.1127 -0.5801 -1.0873 0.40 0.40 0.40
v -1.1088 -0.5871 -1.0912 0.40 0.40 0.40
v -1.1031 -0.5909 -1.0969 0.40 0.40 0.40
v -1.0969 -0.5909 -1.1031 0.40 0.40 0.40
v -1.0912 -0.5871 -1.1088 0.40 0.40 0.40
v -1.0873 -0.5801 -1.1127 0.40 0.40 0.40
v -1.0859 -0.5714 -1.1141 0.40 0.40 0.40
v 1.1141 -0.5714 1.0859 0.40 0.40 0.40
v 1.1127 -0.5628 1.0873 0.40 0.40 0.40
v 1.1088 -0.5558 1.0912 0.40 0.40 0.40
v 1.1031 -0.5519 1.0969 0.40 0.40 0.40
v 1.0969 -0.5519 1.1031 0.40 0.40 0.40
v 1.0912 -0.5558 1.1088 0.40 0.40 0.40
v 1.0873 -0.5628 1.1127 0.40 0.40 0.40
v 1.0859 -0.5714 1.1141 0.40 0.40 0.40
v 1.0873 -0.5801 1.1127 0.40 0.40 0.40
v 1.0912 -0.5871 1.1088 0.40 0.40 0.40
v 1.0969 -0.5909 1.1031 0.40 0.40 0.40
v 1.1031 -0.5909 1.0969 0.40 0.40 0.40
v 1.1088 -0.5871 1.0912 0.40 0.40 0.40
v 1.1127 -0.5801 1.0873 0.40 0.40 0.40
v 1.1141 -0.5714 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1411//800 1412//801 1427//801 1426//800
f 1412//801 1413//802 1428//802 1427//801
f 1413//802 1414//803 1429//803 1428//802
f 1414//803 1415//804 1430//804 1429//803
f 1415//804 1416//805 1431//805 1430//804
f 1416//805 1417//806 1432//806 1431//805
f 1417//806 1418//807 1433//807 1432//806
f 1418//807 1419//808 1434//808 1433//807
f 1419//808 1420//809 1435//809 1434//808
f 1420//809 1421//810 1436//810 1435//809
f 1421//810 1422//811 1437//811 1436//810
f 1422//811 1423//812 1438//812 1437//811
f 1423//812 1424//813 1439//813 1438//812
f 1424//813 1425//814 1440//814 1439//813
f 1424//815 1423//815 1422//815 1421//815 1420//815 1419//815 1418//815 1417//815 1416//815 1415//815 1414//815 1413//815 1412//815 1411//815
f 1426//816 1427//816 1428//816 1429//816 1430//816 1431//816 1432//816 1433//816 1434//816 1435//816 1436//816 1437//816 1438//816 1439//816
v -1.0859 -0.5238 -1.1141 0.40 0.40 0.40
v -1.0873 -0.5151 -1.1127 0.40 0.40 0.40
v -1.0912 -0.5082 -1.1088 0.40 0.40 0.40
v -1.0969 -0.5043 -1.1031 0.40 0.40 0.40
v -1.1031 -0.5043 -1.0969 0.40 0.40 0.40
v -1.1088 -0.5082 -1.0912 0.40 0.40 0.40
v -1.1127 -0.5151 -1.0873 0.40 0.40 0.40
v -1.1141 -0.5238 -1.0859 0.40 0.40 0.40
v -1.1127 -0.5325 -1.0873 0.40 0.40 0.40
v -1.1088 -0.5394 -1.0912 0.40 0.40 0.40
v -1.1031 -0.5433 -1.0969 0.40 0.40 0.40
v -1.0969 -0.5433 -1.1031 0.40 0.40 0.40
v -1.0912 -0.5394 -1.1088 0.40 0.40 0.40
v -1.0873 -0.5325 -1.1127 0.40 0.40 0.40
v -1.0859 -0.5238 -1.1141 0.40 0.40 0.40
v 1.1141 -0.5238 1.0859 0.40 0.40 0.40
v 1.1127 -0.5151 1.0873 0.40 0.40 0.40
v 1.1088 -0.5082 1.0912 0.40 0.40 0.40
v 1.1031 -0.5043 1.0969 0.40 0.40 0.40
v 1.0969 -0.5043 1.1031 0.40 0.40 0.40
v 1.0912 -0.5082 1.1088 0.40 0.40 0.40
v 1.0873 -0.5151 1.1127 0.40 0.40 0.40
v 1.0859 -0.5238 1.1141 0.40 0.40 0.40
v 1.0873 -0.5325 1.1127 0.40 0.40 0.40
v 1.0912 -0.5394 1.1088 0.40 0.40 0.40
v 1.0969 -0.5433 1.1031 0.40 0.40 0.40
v 1.1031 -0.5433 1.0969 0.40 0.40 0.40
v 1.1088 -0.5394 1.0912 0.40 0.40 0.40
v 1.1127 -0.5325 1.0873 0.40 0.40 0.40
v 1.1141 -0.5238 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1441//817 1442//818 1457//818 1456//817
f 1442//818 1443//819 1458//819 1457//818
f 1443//819 1444//820 1459//820 1458//819
f 1444//820 1445//821 1460//821 1459//820
f 1445//821 1446//822 1461//822 1460//821
f 1446//822 1447//823 1462//823 1461//822
f 1447//823 1448//824 1463//824 1462//823
f 1448//824 1449//825 1464//825 1463//824
f 1449//825 1450//826 1465//826 1464//825
f 1450//826 1451//827 1466//827 1465//826
f 1451//827 1452//828 1467//828 1466//827
f 1452//828 1453//829 1468//829 1467//828
f 1453//829 1454//830 1469//830 1468//829
f 1454//830 1455//831 1470//831 1469//830
f 1454//832 1453//832 1452//832 1451//832 1450//832 1449//832 1448//832 1447//832 1446//832 1445//832 1444//832 1443//832 1442//832 1441//832
f 1456//833 1457//833 1458//833 1459//833 1460//833 1461//833 1462//833 1463//833 1464//833 1465//833 1466//833 1467//833 1468//833 1469//833
v -1.0859 -0.4762 -1.1141 0.40 0.40 0.40
v -1.0873 -0.4675 -1.1127 0.40 0.40 0.40
v -1.0912 -0.4606 -1.1088 0.40 0.40 0.40
v -1.0969 -0.4567 -1.1031 0.40 0.40 0.40
v -1.1031 -0.4567 -1.0969 0.40 0.40 0.40
v -1.1088 -0.4606 -1.0912 0.40 0.40 0.40
v -1.1127 -0.4675 -1.0873 0.40 0.40 0.40
v -1.1141 -0.4762 -1.0859 0.40 0.40 0.40
v -1.1127 -0.4849 -1.0873 0.40 0.40 0.40
v -1.1088 -0.4918 -1.0912 0.40 0.40 0.40
v -1.1031 -0.4957 -1.0969 0.40 0.40 0.40
v -1.0969 -0.4957 -1.1031 0.40 0.40 0.40
v -1.0912 -0.4918 -1.1088 0.40 0.40 0.40
v -1.0873 -0.4849 -1.1127 0.40 0.40 0.40
v -1.0859 -0.4762 -1.1141 0.40 0.40 0.40
v 1.1141 -0.4762 1.0859 0.40 0.40 0.40
v 1.1127 -0.4675 1.0873 0.40 0.40 0.40
v 1.1088 -0.4606 1.0912 0.40 0.40 0.40
v 1.1031 -0.4567 1.0969 0.40 0.40 0.40
v 1.0969 -0.4567 1.1031 0.40 0.40 0.40
v 1.0912 -0.4606 1.1088 0.40 0.40 0.40
v 1.0873 -0.4675 1.1127 0.40 0.40 0.40
v 1.0859 -0.4762 1.1141 0.40 0.40 0.40
v 1.0873 -0.4849 1.1127 0.40 0.40 0.40
v 1.0912 -0.4918 1.1088 0.40 0.40 0.40
v 1.0969 -0.4957 1.1031 0.40 0.40 0.40
v 1.1031 -0.4957 1.0969 0.40 0.40 0.40
v 1.1088 -0.4918 1.0912 0.40 0.40 0.40
v 1.1127 -0.4849 1.0873 0.40 0.40 0.40
v 1.1141 -0.4762 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1471//834 1472//835 1487//835 1486//834
f 1472//835 1473//836 1488//836 1487//835
f 1473//836 1474//837 1489//837 1488//836
f 1474//837 1475//838 1490//838 1489//837
f 1475//838 1476//839 1491//839 1490//838
f 1476//839 1477//840 1492//840 1491//839
f 1477//840 1478//841 1493//841 1492//840
f 1478//841 1479//842 1494//842 1493//841
f 1479//842 1480//843 1495//843 1494//842
f 1480//843 1481//844 1496//844 1495//843
f 1481//844 1482//845 1497//845 1496//844
f 1482//845 1483//846 1498//846 1497//845
f 1483//846 1484//847 1499//847 1498//846
f 1484//847 1485//848 1500//848 1499//847
f 1484//849 1483//849 1482//849 1481//849 1480//849 1479//849 1478//849 1477//849 1476//849 1475//849 1474//849 1473//849 1472//849 1471//849
f 1486//850 1487//850 1488//850 1489//850 1490//850 1491//850 1492//850 1493//850 1494//850 1495//850 1496//850 1497//850 1498//850 1499//850
v -1.0859 -0.4286 -1.1141 0.40 0.40 0.40
v -1.0873 -0.4199 -1.1127 0.40 0.40 0.40
v -1.0912 -0.4129 -1.1088 0.40 0.40 0.40
v -1.0969 -0.4091 -1.1031 0.40 0.40 0.40
v -1.1031 -0.4091 -1.0969 0.40 0.40 0.40
v -1.1088 -0.4129 -1.0912 0.40 0.40 0.40
v -1.1127 -0.4199 -1.0873 0.40 0.40 0.40
v -1.1141 -0.4286 -1.0859 0.40 0.40 0.40
v -1.1127 -0.4372 -1.0873 0.40 0.40 0.40
v -1.1088 -0.4442 -1.0912 0.40 0.40 0.40
v -1.1031 -0.4481 -1.0969 0.40 0.40 0.40
v -1.0969 -0.4481 -1.1031 0.40 0.40 0.40
v -1.0912 -0.4442 -1.1088 0.40 0.40 0.40
v -1.0873 -0.4372 -1.1127 0.40 0.40 0.40
v -1.0859 -0.4286 -1.1141 0.40 0.40 0.40
v 1.1141 -0.4286 1.0859 0.40 0.40 0.40
v 1.1127 -0.4199 1.0873 0.40 0.40 0.40
v 1.1088 -0.4129 1.0912 0.40 0.40 0.40
v 1.1031 -0.4091 1.0969 0.40 0.40 0.40
v 1.0969 -0.4091 1.1031 0.40 0.40 0.40
v 1.0912 -0.4129 1.1088 0.40 0.40 0.40
v 1.0873 -0.4199 1.1127 0.40 0.40 0.40
v 1.0859 -0.4286 1.1141 0.40 0.40 0.40
v 1.0873 -0.4372 1.1127 0.40 0.40 0.40
v 1.0912 -0.4442 1.1088 0.40 0.40 0.40
v 1.0969 -0.4481 1.1031 0.40 0.40 0.40
v 1.1031 -0.4481 1.0969 0.40 0.40 0.40
v 1.1088 -0.4442 1.0912 0.40 0.40 0.40
v 1.1127 -0.4372 1.0873 0.40 0.40 0.40
v 1.1141 -0.4286 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1501//851 1502//852 1517//852 1516//851
f 1502//852 1503//853 1518//853 1517//852
f 1503//853 1504//854 1519//854 1518//853
f 1504//854 1505//855 1520//855 1519//854
f 1505//855 1506//856 1521//856 1520//855
f 1506//856 1507//857 1522//857 1521//856
f 1507//857 1508//858 1523//858 1522//857
f 1508//858 1509//859 1524//859 1523//858
f 1509//859 1510//860 1525//860 1524//859
f 1510//860 1511//861 1526//861 1525//860
f 1511//861 1512//862 1527//862 1526//861
f 1512//862 1513//863 1528//863 1527//862
f 1513//863 1514//864 1529//864 1528//863
f 1514//864 1515//865 1530//865 1529//864
f 1514//866 1513//866 1512//866 1511//866 1510//866 1509//866 1508//866 1507//866 1506//866 1505//866 1504//866 1503//866 1502//866 1501//866
f 1516//867 1517//867 1518//867 1519//867 1520//867 1521//867 1522//867 1523//867 1524//867 1525//867 1526//867 1527//867 1528//867 1529//867
v -1.0859 -0.3810 -1.1141 0.40 0.40 0.40
v -1.0873 -0.3723 -1.1127 0.40 0.40 0.40
v -1.0912 -0.3653 -1.1088 0.40 0.40 0.40
v -1.0969 -0.3615 -1.1031 0.40 0.40 0.40
v -1.1031 -0.3615 -1.0969 0.40 0.40 0.40
v -1.1088 -0.3653 -1.0912 0.40 0.40 0.40
v -1.1127 -0.3723 -1.0873 0.40 0.40 0.40
v -1.1141 -0.3810 -1.0859 0.40 0.40 0.40
v -1.1127 -0.3896 -1.0873 0.40 0.40 0.40
v -1.1088 -0.3966 -1.0912 0.40 0.40 0.40
v -1.1031 -0.4005 -1.0969 0.40 0.40 0.40
v -1.0969 -0.4005 -1.1031 0.40 0.40 0.40
v -1.0912 -0.3966 -1.1088 0.40 0.40 0.40
v -1.0873 -0.3896 -1.1127 0.40 0.40 0.40
v -1.0859 -0.3810 -1.1141 0.40 0.40 0.40
v 1.1141 -0.3810 1.0859 0.40 0.40 0.40
v 1.1127 -0.3723 1.0873 0.40 0.40 0.40
v 1.1088 -0.3653 1.0912 0.40 0.40 0.40
v 1.1031 -0.3615 1.0969 0.40 0.40 0.40
v 1.0969 -0.3615 1.1031 0.40 0.40 0.40
v 1.0912 -0.3653 1.1088 0.40 0.40 0.40
v 1.0873 -0.3723 1.1127 0.40 0.40 0.40
v 1.0859 -0.3810 1.1141 0.40 0.40 0.40
v 1.0873 -0.3896 1.1127 0.40 0.40 0.40
v 1.0912 -0.3966 1.1088 0.40 0.40 0.40
v 1.0969 -0.4005 1.1031 0.40 0.40 0.40
v 1.1031 -0.4005 1.0969 0.40 0.40 0.40
v 1.1088 -0.3966 1.0912 0.40 0.40 0.40
v 1.1127 -0.3896 1.0873 0.40 0.40 0.40
v 1.1141 -0.3810 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1531//868 1532//869 1547//869 1546//868
f 1532//869 1533//870 1548//870 1547//869
f 1533//870 1534//871 1549//871 1548//870
f 1534//871 1535//872 1550//872 1549//871
f 1535//872 1536//873 1551//873 1550//872
f 1536//873 1537//874 1552//874 1551//873
f 1537//874 1538//875 1553//875 1552//874
f 1538//875 1539//876 1554//876 1553//875
f 1539//876 1540//877 1555//877 1554//876
f 1540//877 1541//878 1556//878 1555//877
f 1541//878 1542//879 1557//879 1556//878
f 1542//879 1543//880 1558//880 1557//879
f 1543//880 1544//881 1559//881 1558//880
f 1544//881 1545//882 1560//882 1559//881
f 1544//883 1543//883 1542//883 1541//883 1540//883 1539//883 1538//883 1537//883 1536//883 1535//883 1534//883 1533//883 1532//883 1531//883
f 1546//884 1547//884 1548//884 1549//884 1550//884 1551//884 1552//884 1553//884 1554//884 1555//884 1556//884 1557//884 1558//884 1559//884
v -1.0859 -0.3333 -1.1141 0.40 0.40 0.40
v -1.0873 -0.3247 -1.1127 0.40 0.40 0.40
v -1.0912 -0.3177 -1.1088 0.40 0.40 0.40
v -1.0969 -0.3138 -1.1031 0.40 0.40 0.40
v -1.1031 -0.3138 -1.0969 0.40 0.40 0.40
v -1.1088 -0.3177 -1.0912 0.40 0.40 0.40
v -1.1127 -0.3247 -1.0873 0.40 0.40 0.40
v -1.1141 -0.3333 -1.0859 0.40 0.40 0.40
v -1.1127 -0.3420 -1.0873 0.40 0.40 0.40
v -1.1088 -0.3490 -1.0912 0.40 0.40 0.40
v -1.1031 -0.3528 -1.0969 0.40 0.40 0.40
v -1.0969 -0.3528 -1.1031 0.40 0.40 0.40
v -1.0912 -0.3490 -1.1088 0.40 0.40 0.40
v -1.0873 -0.3420 -1.1127 0.40 0.40 0.40
v -1.0859 -0.3333 -1.1141 0.40 0.40 0.40
v 1.1141 -0.3333 1.0859 0.40 0.40 0.40
v 1.1127 -0.3247 1.0873 0.40 0.40 0.40
v 1.1088 -0.3177 1.0912 0.40 0.40 0.40
v 1.1031 -0.3138 1.0969 0.40 0.40 0.40
v 1.0969 -0.3138 1.1031 0.40 0.40 0.40
v 1.0912 -0.3177 1.1088 0.40 0.40 0.40
v 1.0873 -0.3247 1.1127 0.40 0.40 0.40
v 1.0859 -0.3333 1.1141 0.40 0.40 0.40
v 1.0873 -0.3420 1.1127 0.40 0.40 0.40
v 1.0912 -0.3490 1.1088 0.40 0.40 0.40
v 1.0969 -0.3528 1.1031 0.40 0.40 0.40
v 1.1031 -0.3528 1.0969 0.40 0.40 0.40
v 1.1088 -0.3490 1.0912 0.40 0.40 0.40
v 1.1127 -0.3420 1.0873 0.40 0.40 0.40
v 1.1141 -0.3333 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1561//885 1562//886 1577//886 1576//885
f 1562//886 1563//887 1578//887 1577//886
f 1563//887 1564//888 1579//888 1578//887
f 1564//888 1565//889 1580//889 1579//888
f 1565//889 1566//890 1581//890 1580//889
f 1566//890 1567//891 1582//891 1581//890
f 1567//891 1568//892 1583//892 1582//891
f 1568//892 1569//893 1584//893 1583//892
f 1569//893 1570//894 1585//894 1584//893
f 1570//894 1571//895 1586//895 1585//894
f 1571//895 1572//896 1587//896 1586//895
f 1572//896 1573//897 1588//897 1587//896
f 1573//897 1574//898 1589//898 1588//897
f 1574//898 1575//899 1590//899 1589//898
f 1574//900 1573//900 1572//900 1571//900 1570//900 1569//900 1568//900 1567//900 1566//900 1565//900 1564//900 1563//900 1562//900 1561//900
f 1576//901 1577//901 1578//901 1579//901 1580//901 1581//901 1582//901 1583//901 1584//901 1585//901 1586//901 1587//901 1588//901 1589//901
v -1.0859 -0.2857 -1.1141 0.40 0.40 0.40
v -1.0873 -0.2770 -1.1127 0.40 0.40 0.40
v -1.0912 -0.2701 -1.1088 0.40 0.40 0.40
v -1.0969 -0.2662 -1.1031 0.40 0.40 0.40
v -1.1031 -0.2662 -1.0969 0.40 0.40 0.40
v -1.1088 -0.2701 -1.0912 0.40 0.40 0.40
v -1.1127 -0.2770 -1.0873 0.40 0.40 0.40
v -1.1141 -0.2857 -1.0859 0.40 0.40 0.40
v -1.1127 -0.2944 -1.0873 0.40 0.40 0.40
v -1.1088 -0.3014 -1.0912 0.40 0.40 0.40
v -1.1031 -0.3052 -1.0969 0.40 0.40 0.40
v -1.0969 -0.3052 -1.1031 0.40 0.40 0.40
v -1.0912 -0.3014 -1.1088 0.40 0.40 0.40
v -1.0873 -0.2944 -1.1127 0.40 0.40 0.40
v -1.0859 -0.2857 -1.1141 0.40 0.40 0.40
v 1.1141 -0.2857 1.0859 0.40 0.40 0.40
v 1.1127 -0.2770 1.0873 0.40 0.40 0.40
v 1.1088 -0.2701 1.0912 0.40 0.40 0.40
v 1.1031 -0.2662 1.0969 0.40 0.40 0.40
v 1.0969 -0.2662 1.1031 0.40 0.40 0.40
v 1.0912 -0.2701 1.1088 0.40 0.40 0.40
v 1.0873 -0.2770 1.1127 0.40 0.40 0.40
v 1.0859 -0.2857 1.1141 0.40 0.40 0.40
v 1.0873 -0.2944 1.1127 0.40 0.40 0.40
v 1.0912 -0.3014 1.1088 0.40 0.40 0.40
v 1.0969 -0.3052 1.1031 0.40 0.40 0.40
v 1.1031 -0.3052 1.0969 0.40 0.40 0.40
v 1.1088 -0.3014 1.0912 0.40 0.40 0.40
v 1.1127 -0.2944 1.0873 0.40 0.40 0.40
v 1.1141 -0.2857 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1591//902 1592//903 1607//903 1606//902
f 1592//903 1593//904 1608//904 1607//903
f 1593//904 1594//905 1609//905 1608//904
f 1594//905 1595//906 1610//906 1609//905
f 1595//906 1596//907 1611//907 1610//906
f 1596//907 1597//908 1612//908 1611//907
f 1597//908 1598//909 1613//909 1612//908
f 1598//909 1599//910 1614//910 1613//909
f 1599//910 1600//911 1615//911 1614//910
f 1600//911 1601//912 1616//912 1615//911
f 1601//912 1602//913 1617//913 1616//912
f 1602//913 1603//914 1618//914 1617//913
f 1603//914 1604//915 1619//915 1618//914
f 1604//915 1605//916 1620//916 1619//915
f 1604//917 1603//917 1602//917 1601//917 1600//917 1599//917 1598//917 1597//917 1596//917 1595//917 1594//917 1593//917 1592//917 1591//917
f 1606//918 1607//918 1608//918 1609//918 1610//918 1611//918 1612//918 1613//918 1614//918 1615//918 1616//918 1617//918 1618//918 1619//918
v -1.0859 -0.2381 -1.1141 0.40 0.40 0.40
v -1.0873 -0.2294 -1.1127 0.40 0.40 0.40
v -1.0912 -0.2225 -1.1088 0.40 0.40 0.40
v -1.0969 -0.2186 -1.1031 0.40 0.40 0.40
v -1.1031 -0.2186 -1.0969 0.40 0.40 0.40
v -1.1088 -0.2225 -1.0912 0.40 0.40 0.40
v -1.1127 -0.2294 -1.0873 0.40 0.40 0.40
v -1.1141 -0.2381 -1.0859 0.40 0.40 0.40
v -1.1127 -0.2468 -1.0873 0.40 0.40 0.40
v -1.1088 -0.2537 -1.0912 0.40 0.40 0.40
v -1.1031 -0.2576 -1.0969 0.40 0.40 0.40
v -1.0969 -0.2576 -1.1031 0.40 0.40 0.40
v -1.0912 -0.2537 -1.1088 0.40 0.40 0.40
v -1.0873 -0.2468 -1.1127 0.40 0.40 0.40
v -1.0859 -0.2381 -1.1141 0.40 0.40 0.40
v 1.1141 -0.2381 1.0859 0.40 0.40 0.40
v 1.1127 -0.2294 1.0873 0.40 0.40 0.40
v 1.1088 -0.2225 1.0912 0.40 0.40 0.40
v 1.1031 -0.2186 1.0969 0.40 0.40 0.40
v 1.0969 -0.2186 1.1031 0.40 0.40 0.40
v 1.0912 -0.2225 1.1088 0.40 0.40 0.40
v 1.0873 -0.2294 1.1127 0.40 0.40 0.40
v 1.0859 -0.2381 1.1141 0.40 0.40 0.40
v 1.0873 -0.2468 1.1127 0.40 0.40 0.40
v 1.0912 -0.2537 1.1088 0.40 0.40 0.40
v 1.0969 -0.2576 1.1031 0.40 0.40 0.40
v 1.1031 -0.2576 1.0969 0.40 0.40 0.40
v 1.1088 -0.2537 1.0912 0.40 0.40 0.40
v 1.1127 -0.2468 1.0873 0.40 0.40 0.40
v 1.1141 -0.2381 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1621//919 1622//920 1637//920 1636//919
f 1622//920 1623//921 1638//921 1637//920
f 1623//921 1624//922 1639//922 1638//921
f 1624//922 1625//923 1640//923 1639//922
f 1625//923 1626//924 1641//924 1640//923
f 1626//924 1627//925 1642//925 1641//924
f 1627//925 1628//926 1643//926 1642//925
f 1628//926 1629//927 1644//927 1643//926
f 1629//927 1630//928 1645//928 1644//927
f 1630//928 1631//929 1646//929 1645//928
f 1631//929 1632//930 1647//930 1646//929
f 1632//930 1633//931 1648//931 1647//930
f 1633//931 1634//932 1649//932 1648//931
f 1634//932 1635//933 1650//933 1649//932
f 1634//934 1633//934 1632//934 1631//934 1630//934 1629//934 1628//934 1627//934 1626//934 1625//934 1624//934 1623//934 1622//934 1621//934
f 1636//935 1637//935 1638//935 1639//935 1640//935 1641//935 1642//935 1643//935 1644//935 1645//935 1646//935 1647//935 1648//935 1649//935
v -1.0859 -0.1905 -1.1141 0.40 0.40 0.40
v -1.0873 -0.1818 -1.1127 0.40 0.40 0.40
v -1.0912 -0.1748 -1.1088 0.40 0.40 0.40
v -1.0969 -0.1710 -1.1031 0.40 0.40 0.40
v -1.1031 -0.1710 -1.0969 0.40 0.40 0.40
v -1.1088 -0.1748 -1.0912 0.40 0.40 0.40
v -1.1127 -0.1818 -1.0873 0.40 0.40 0.40
v -1.1141 -0.1905 -1.0859 0.40 0.40 0.40
v -1.1127 -0.1992 -1.0873 0.40 0.40 0.40
v -1.1088 -0.2061 -1.0912 0.40 0.40 0.40
v -1.1031 -0.2100 -1.0969 0.40 0.40 0.40
v -1.0969 -0.2100 -1.1031 0.40 0.40 0.40
v -1.0912 -0.2061 -1.1088 0.40 0.40 0.40
v -1.0873 -0.1992 -1.1127 0.40 0.40 0.40
v -1.0859 -0.1905 -1.1141 0.40 0.40 0.40
v 1.1141 -0.1905 1.0859 0.40 0.40 0.40
v 1.1127 -0.1818 1.0873 0.40 0.40 0.40
v 1.1088 -0.1748 1.0912 0.40 0.40 0.40
v 1.1031 -0.1710 1.0969 0.40 0.40 0.40
v 1.0969 -0.1710 1.1031 0.40 0.40 0.40
v 1.0912 -0.1748 1.1088 0.40 0.40 0.40
v 1.0873 -0.1818 1.1127 0.40 0.40 0.40
v 1.0859 -0.1905 1.1141 0.40 0.40 0.40
v 1.0873 -0.1992 1.1127 0.40 0.40 0.40
v 1.0912 -0.2061 1.1088 0.40 0.40 0.40
v 1.0969 -0.2100 1.1031 0.40 0.40 0.40
v 1.1031 -0.2100 1.0969 0.40 0.40 0.40
v 1.1088 -0.2061 1.0912 0.40 0.40 0.40
v 1.1127 -0.1992 1.0873 0.40 0.40 0.40
v 1.1141 -0.1905 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1651//936 1652//937 1667//937 1666//936
f 1652//937 1653//938 1668//938 1667//937
f 1653//938 1654//939 1669//939 1668//938
f 1654//939 1655//940 1670//940 1669//939
f 1655//940 1656//941 1671//941 1670//940
f 1656//941 1657//942 1672//942 1671//941
f 1657//942 1658//943 1673//943 1672//942
f 1658//943 1659//944 1674//944 1673//943
f 1659//944 1660//945 1675//945 1674//944
f 1660//945 1661//946 1676//946 1675//945
f 1661//946 1662//947 1677//947 1676//946
f 1662//947 1663//948 1678//948 1677//947
f 1663//948 1664//949 1679//949 1678//948
f 1664//949 1665//950 1680//950 1679//949
f 1664//951 1663//951 1662//951 1661//951 1660//951 1659//951 1658//951 1657//951 1656//951 1655//951 1654//951 1653//951 1652//951 1651//951
f 1666//952 1667//952 1668//952 1669//952 1670//952 1671//952 1672//952 1673//952 1674//952 1675//952 1676//952 1677//952 1678//952 1679//952
v -1.0859 -0.1429 -1.1141 0.40 0.40 0.40
v -1.0873 -0.1342 -1.1127 0.40 0.40 0.40
v -1.0912 -0.1272 -1.1088 0.40 0.40 0.40
v -1.0969 -0.1234 -1.1031 0.40 0.40 0.40
v -1.1031 -0.1234 -1.0969 0.40 0.40 0.40
v -1.1088 -0.1272 -1.0912 0.40 0.40 0.40
v -1.1127 -0.1342 -1.0873 0.40 0.40 0.40
v -1.1141 -0.1429 -1.0859 0.40 0.40 0.40
v -1.1127 -0.1515 -1.0873 0.40 0.40 0.40
v -1.1088 -0.1585 -1.0912 0.40 0.40 0.40
v -1.1031 -0.1624 -1.0969 0.40 0.40 0.40
v -1.0969 -0.1624 -1.1031 0.40 0.40 0.40
v -1.0912 -0.1585 -1.1088 0.40 0.40 0.40
v -1.0873 -0.1515 -1.1127 0.40 0.40 0.40
v -1.0859 -0.1429 -1.1141 0.40 0.40 0.40
v 1.1141 -0.1429 1.0859 0.40 0.40 0.40
v 1.1127 -0.1342 1.0873 0.40 0.40 0.40
v 1.1088 -0.1272 1.0912 0.40 0.40 0.40
v 1.1031 -0.1234 1.0969 0.40 0.40 0.40
v 1.0969 -0.1234 1.1031 0.40 0.40 0.40
v 1.0912 -0.1272 1.1088 0.40 0.40 0.40
v 1.0873 -0.1342 1.1127 0.40 0.40 0.40
v 1.0859 -0.1429 1.1141 0.40 0.40 0.40
v 1.0873 -0.1515 1.1127 0.40 0.40 0.40
v 1.0912 -0.1585 1.1088 0.40 0.40 0.40
v 1.0969 -0.1624 1.1031 0.40 0.40 0.40
v 1.1031 -0.1624 1.0969 0.40 0.40 0.40
v 1.1088 -0.1585 1.0912 0.40 0.40 0.40
v 1.1127 -0.1515 1.0873 0.40 0.40 0.40
v 1.1141 -0.1429 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1681//953 1682//954 1697//954 1696//953
f 1682//954 1683//955 1698//955 1697//954
f 1683//955 1684//956 1699//956 1698//955
f 1684//956 1685//957 1700//957 1699//956
f 1685//957 1686//958 1701//958 1700//957
f 1686//958 1687//959 1702//959 1701//958
f 1687//959 1688//960 1703//960 1702//959
f 1688//960 1689//961 1704//961 1703//960
f 1689//961 1690//962 1705//962 1704//961
f 1690//962 1691//963 1706//963 1705//962
f 1691//963 1692//964 1707//964 1706//963
f 1692//964 1693//965 1708//965 1707//964
f 1693//965 1694//966 1709//966 1708//965
f 1694//966 1695//967 1710//967 1709//966
f 1694//968 1693//968 1692//968 1691//968 1690//968 1689//968 1688//968 1687//968 1686//968 1685//968 1684//968 1683//968 1682//968 1681//968
f 1696//969 1697//969 1698//969 1699//969 1700//969 1701//969 1702//969 1703//969 1704//969 1705//969 1706//969 1707//969 1708//969 1709//969
v -1.0859 -0.0952 -1.1141 0.40 0.40 0.40
v -1.0873 -0.0866 -1.1127 0.40 0.40 0.40
v -1.0912 -0.0796 -1.1088 0.40 0.40 0.40
v -1.0969 -0.0757 -1.1031 0.40 0.40 0.40
v -1.1031 -0.0757 -1.0969 0.40 0.40 0.40
v -1.1088 -0.0796 -1.0912 0.40 0.40 0.40
v -1.1127 -0.0866 -1.0873 0.40 0.40 0.40
v -1.1141 -0.0952 -1.0859 0.40 0.40 0.40
v -1.1127 -0.1039 -1.0873 0.40 0.40 0.40
v -1.1088 -0.1109 -1.0912 0.40 0.40 0.40
v -1.1031 -0.1147 -1.0969 0.40 0.40 0.40
v -1.0969 -0.1147 -1.1031 0.40 0.40 0.40
v -1.0912 -0.1109 -1.1088 0.40 0.40 0.40
v -1.0873 -0.1039 -1.1127 0.40 0.40 0.40
v -1.0859 -0.0952 -1.1141 0.40 0.40 0.40
v 1.1141 -0.0952 1.0859 0.40 0.40 0.40
v 1.1127 -0.0866 1.0873 0.40 0.40 0.40
v 1.1088 -0.0796 1.0912 0.40 0.40 0.40
v 1.1031 -0.0757 1.0969 0.40 0.40 0.40
v 1.0969 -0.0757 1.1031 0.40 0.40 0.40
v 1.0912 -0.0796 1.1088 0.40 0.40 0.40
v 1.0873 -0.0866 1.1127 0.40 0.40 0.40
v 1.0859 -0.0952 1.1141 0.40 0.40 0.40
v 1.0873 -0.1039 1.1127 0.40 0.40 0.40
v 1.0912 -0.1109 1.1088 0.40 0.40 0.40
v 1.0969 -0.1147 1.1031 0.40 0.40 0.40
v 1.1031 -0.1147 1.0969 0.40 0.40 0.40
v 1.1088 -0.1109 1.0912 0.40 0.40 0.40
v 1.1127 -0.1039 1.0873 0.40 0.40 0.40
v 1.1141 -0.0952 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1711//970 1712//971 1727//971 1726//970
f 1712//971 1713//972 1728//972 1727//971
f 1713//972 1714//973 1729//973 1728//972
f 1714//973 1715//974 1730//974 1729//973
f 1715//974 1716//975 1731//975 1730//974
f 1716//975 1717//976 1732//976 1731//975
f 1717//976 1718//977 1733//977 1732//976
f 1718//977 1719//978 1734//978 1733//977
f 1719//978 1720//979 1735//979 1734//978
f 1720//979 1721//980 1736//980 1735//979
f 1721//980 1722//981 1737//981 1736//980
f 1722//981 1723//982 1738//982 1737//981
f 1723//982 1724//983 1739//983 1738//982
f 1724//983 1725//984 1740//984 1739//983
f 1724//985 1723//985 1722//985 1721//985 1720//985 1719//985 1718//985 1717//985 1716//985 1715//985 1714//985 1713//985 1712//985 1711//985
f 1726//986 1727//986 1728//986 1729//986 1730//986 1731//986 1732//986 1733//986 1734//986 1735//986 1736//986 1737//986 1738//986 1739//986
v -1.0859 -0.0476 -1.1141 0.40 0.40 0.40
v -1.0873 -0.0389 -1.1127 0.40 0.40 0.40
v -1.0912 -0.0320 -1.1088 0.40 0.40 0.40
v -1.0969 -0.0281 -1.1031 0.40 0.40 0.40
v -1.1031 -0.0281 -1.0969 0.40 0.40 0.40
v -1.1088 -0.0320 -1.0912 0.40 0.40 0.40
v -1.1127 -0.0389 -1.0873 0.40 0.40 0.40
v -1.1141 -0.0476 -1.0859 0.40 0.40 0.40
v -1.1127 -0.0563 -1.0873 0.40 0.40 0.40
v -1.1088 -0.0633 -1.0912 0.40 0.40 0.40
v -1.1031 -0.0671 -1.0969 0.40 0.40 0.40
v -1.0969 -0.0671 -1.1031 0.40 0.40 0.40
v -1.0912 -0.0633 -1.1088 0.40 0.40 0.40
v -1.0873 -0.0563 -1.1127 0.40 0.40 0.40
v -1.0859 -0.0476 -1.1141 0.40 0.40 0.40
v 1.1141 -0.0476 1.0859 0.40 0.40 0.40
v 1.1127 -0.0389 1.0873 0.40 0.40 0.40
v 1.1088 -0.0320 1.0912 0.40 0.40 0.40
v 1.1031 -0.0281 1.0969 0.40 0.40 0.40
v 1.0969 -0.0281 1.1031 0.40 0.40 0.40
v 1.0912 -0.0320 1.1088 0.40 0.40 0.40
v 1.0873 -0.0389 1.1127 0.40 0.40 0.40
v 1.0859 -0.0476 1.1141 0.40 0.40 0.40
v 1.0873 -0.0563 1.1127 0.40 0.40 0.40
v 1.0912 -0.0633 1.1088 0.40 0.40 0.40
v 1.0969 -0.0671 1.1031 0.40 0.40 0.40
v 1.1031 -0.0671 1.0969 0.40 0.40 0.40
v 1.1088 -0.0633 1.0912 0.40 0.40 0.40
v 1.1127 -0.0563 1.0873 0.40 0.40 0.40
v 1.1141 -0.0476 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1741//987 1742//988 1757//988 1756//987
f 1742//988 1743//989 1758//989 1757//988
f 1743//989 1744//990 1759//990 1758//989
f 1744//990 1745//991 1760//991 1759//990
f 1745//991 1746//992 1761//992 1760//991
f 1746//992 1747//993 1762//993 1761//992
f 1747//993 1748//994 1763//994 1762//993
f 1748//994 1749//995 1764//995 1763//994
f 1749//995 1750//996 1765//996 1764//995
f 1750//996 1751//997 1766//997 1765//996
f 1751//997 1752//998 1767//998 1766//997
f 1752//998 1753//999 1768//999 1767//998
f 1753//999 1754//1000 1769//1000 1768//999
f 1754//1000 1755//1001 1770//1001 1769//1000
f 1754//1002 1753//1002 1752//1002 1751//1002 1750//1002 1749//1002 1748//1002 1747//1002 1746//1002 1745//1002 1744//1002 1743//1002 1742//1002 1741//1002
f 1756//1003 1757//1003 1758//1003 1759//1003 1760//1003 1761//1003 1762//1003 1763//1003 1764//1003 1765//1003 1766//1003 1767//1003 1768//1003 1769//1003
v -1.0859 0.0000 -1.1141 0.40 0.40 0.40
v -1.0873 0.0087 -1.1127 0.40 0.40 0.40
v -1.0912 0.0156 -1.1088 0.40 0.40 0.40
v -1.0969 0.0195 -1.1031 0.40 0.40 0.40
v -1.1031 0.0195 -1.0969 0.40 0.40 0.40
v -1.1088 0.0156 -1.0912 0.40 0.40 0.40
v -1.1127 0.0087 -1.0873 0.40 0.40 0.40
v -1.1141 0.0000 -1.0859 0.40 0.40 0.40
v -1.1127 -0.0087 -1.0873 0.40 0.40 0.40
v -1.1088 -0.0156 -1.0912 0.40 0.40 0.40
v -1.1031 -0.0195 -1.0969 0.40 0.40 0.40
v -1.0969 -0.0195 -1.1031 0.40 0.40 0.40
v -1.0912 -0.0156 -1.1088 0.40 0.40 0.40
v -1.0873 -0.0087 -1.1127 0.40 0.40 0.40
v -1.0859 -0.0000 -1.1141 0.40 0.40 0.40
v 1.1141 0.0000 1.0859 0.40 0.40 0.40
v 1.1127 0.0087 1.0873 0.40 0.40 0.40
v 1.1088 0.0156 1.0912 0.40 0.40 0.40
v 1.1031 0.0195 1.0969 0.40 0.40 0.40
v 1.0969 0.0195 1.1031 0.40 0.40 0.40
v 1.0912 0.0156 1.1088 0.40 0.40 0.40
v 1.0873 0.0087 1.1127 0.40 0.40 0.40
v 1.0859 0.0000 1.1141 0.40 0.40 0.40
v 1.0873 -0.0087 1.1127 0.40 0.40 0.40
v 1.0912 -0.0156 1.1088 0.40 0.40 0.40
v 1.0969 -0.0195 1.1031 0.40 0.40 0.40
v 1.1031 -0.0195 1.0969 0.40 0.40 0.40
v 1.1088 -0.0156 1.0912 0.40 0.40 0.40
v 1.1127 -0.0087 1.0873 0.40 0.40 0.40
v 1.1141 -0.0000 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1771//1004 1772//1005 1787//1005 1786//1004
f 1772//1005 1773//1006 1788//1006 1787//1005
f 1773//1006 1774//1007 1789//1007 1788//1006
f 1774//1007 1775//1008 1790//1008 1789//1007
f 1775//1008 1776//1009 1791//1009 1790//1008
f 1776//1009 1777//1010 1792//1010 1791//1009
f 1777//1010 1778//1011 1793//1011 1792//1010
f 1778//1011 1779//1012 1794//1012 1793//1011
f 1779//1012 1780//1013 1795//1013 1794//1012
f 1780//1013 1781//1014 1796//1014 1795//1013
f 1781//1014 1782//1015 1797//1015 1796//1014
f 1782//1015 1783//1016 1798//1016 1797//1015
f 1783//1016 1784//1017 1799//1017 1798//1016
f 1784//1017 1785//1018 1800//1018 1799//1017
f 1784//1019 1783//1019 1782//1019 1781//1019 1780//1019 1779//1019 1778//1019 1777//1019 1776//1019 1775//1019 1774//1019 1773//1019 1772//1019 1771//1019
f 1786//1020 1787//1020 1788//1020 1789//1020 1790//1020 1791//1020 1792//1020 1793//1020 1794//1020 1795//1020 1796//1020 1797//1020 1798//1020 1799//1020
v -1.0859 0.0000 -1.1141 0.40 0.40 0.40
v -1.0873 0.0087 -1.1127 0.40 0.40 0.40
v -1.0912 0.0156 -1.1088 0.40 0.40 0.40
v -1.0969 0.0195 -1.1031 0.40 0.40 0.40
v -1.1031 0.0195 -1.0969 0.40 0.40 0.40
v -1.1088 0.0156 -1.0912 0.40 0.40 0.40
v -1.1127 0.0087 -1.0873 0.40 0.40 0.40
v -1.1141 0.0000 -1.0859 0.40 0.40 0.40
v -1.1127 -0.0087 -1.0873 0.40 0.40 0.40
v -1.1088 -0.0156 -1.0912 0.40 0.40 0.40
v -1.1031 -0.0195 -1.0969 0.40 0.40 0.40
v -1.0969 -0.0195 -1.1031 0.40 0.40 0.40
v -1.0912 -0.0156 -1.1088 0.40 0.40 0.40
v -1.0873 -0.0087 -1.1127 0.40 0.40 0.40
v -1.0859 -0.0000 -1.1141 0.40 0.40 0.40
v 1.1141 0.0000 1.0859 0.40 0.40 0.40
v 1.1127 0.0087 1.0873 0.40 0.40 0.40
v 1.1088 0.0156 1.0912 0.40 0.40 0.40
v 1.1031 0.0195 1.0969 0.40 0.40 0.40
v 1.0969 0.0195 1.1031 0.40 0.40 0.40
v 1.0912 0.0156 1.1088 0.40 0.40 0.40
v 1.0873 0.0087 1.1127 0.40 0.40 0.40
v 1.0859 0.0000 1.1141 0.40 0.40 0.40
v 1.0873 -0.0087 1.1127 0.40 0.40 0.40
v 1.0912 -0.0156 1.1088 0.40 0.40 0.40
v 1.0969 -0.0195 1.1031 0.40 0.40 0.40
v 1.1031 -0.0195 1.0969 0.40 0.40 0.40
v 1.1088 -0.0156 1.0912 0.40 0.40 0.40
v 1.1127 -0.0087 1.0873 0.40 0.40 0.40
v 1.1141 -0.0000 1.0859 0.40 0.40 0.40
vn 0.7071 0.0000 -0.7071
vn 0.6371 0.4339 -0.6371
vn 0.4409 0.7818 -0.4409
vn 0.1573 0.9749 -0.1573
vn -0.1573 0.9749 0.1573
vn -0.4409 0.7818 0.4409
vn -0.6371 0.4339 0.6371
vn -0.7071 0.0000 0.7071
vn -0.6371 -0.4339 0.6371
vn -0.4409 -0.7818 0.4409
vn -0.1573 -0.9749 0.1573
vn 0.1573 -0.9749 -0.1573
vn 0.4409 -0.7818 -0.4409
vn 0.6371 -0.4339 -0.6371
vn 0.7071 -0.0000 -0.7071
vn 2.2000 0.0000 2.2000
vn -2.2000 0.0000 -2.2000
f 1801//1021 1802//1022 1817//1022 1816//1021
f 1802//1022 1803//1023 1818//1023 1817//1022
f 1803//1023 1804//1024 1819//1024 1818//1023
f 1804//1024 1805//1025 1820//1025 1819//1024
f 1805//1025 1806//1026 1821//1026 1820//1025
f 1806//1026 1807//1027 1822//1027 1821//1026
f 1807//1027 1808//1028 1823//1028 1822//1027
f 1808//1028 1809//1029 1824//1029 1823//1028
f 1809//1029 1810//1030 1825//1030 1824//1029
f 1810//1030 1811//1031 1826//1031 1825//1030
f 1811//1031 1812//1032 1827//1032 1826//1031
f 1812//1032 1813//1033 1828//1033 1827//1032
f 1813//1033 1814//1034 1829//1034 1828//1033
f 1814//1034 1815//1035 1830//1035 1829//1034
f 1814//1036 1813//1036 1812//1036 1811//1036 1810//1036 1809//1036 1808//1036 1807//1036 1806//1036 1805//1036 1804//1036 1803//1036 1802//1036 1801//1036
f 1816//1037 1817//1037 1818//1037 1819//1037 1820//1037 1821//1037 1822//1037 1823//1037 1824//1037 1825//1037 1826//1037 1827//1037 1828//1037 1829//1037
v -0.9804 0.0000 -1.1134 0.40 0.40 0.40
v -0.9819 0.0087 -1.1121 0.40 0.40 0.40
v -0.9860 0.0156 -1.1084 0.40 0.40 0.40
v -0.9919 0.0195 -1.1030 0.40 0.40 0.40
v -0.9985 0.0195 -1.0970 0.40 0.40 0.40
v -1.0045 0.0156 -1.0916 0.40 0.40 0.40
v -1.0086 0.0087 -1.0879 0.40 0.40 0.40
v -1.0101 0.0000 -1.0866 0.40 0.40 0.40
v -1.0086 -0.0087 -1.0879 0.40 0.40 0.40
v -1.0045 -0.0156 -1.0916 0.40 0.40 0.40
v -0.9985 -0.0195 -1.0970 0.40 0.40 0.40
v -0.9919 -0.0195 -1.1030 0.40 0.40 0.40
v -0.9860 -0.0156 -1.1084 0.40 0.40 0.40
v -0.9819 -0.0087 -1.1121 0.40 0.40 0.40
v -0.9804 0.0000 -1.1134 0.40 0.40 0.40
v 1.0101 0.0000 1.0866 0.40 0.40 0.40
v 1.0086 0.0087 1.0879 0.40 0.40 0.40
v 1.0045 0.0156 1.0916 0.40 0.40 0.40
v 0.9985 0.0195 1.0970 0.40 0.40 0.40
v 0.9919 0.0195 1.1030 0.40 0.40 0.40
v 0.9860 0.0156 1.1084 0.40 0.40 0.40
v 0.9819 0.0087 1.1121 0.40 0.40 0.40
v 0.9804 0.0000 1.1134 0.40 0.40 0.40
v 0.9819 -0.0087 1.1121 0.40 0.40 0.40
v 0.9860 -0.0156 1.1084 0.40 0.40 0.40
v 0.9919 -0.0195 1.1030 0.40 0.40 0.40
v 0.9985 -0.0195 1.0970 0.40 0.40 0.40
v 1.0045 -0.0156 1.0916 0.40 0.40 0.40
v 1.0086 -0.0087 1.0879 0.40 0.40 0.40
v 1.0101 0.0000 1.0866 0.40 0.40 0.40
vn 0.7415 0.0000 -0.6709
vn 0.6681 0.4339 -0.6045
vn 0.4623 0.7818 -0.4183
vn 0.1650 0.9749 -0.1493
vn -0.1650 0.9749 0.1493
vn -0.4623 0.7818 0.4183
vn -0.6681 0.4339 0.6045
vn -0.7415 0.0000 0.6709
vn -0.6681 -0.4339 0.6045
vn -0.4623 -0.7818 0.4183
vn -0.1650 -0.9749 0.1493
vn 0.1650 -0.9749 -0.1493
vn 0.4623 -0.7818 -0.4183
vn 0.6681 -0.4339 -0.6045
vn 0.7415 -0.0000 -0.6709
vn 1.9905 0.0000 2.2000
vn -1.9905 0.0000 -2.2000
f 1831//1038 1832//1039 1847//1039 1846//1038
f 1832//1039 1833//1040 1848//1040 1847//1039
f 1833//1040 1834//1041 1849//1041 1848//1040
f 1834//1041 1835//1042 1850//1042 1849//1041
f 1835//1042 1836//1043 1851//1043 1850//1042
f 1836//1043 1837//1044 1852//1044 1851//1043
f 1837//1044 1838//1045 1853//1045 1852//1044
f 1838//1045 1839//1046 1854//1046 1853//1045
f 1839//1046 1840//1047 1855//1047 1854//1046
f 1840//1047 1841//1048 1856//1048 1855//1047
f 1841//1048 1842//1049 1857//1049 1856//1048
f 1842//1049 1843//1050 1858//1050 1857//1049
f 1843//1050 1844//1051 1859//1051 1858//1050
f 1844//1051 1845//1052 1860//1052 1859//1051
f 1844//1053 1843//1053 1842//1053 1841//1053 1840//1053 1839//1053 1838//1053 1837//1053 1836//1053 1835//1053 1834//1053 1833//1053 1832//1053 1831//1053
f 1846//1054 1847//1054 1848//1054 1849//1054 1850//1054 1851//1054 1852//1054 1853//1054 1854//1054 1855//1054 1856//1054 1857//1054 1858//1054 1859//1054
v -0.8749 0.0000 -1.1126 0.40 0.40 0.40
v -0.8765 0.0087 -1.1113 0.40 0.40 0.40
v -0.8808 0.0156 -1.1078 0.40 0.40 0.40
v -0.8870 0.0195 -1.1028 0.40 0.40 0.40
v -0.8939 0.0195 -1.0972 0.40 0.40 0.40
v -0.9002 0.0156 -1.0922 0.40 0.40 0.40
v -0.9045 0.0087 -1.0887 0.40 0.40 0.40
v -0.9060 0.0000 -1.0874 0.40 0.40 0.40
v -0.9045 -0.0087 -1.0887 0.40 0.40 0.40
v -0.9002 -0.0156 -1.0922 0.40 0.40 0.40
v -0.8939 -0.0195 -1.0972 0.40 0.40 0.40
v -0.8870 -0.0195 -1.1028 0.40 0.40 0.40
v -0.8808 -0.0156 -1.1078 0.40 0.40 0.40
v -0.8765 -0.0087 -1.1113 0.40 0.40 0.40
v -0.8749 -0.0000 -1.1126 0.40 0.40 0.40
v 0.9060 0.0000 1.0874 0.40 0.40 0.40
v 0.9045 0.0087 1.0887 0.40 0.40 0.40
v 0.9002 0.0156 1.0922 0.40 0.40 0.40
v 0.8939 0.0195 1.0972 0.40 0.40 0.40
v 0.8870 0.0195 1.1028 0.40 0.40 0.40
v 0.8808 0.0156 1.1078 0.40 0.40 0.40
v 0.8765 0.0087 1.1113 0.40 0.40 0.40
v 0.8749 0.0000 1.1126 0.40 0.40 0.40
v 0.8765 -0.0087 1.1113 0.40 0.40 0.40
v 0.8808 -0.0156 1.1078 0.40 0.40 0.40
v 0.8870 -0.0195 1.1028 0.40 0.40 0.40
v 0.8939 -0.0195 1.0972 0.40 0.40 0.40
v 0.9002 -0.0156 1.0922 0.40 0.40 0.40
v 0.9045 -0.0087 1.0887 0.40 0.40 0.40
v 0.9060 -0.0000 1.0874 0.40 0.40 0.40
vn 0.7772 0.0000 -0.6292
vn 0.7003 0.4339 -0.5669
vn 0.4846 0.7818 -0.3923
vn 0.1730 0.9749 -0.1400
vn -0.1730 0.9749 0.1400
vn -0.4846 0.7818 0.3923
vn -0.7003 0.4339 0.5669
vn -0.7772 0.0000 0.6292
vn -0.7003 -0.4339 0.5669
vn -0.4846 -0.7818 0.3923
vn -0.1730 -0.9749 0.1400
vn 0.1730 -0.9749 -0.1400
vn 0.4846 -0.7818 -0.3923
vn 0.7003 -0.4339 -0.5669
vn 0.7772 -0.0000 -0.6292
vn 1.7810 0.0000 2.2000
vn -1.7810 0.0000 -2.2000
f 1861//1055 1862//1056 1877//1056 1876//1055
f 1862//1056 1863//1057 1878//1057 1877//1056
f 1863//1057 1864//1058 1879//1058 1878//1057
f 1864//1058 1865//1059 1880//1059 1879//1058
f 1865//1059 1866//1060 1881//1060 1880//1059
f 1866//1060 1867//1061 1882//1061 1881//1060
f 1867//1061 1868//1062 1883//1062 1882//1061
f 1868//1062 1869//1063 1884//1063 1883//1062
f 1869//1063 1870//1064 1885//1064 1884//1063
f 1870//1064 1871//1065 1886//1065 1885//1064
f 1871//1065 1872//1066 1887//1066 1886//1065
f 1872//1066 1873//1067 1888//1067 1887//1066
f 1873//1067 1874//1068 1889//1068 1888//1067
f 1874//1068 1875//1069 1890//1069 1889//1068
f 1874//1070 1873//1070 1872//1070 1871//1070 1870//1070 1869//1070 1868//1070 1867//1070 1866//1070 1865//1070 1864//1070 1863//1070 1862//1070 1861//1070
f 1876//1071 1877//1071 1878//1071 1879//1071 1880//1071 1881//1071 1882//1071 1883//1071 1884//1071 1885//1071 1886//1071 1887//1071 1888//1071 1889//1071
v -0.7694 -0.0000 -1.1116 0.40 0.40 0.40
v -0.7711 0.0087 -1.1105 0.40 0.40 0.40
v -0.7756 0.0156 -1.1072 0.40 0.40 0.40
v -0.7821 0.0195 -1.1026 0.40 0.40 0.40
v -0.7893 0.0195 -1.0974 0.40 0.40 0.40
v -0.7959 0.0156 -1.0928 0.40 0.40 0.40
v -0.8004 0.0087 -1.0895 0.40 0.40 0.40
v -0.8020 -0.0000 -1.0884 0.40 0.40 0.40
v -0.8004 -0.0087 -1.0895 0.40 0.40 0.40
v -0.7959 -0.0156 -1.0928 0.40 0.40 0.40
v -0.7893 -0.0195 -1.0974 0.40 0.40 0.40
v -0.7821 -0.0195 -1.1026 0.40 0.40 0.40
v -0.7756 -0.0156 -1.1072 0.40 0.40 0.40
v -0.7711 -0.0087 -1.1105 0.40 0.40 0.40
v -0.7694 -0.0000 -1.1116 0.40 0.40 0.40
v 0.8020 -0.0000 1.0884 0.40 0.40 0.40
v 0.8004 0.0087 1.0895 0.40 0.40 0.40
v 0.7959 0.0156 1.0928 0.40 0.40 0.40
v 0.7893 0.0195 1.0974 0.40 0.40 0.40
v 0.7821 0.0195 1.1026 0.40 0.40 0.40
v 0.7756 0.0156 1.1072 0.40 0.40 0.40
v 0.7711 0.0087 1.1105 0.40 0.40 0.40
v 0.7694 -0.0000 1.1116 0.40 0.40 0.40
v 0.7711 -0.0087 1.1105 0.40 0.40 0.40
v 0.7756 -0.0156 1.1072 0.40 0.40 0.40
v 0.7821 -0.0195 1.1026 0.40 0.40 0.40
v 0.7893 -0.0195 1.0974 0.40 0.40 0.40
v 0.7959 -0.0156 1.0928 0.40 0.40 0.40
v 0.8004 -0.0087 1.0895 0.40 0.40 0.40
v 0.8020 -0.0000 1.0884 0.40 0.40 0.40
vn 0.8137 0.0000 -0.5812
vn 0.7331 0.4339 -0.5237
vn 0.5074 0.7818 -0.3624
vn 0.1811 0.9749 -0.1293
vn -0.1811 0.9749 0.1293
vn -0.5074 0.7818 0.3624
vn -0.7331 0.4339 0.5237
vn -0.8137 0.0000 0.5812
vn -0.7331 -0.4339 0.5237
vn -0.5074 -0.7818 0.3624
vn -0.1811 -0.9749 0.1293
vn 0.1811 -0.9749 -0.1293
vn 0.5074 -0.7818 -0.3624
vn 0.7331 -0.4339 -0.5237
vn 0.8137 -0.0000 -0.5812
vn 1.5714 0.0000 2.2000
vn -1.5714 0.0000 -2.2000
f 1891//1072 1892//1073 1907//1073 1906//1072
f 1892//1073 1893//1074 1908//1074 1907//1073
f 1893//1074 1894//1075 1909//1075 1908//1074
f 1894//1075 1895//1076 1910//1076 1909//1075
f 1895//1076 1896//1077 1911//1077 1910//1076
f 1896//1077 1897//1078 1912//1078 1911//1077
f 1897//1078 1898//1079 1913//1079 1912//1078
f 1898//1079 1899//1080 1914//1080 1913//1079
f 1899//1080 1900//1081 1915//1081 1914//1080
f 1900//1081 1901//1082 1916//1082 1915//1081
f 1901//1082 1902//1083 1917//1083 1916//1082
f 1902//1083 1903//1084 1918//1084 1917//1083
f 1903//1084 1904//1085 1919//1085 1918//1084
f 1904//1085 1905//1086 1920//1086 1919//1085
f 1904//1087 1903//1087 1902//1087 1901//1087 1900//1087 1899//1087 1898//1087 1897//1087 1896//1087 1895//1087 1894//1087 1893//1087 1892//1087 1891//1087
f 1906//1088 1907//1088 1908//1088 1909//1088 1910//1088 1911//1088 1912//1088 1913//1088 1914//1088 1915//1088 1916//1088 1917//1088 1918//1088 1919//1088
v -0.6639 0.0000 -1.1105 0.40 0.40 0.40
v -0.6656 0.0087 -1.1095 0.40 0.40 0.40
v -0.6703 0.0156 -1.1066 0.40 0.40 0.40
v -0.6772 0.0195 -1.1023 0.40 0.40 0.40
v -0.6847 0.0195 -1.0977 0.40 0.40 0.40
v -0.6916 0.0156 -1.0934 0.40 0.40 0.40
v -0.6963 0.0087 -1.0905 0.40 0.40 0.40
v -0.6980 0.0000 -1.0895 0.40 0.40 0.40
v -0.6963 -0.0087 -1.0905 0.40 0.40 0.40
v -0.6916 -0.0156 -1.0934 0.40 0.40 0.40
v -0.6847 -0.0195 -1.0977 0.40 0.40 0.40
v -0.6772 -0.0195 -1.1023 0.40 0.40 0.40
v -0.6703 -0.0156 -1.1066 0.40 0.40 0.40
v -0.6656 -0.0087 -1.1095 0.40 0.40 0.40
v -0.6639 0.0000 -1.1105 0.40 0.40 0.40
v 0.6980 0.0000 1.0895 0.40 0.40 0.40
v 0.6963 0.0087 1.0905 0.40 0.40 0.40
v 0.6916 0.0156 1.0934 0.40 0.40 0.40
v 0.6847 0.0195 1.0977 0.40 0.40 0.40
v 0.6772 0.0195 1.1023 0.40 0.40 0.40
v 0.6703 0.0156 1.1066 0.40 0.40 0.40
v 0.6656 0.0087 1.1095 0.40 0.40 0.40
v 0.6639 0.0000 1.1105 0.40 0.40 0.40
v 0.6656 -0.0087 1.1095 0.40 0.40 0.40
v 0.6703 -0.0156 1.1066 0.40 0.40 0.40
v 0.6772 -0.0195 1.1023 0.40 0.40 0.40
v 0.6847 -0.0195 1.0977 0.40 0.40 0.40
v 0.6916 -0.0156 1.0934 0.40 0.40 0.40
v 0.6963 -0.0087 1.0905 0.40 0.40 0.40
v 0.6980 0.0000 1.0895 0.40 0.40 0.40
vn 0.8503 0.0000 -0.5264
vn 0.7661 0.4339 -0.4742
vn 0.5301 0.7818 -0.3282
vn 0.1892 0.9749 -0.1171
vn -0.1892 0.9749 0.1171
vn -0.5301 0.7818 0.3282
vn -0.7661 0.4339 0.4742
vn -0.8503 0.0000 0.5264
vn -0.7661 -0.4339 0.4742
vn -0.5301 -0.7818 0.3282
vn -0.1892 -0.9749 0.1171
vn 0.1892 -0.9749 -0.1171
vn 0.5301 -0.7818 -0.3282
vn 0.7661 -0.4339 -0.4742
vn 0.8503 -0.0000 -0.5264
vn 1.3619 0.0000 2.2000
vn -1.3619 0.0000 -2.2000
f 1921//1089 1922//1090 1937//1090 1936//1089
f 1922//1090 1923//1091 1938//1091 1937//1090
f 1923//1091 1924//1092 1939//1092 1938//1091
f 1924//1092 1925//1093 1940//1093 1939//1092
f 1925//1093 1926//1094 1941//1094 1940//1093
f 1926//1094 1927//1095 1942//1095 1941//1094
f 1927//1095 1928//1096 1943//1096 1942//1095
f 1928//1096 1929//1097 1944//1097 1943//1096
f 1929//1097 1930//1098 1945//1098 1944//1097
f 1930//1098 1931//1099 1946//1099 1945//1098
f 1931//1099 1932//1100 1947//1100 1946//1099
f 1932//1100 1933//1101 1948//1101 1947//1100
f 1933//1101 1934//1102 1949//1102 1948//1101
f 1934//1102 1935//1103 1950//1103 1949//1102
f 1934//1104 1933//1104 1932//1104 1931//1104 1930//1104 1929//1104 1928//1104 1927//1104 1926//1104 1925//1104 1924//1104 1923//1104 1922//1104 1921//1104
f 1936//1105 1937//1105 1938//1105 1939//1105 1940//1105 1941//1105 1942//1105 1943//1105 1944//1105 1945//1105 1946//1105 1947//1105 1948//1105 1949//1105
v -0.5585 0.0000 -1.1093 0.40 0.40 0.40
v -0.5602 0.0087 -1.1084 0.40 0.40 0.40
v -0.5651 0.0156 -1.1058 0.40 0.40 0.40
v -0.5722 0.0195 -1.1021 0.40 0.40 0.40
v -0.5801 0.0195 -1.0979 0.40 0.40 0.40
v -0.5872 0.0156 -1.0942 0.40 0.40 0.40
v -0.5922 0.0087 -1.0916 0.40 0.40 0.40
v -0.5939 0.0000 -1.0907 0.40 0.40 0.40
v -0.5922 -0.0087 -1.0916 0.40 0.40 0.40
v -0.5872 -0.0156 -1.0942 0.40 0.40 0.40
v -0.5801 -0.0195 -1.0979 0.40 0.40 0.40
v -0.5722 -0.0195 -1.1021 0.40 0.40 0.40
v -0.5651 -0.0156 -1.1058 0.40 0.40 0.40
v -0.5602 -0.0087 -1.1084 0.40 0.40 0.40
v -0.5585 -0.0000 -1.1093 0.40 0.40 0.40
v 0.5939 0.0000 1.0907 0.40 0.40 0.40
v 0.5922 0.0087 1.0916 0.40 0.40 0.40
v 0.5872 0.0156 1.0942 0.40 0.40 0.40
v 0.5801 0.0195 1.0979 0.40 0.40 0.40
v 0.5722 0.0195 1.1021 0.40 0.40 0.40
v 0.5651 0.0156 1.1058 0.40 0.40 0.40
v 0.5602 0.0087 1.1084 0.40 0.40 0.40
v 0.5585 0.0000 1.1093 0.40 0.40 0.40
v 0.5602 -0.0087 1.1084 0.40 0.40 0.40
v 0.5651 -0.0156 1.1058 0.40 0.40 0.40
v 0.5722 -0.0195 1.1021 0.40 0.40 0.40
v 0.5801 -0.0195 1.0979 0.40 0.40 0.40
v 0.5872 -0.0156 1.0942 0.40 0.40 0.40
v 0.5922 -0.0087 1.0916 0.40 0.40 0.40
v 0.5939 0.0000 1.0907 0.40 0.40 0.40
vn 0.8858 0.0000 -0.4640
vn 0.7981 0.4339 -0.4181
vn 0.5523 0.7818 -0.2893
vn 0.1971 0.9749 -0.1033
vn -0.1971 0.9749 0.1033
vn -0.5523 0.7818 0.2893
vn -0.7981 0.4339 0.4181
vn -0.8858 0.0000 0.4640
vn -0.7981 -0.4339 0.4181
vn -0.5523 -0.7818 0.2893
vn -0.1971 -0.9749 0.1033
vn 0.1971 -0.9749 -0.1033
vn 0.5523 -0.7818 -0.2893
vn 0.7981 -0.4339 -0.4181
vn 0.8858 -0.0000 -0.4640
vn 1.1524 0.0000 2.2000
vn -1.1524 -0.0000 -2.2000
f 1951//1106 1952//1107 1967//1107 1966//1106
f 1952//1107 1953//1108 1968//1108 1967//1107
f 1953//1108 1954//1109 1969//1109 1968//1108
f 1954//1109 1955//1110 1970//1110 1969//1109
f 1955//1110 1956//1111 1971//1111 1970//1110
f 1956//1111 1957//1112 1972//1112 1971//1111
f 1957//1112 1958//1113 1973//1113 1972//1112
f 1958//1113 1959//1114 1974//1114 1973//1113
f 1959//1114 1960//1115 1975//1115 1974//1114
f 1960//1115 1961//1116 1976//1116 1975//1115
f 1961//1116 1962//1117 1977//1117 1976//1116
f 1962//1117 1963//1118 1978//1118 1977//1117
f 1963//1118 1964//1119 1979//1119 1978//1118
f 1964//1119 1965//1120 1980//1120 1979//1119
f 1964//1121 1963//1121 1962//1121 1961//1121 1960//1121 1959//1121 1958//1121 1957//1121 1956//1121 1955//1121 1954//1121 1953//1121 1952//1121 1951//1121
f 1966//1122 1967//1122 1968//1122 1969//1122 1970//1122 1971//1122 1972//1122 1973//1122 1974//1122 1975//1122 1976//1122 1977//1122 1978//1122 1979//1122
v -0.4530 0.0000 -1.1079 0.40 0.40 0.40
v -0.4549 0.0087 -1.1071 0.40 0.40 0.40
v -0.4600 0.0156 -1.1049 0.40 0.40 0.40
v -0.4673 0.0195 -1.1018 0.40 0.40 0.40
v -0.4755 0.0195 -1.0982 0.40 0.40 0.40
v -0.4829 0.0156 -1.0951 0.40 0.40 0.40
v -0.4880 0.0087 -1.0929 0.40 0.40 0.40
v -0.4898 0.0000 -1.0921 0.40 0.40 0.40
v -0.4880 -0.0087 -1.0929 0.40 0.40 0.40
v -0.4829 -0.0156 -1.0951 0.40 0.40 0.40
v -0.4755 -0.0195 -1.0982 0.40 0.40 0.40
v -0.4673 -0.0195 -1.1018 0.40 0.40 0.40
v -0.4600 -0.0156 -1.1049 0.40 0.40 0.40
v -0.4549 -0.0087 -1.1071 0.40 0.40 0.40
v -0.4530 -0.0000 -1.1079 0.40 0.40 0.40
v 0.4898 0.0000 1.0921 0.40 0.40 0.40
v 0.4880 0.0087 1.0929 0.40 0.40 0.40
v 0.4829 0.0156 1.0951 0.40 0.40 0.40
v 0.4755 0.0195 1.0982 0.40 0.40 0.40
v 0.4673 0.0195 1.1018 0.40 0.40 0.40
v 0.4600 0.0156 1.1049 0.40 0.40 0.40
v 0.4549 0.0087 1.1071 0.40 0.40 0.40
v 0.4530 0.0000 1.1079 0.40 0.40 0.40
v 0.4549 -0.0087 1.1071 0.40 0.40 0.40
v 0.4600 -0.0156 1.1049 0.40 0.40 0.40
v 0.4673 -0.0195 1.1018 0.40 0.40 0.40
v 0.4755 -0.0195 1.0982 0.40 0.40 0.40
v 0.4829 -0.0156 1.0951 0.40 0.40 0.40
v 0.4880 -0.0087 1.0929 0.40 0.40 0.40
v 0.4898 -0.0000 1.0921 0.40 0.40 0.40
vn 0.9191 0.0000 -0.3939
vn 0.8281 0.4339 -0.3549
vn 0.5731 0.7818 -0.2456
vn 0.2045 0.9749 -0.0877
vn -0.2045 0.9749 0.0877
vn -0.5731 0.7818 0.2456
vn -0.8281 0.4339 0.3549
vn -0.9191 0.0000 0.3939
vn -0.8281 -0.4339 0.3549
vn -0.5731 -0.7818 0.2456
vn -0.2045 -0.9749 0.0877
vn 0.2045 -0.9749 -0.0877
vn 0.5731 -0.7818 -0.2456
vn 0.8281 -0.4339 -0.3549
vn 0.9191 -0.0000 -0.3939
vn 0.9429 0.0000 2.2000
vn -0.9429 0.0000 -2.2000
f 1981//1123 1982//1124 1997//1124 1996//1123
f 1982//1124 1983//1125 1998//1125 1997//1124
f 1983//1125 1984//1126 1999//1126 1998//1125
f 1984//1126 1985//1127 2000//1127 1999//1126
f 1985//1127 1986//1128 2001//1128 2000//1127
f 1986//1128 1987//1129 2002//1129 2001//1128
f 1987//1129 1988//1130 2003//1130 2002//1129
f 1988//1130 1989//1131 2004//1131 2003//1130
f 1989//1131 1990//1132 2005//1132 2004//1131
f 1990//1132 1991//1133 2006//1133 2005//1132
f 1991//1133 1992//1134 2007//1134 2006//1133
f 1992//1134 1993//1135 2008//1135 2007//1134
f 1993//1135 1994//1136 2009//1136 2008//1135
f 1994//1136 1995//1137 2010//1137 2009//1136
f 1994//1138 1993//1138 1992//1138 1991//1138 1990//1138 1989//1138 1988//1138 1987//1138 1986//1138 1985//1138 1984//1138 1983//1138 1982//1138 1981//1138
f 1996//1139 1997//1139 1998//1139 1999//1139 2000//1139 2001//1139 2002//1139 2003//1139 2004//1139 2005//1139 2006//1139 2007//1139 2008//1139 2009//1139
v -0.3477 0.0000 -1.1063 0.40 0.40 0.40
v -0.3496 0.0087 -1.1057 0.40 0.40 0.40
v -0.3548 0.0156 -1.1039 0.40 0.40 0.40
v -0.3624 0.0195 -1.1014 0.40 0.40 0.40
v -0.3709 0.0195 -1.0986 0.40 0.40 0.40
v -0.3785 0.0156 -1.0961 0.40 0.40 0.40
v -0.3838 0.0087 -1.0943 0.40 0.40 0.40
v -0.3856 0.0000 -1.0937 0.40 0.40 0.40
v -0.3838 -0.0087 -1.0943 0.40 0.40 0.40
v -0.3785 -0.0156 -1.0961 0.40 0.40 0.40
v -0.3709 -0.0195 -1.0986 0.40 0.40 0.40
v -0.3624 -0.0195 -1.1014 0.40 0.40 0.40
v -0.3548 -0.0156 -1.1039 0.40 0.40 0.40
v -0.3496 -0.0087 -1.1057 0.40 0.40 0.40
v -0.3477 -0.0000 -1.1063 0.40 0.40 0.40
v 0.3856 0.0000 1.0937 0.40 0.40 0.40
v 0.3838 0.0087 1.0943 0.40 0.40 0.40
v 0.3785 0.0156 1.0961 0.40 0.40 0.40
v 0.3709 0.0195 1.0986 0.40 0.40 0.40
v 0.3624 0.0195 1.1014 0.40 0.40 0.40
v 0.3548 0.0156 1.1039 0.40 0.40 0.40
v 0.3496 0.0087 1.1057 0.40 0.40 0.40
v 0.3477 0.0000 1.1063 0.40 0.40 0.40
v 0.3496 -0.0087 1.1057 0.40 0.40 0.40
v 0.3548 -0.0156 1.1039 0.40 0.40 0.40
v 0.3624 -0.0195 1.1014 0.40 0.40 0.40
v 0.3709 -0.0195 1.0986 0.40 0.40 0.40
v 0.3785 -0.0156 1.0961 0.40 0.40 0.40
v 0.3838 -0.0087 1.0943 0.40 0.40 0.40
v 0.3856 -0.0000 1.0937 0.40 0.40 0.40
vn 0.9487 0.0000 -0.3162
vn 0.8547 0.4339 -0.2849
vn 0.5915 0.7818 -0.1972
vn 0.2111 0.9749 -0.0704
vn -0.2111 0.9749 0.0704
vn -0.5915 0.7818 0.1972
vn -0.8547 0.4339 0.2849
vn -0.9487 0.0000 0.3162
vn -0.8547 -0.4339 0.2849
vn -0.5915 -0.7818 0.1972
vn -0.2111 -0.9749 0.0704
vn 0.2111 -0.9749 -0.0704
vn 0.5915 -0.7818 -0.1972
vn 0.8547 -0.4339 -0.2849
vn 0.9487 -0.0000 -0.3162
vn 0.7333 0.0000 2.2000
vn -0.7333 0.0000 -2.2000
f 2011//1140 2012//1141 2027//1141 2026//1140
f 2012//1141 2013//1142 2028//1142 2027//1141
f 2013//1142 2014//1143 2029//1143 2028//1142
f 2014//1143 2015//1144 2030//1144 2029//1143
f 2015//1144 2016//1145 2031//1145 2030//1144
f 2016//1145 2017//1146 2032//1146 2031//1145
f 2017//1146 2018//1147 2033//1147 2032//1146
f 2018//1147 2019//1148 2034//1148 2033//1147
f 2019//1148 2020//1149 2035//1149 2034//1148
f 2020//1149 2021//1150 2036//1150 2035//1149
f 2021//1150 2022//1151 2037//1151 2036//1150
f 2022//1151 2023//1152 2038//1152 2037//1151
f 2023//1152 2024//1153 2039//1153 2038//1152
f 2024//1153 2025//1154 2040//1154 2039//1153
f 2024//1155 2023//1155 2022//1155 2021//1155 2020//1155 2019//1155 2018//1155 2017//1155 2016//1155 2015//1155 2014//1155 2013//1155 2012//1155 2011//1155
f 2026//1156 2027//1156 2028//1156 2029//1156 2030//1156 2031//1156 2032//1156 2033//1156 2034//1156 2035//1156 2036//1156 2037//1156 2038//1156 2039//1156
v -0.2424 0.0000 -1.1046 0.40 0.40 0.40
v -0.2444 0.0087 -1.1042 0.40 0.40 0.40
v -0.2498 0.0156 -1.1029 0.40 0.40 0.40
v -0.2576 0.0195 -1.1010 0.40 0.40 0.40
v -0.2662 0.0195 -1.0990 0.40 0.40 0.40
v -0.2740 0.0156 -1.0971 0.40 0.40 0.40
v -0.2794 0.0087 -1.0958 0.40 0.40 0.40
v -0.2814 0.0000 -1.0954 0.40 0.40 0.40
v -0.2794 -0.0087 -1.0958 0.40 0.40 0.40
v -0.2740 -0.0156 -1.0971 0.40 0.40 0.40
v -0.2662 -0.0195 -1.0990 0.40 0.40 0.40
v -0.2576 -0.0195 -1.1010 0.40 0.40 0.40
v -0.2498 -0.0156 -1.1029 0.40 0.40 0.40
v -0.2444 -0.0087 -1.1042 0.40 0.40 0.40
v -0.2424 -0.0000 -1.1046 0.40 0.40 0.40
v 0.2814 0.0000 1.0954 0.40 0.40 0.40
v 0.2794 0.0087 1.0958 0.40 0.40 0.40
v 0.2740 0.0156 1.0971 0.40 0.40 0.40
v 0.2662 0.0195 1.0990 0.40 0.40 0.40
v 0.2576 0.0195 1.1010 0.40 0.40 0.40
v 0.2498 0.0156 1.1029 0.40 0.40 0.40
v 0.2444 0.0087 1.1042 0.40 0.40 0.40
v 0.2424 0.0000 1.1046 0.40 0.40 0.40
v 0.2444 -0.0087 1.1042 0.40 0.40 0.40
v 0.2498 -0.0156 1.1029 0.40 0.40 0.40
v 0.2576 -0.0195 1.1010 0.40 0.40 0.40
v 0.2662 -0.0195 1.0990 0.40 0.40 0.40
v 0.2740 -0.0156 1.0971 0.40 0.40 0.40
v 0.2794 -0.0087 1.0958 0.40 0.40 0.40
v 0.2814 -0.0000 1.0954 0.40 0.40 0.40
vn 0.9728 0.0000 -0.2316
vn 0.8765 0.4339 -0.2087
vn 0.6065 0.7818 -0.1444
vn 0.2165 0.9749 -0.0515
vn -0.2165 0.9749 0.0515
vn -0.6065 0.7818 0.1444
vn -0.8765 0.4339 0.2087
vn -0.9728 0.0000 0.2316
vn -0.8765 -0.4339 0.2087
vn -0.6065 -0.7818 0.1444
vn -0.2165 -0.9749 0.0515
vn 0.2165 -0.9749 -0.0515
vn 0.6065 -0.7818 -0.1444
vn 0.8765 -0.4339 -0.2087
vn 0.9728 -0.0000 -0.2316
vn 0.5238 0.0000 2.2000
vn -0.5238 0.0000 -2.2000
f 2041//1157 2042//1158 2057//1158 2056//1157
f 2042//1158 2043//1159 2058//1159 2057//1158
f 2043//1159 2044//1160 2059//1160 2058//1159
f 2044//1160 2045//1161 2060//1161 2059//1160
f 2045//1161 2046//1162 2061//1162 2060//1161
f 2046//1162 2047//1163 2062//1163 2061//1162
f 2047//1163 2048//1164 2063//1164 2062//1163
f 2048//1164 2049//1165 2064//1165 2063//1164
f 2049//1165 2050//1166 2065//1166 2064//1165
f 2050//1166 2051//1167 2066//1167 2065//1166
f 2051//1167 2052//1168 2067//1168 2066//1167
f 2052//1168 2053//1169 2068//1169 2067//1168
f 2053//1169 2054//1170 2069//1170 2068//1169
f 2054//1170 2055//1171 2070//1171 2069//1170
f 2054//1172 2053//1172 2052//1172 2051//1172 2050//1172 2049//1172 2048//1172 2047//1172 2046//1172 2045//1172 2044//1172 2043//1172 2042//1172 2041//1172
f 2056//1173 2057//1173 2058//1173 2059//1173 2060//1173 2061//1173 2062//1173 2063//1173 2064//1173 2065//1173 2066//1173 2067//1173 2068//1173 2069//1173
v -0.1373 0.0000 -1.1028 0.40 0.40 0.40
v -0.1393 0.0087 -1.1025 0.40 0.40 0.40
v -0.1448 0.0156 -1.1018 0.40 0.40 0.40
v -0.1527 0.0195 -1.1006 0.40 0.40 0.40
v -0.1615 0.0195 -1.0994 0.40 0.40 0.40
v -0.1695 0.0156 -1.0982 0.40 0.40 0.40
v -0.1750 0.0087 -1.0975 0.40 0.40 0.40
v -0.1769 0.0000 -1.0972 0.40 0.40 0.40
v -0.1750 -0.0087 -1.0975 0.40 0.40 0.40
v -0.1695 -0.0156 -1.0982 0.40 0.40 0.40
v -0.1615 -0.0195 -1.0994 0.40 0.40 0.40
v -0.1527 -0.0195 -1.1006 0.40 0.40 0.40
v -0.1448 -0.0156 -1.1018 0.40 0.40 0.40
v -0.1393 -0.0087 -1.1025 0.40 0.40 0.40
v -0.1373 0.0000 -1.1028 0.40 0.40 0.40
v 0.1769 0.0000 1.0972 0.40 0.40 0.40
v 0.1750 0.0087 1.0975 0.40 0.40 0.40
v 0.1695 0.0156 1.0982 0.40 0.40 0.40
v 0.1615 0.0195 1.0994 0.40 0.40 0.40
v 0.1527 0.0195 1.1006 0.40 0.40 0.40
v 0.1448 0.0156 1.1018 0.40 0.40 0.40
v 0.1393 0.0087 1.1025 0.40 0.40 0.40
v 0.1373 0.0000 1.1028 0.40 0.40 0.40
v 0.1393 -0.0087 1.1025 0.40 0.40 0.40
v 0.1448 -0.0156 1.1018 0.40 0.40 0.40
v 0.1527 -0.0195 1.1006 0.40 0.40 0.40
v 0.1615 -0.0195 1.0994 0.40 0.40 0.40
v 0.1695 -0.0156 1.0982 0.40 0.40 0.40
v 0.1750 -0.0087 1.0975 0.40 0.40 0.40
v 0.1769 0.0000 1.0972 0.40 0.40 0.40
vn 0.9899 0.0000 -0.1414
vn 0.8919 0.4339 -0.1274
vn 0.6172 0.7818 -0.0882
vn 0.2203 0.9749 -0.0315
vn -0.2203 0.9749 0.0315
vn -0.6172 0.7818 0.0882
vn -0.8919 0.4339 0.1274
vn -0.9899 0.0000 0.1414
vn -0.8919 -0.4339 0.1274
vn -0.6172 -0.7818 0.0882
vn -0.2203 -0.9749 0.0315
vn 0.2203 -0.9749 -0.0315
vn 0.6172 -0.7818 -0.0882
vn 0.8919 -0.4339 -0.1274
vn 0.9899 -0.0000 -0.1414
vn 0.3143 0.0000 2.2000
vn -0.3143 0.0000 -2.2000
f 2071//1174 2072//1175 2087//1175 2086//1174
f 2072//1175 2073//1176 2088//1176 2087//1175
f 2073//1176 2074//1177 2089//1177 2088//1176
f 2074//1177 2075//1178 2090//1178 2089//1177
f 2075//1178 2076//1179 2091//1179 2090//1178
f 2076//1179 2077//1180 2092//1180 2091//1179
f 2077//1180 2078//1181 2093//1181 2092//1180
f 2078//1181 2079//1182 2094//1182 2093//1181
f 2079//1182 2080//1183 2095//1183 2094//1182
f 2080//1183 2081//1184 2096//1184 2095//1183
f 2081//1184 2082//1185 2097//1185 2096//1184
f 2082//1185 2083//1186 2098//1186 2097//1185
f 2083//1186 2084//1187 2099//1187 2098//1186
f 2084//1187 2085//1188 2100//1188 2099//1187
f 2084//1189 2083//1189 2082//1189 2081//1189 2080//1189 2079//1189 2078//1189 2077//1189 2076//1189 2075//1189 2074//1189 2073//1189 2072//1189 2071//1189
f 2086//1190 2087//1190 2088//1190 2089//1190 2090//1190 2091//1190 2092//1190 2093//1190 2094//1190 2095//1190 2096//1190 2097//1190 2098//1190 2099//1190
v -0.0324 0.0000 -1.1010 0.40 0.40 0.40
v -0.0344 0.0087 -1.1009 0.40 0.40 0.40
v -0.0399 0.0156 -1.1006 0.40 0.40 0.40
v -0.0479 0.0195 -1.1002 0.40 0.40 0.40
v -0.0568 0.0195 -1.0998 0.40 0.40 0.40
v -0.0648 0.0156 -1.0994 0.40 0.40 0.40
v -0.0704 0.0087 -1.0991 0.40 0.40 0.40
v -0.0724 0.0000 -1.0990 0.40 0.40 0.40
v -0.0704 -0.0087 -1.0991 0.40 0.40 0.40
v -0.0648 -0.0156 -1.0994 0.40 0.40 0.40
v -0.0568 -0.0195 -1.0998 0.40 0.40 0.40
v -0.0479 -0.0195 -1.1002 0.40 0.40 0.40
v -0.0399 -0.0156 -1.1006 0.40 0.40 0.40
v -0.0344 -0.0087 -1.1009 0.40 0.40 0.40
v -0.0324 -0.0000 -1.1010 0.40 0.40 0.40
v 0.0724 0.0000 1.0990 0.40 0.40 0.40
v 0.0704 0.0087 1.0991 0.40 0.40 0.40
v 0.0648 0.0156 1.0994 0.40 0.40 0.40
v 0.0568 0.0195 1.0998 0.40 0.40 0.40
v 0.0479 0.0195 1.1002 0.40 0.40 0.40
v 0.0399 0.0156 1.1006 0.40 0.40 0.40
v 0.0344 0.0087 1.1009 0.40 0.40 0.40
v 0.0324 0.0000 1.1010 0.40 0.40 0.40
v 0.0344 -0.0087 1.1009 0.40 0.40 0.40
v 0.0399 -0.0156 1.1006 0.40 0.40 0.40
v 0.0479 -0.0195 1.1002 0.40 0.40 0.40
v 0.0568 -0.0195 1.0998 0.40 0.40 0.40
v 0.0648 -0.0156 1.0994 0.40 0.40 0.40
v 0.0704 -0.0087 1.0991 0.40 0.40 0.40
v 0.0724 -0.0000 1.0990 0.40 0.40 0.40
vn 0.9989 0.0000 -0.0476
vn 0.8999 0.4339 -0.0429
vn 0.6228 0.7818 -0.0297
vn 0.2223 0.9749 -0.0106
vn -0.2223 0.9749 0.0106
vn -0.6228 0.7818 0.0297
vn -0.8999 0.4339 0.0429
vn -0.9989 0.0000 0.0476
vn -0.8999 -0.4339 0.0429
vn -0.6228 -0.7818 0.0297
vn -0.2223 -0.9749 0.0106
vn 0.2223 -0.9749 -0.0106
vn 0.6228 -0.7818 -0.0297
vn 0.8999 -0.4339 -0.0429
vn 0.9989 -0.0000 -0.0476
vn 0.1048 0.0000 2.2000
vn -0.1048 0.0000 -2.2000
f 2101//1191 2102//1192 2117//1192 2116//1191
f 2102//1192 2103//1193 2118//1193 2117//1192
f 2103//1193 2104//1194 2119//1194 2118//1193
f 2104//1194 2105//1195 2120//1195 2119//1194
f 2105//1195 2106//1196 2121//1196 2120//1195
f 2106//1196 2107//1197 2122//1197 2121//1196
f 2107//1197 2108//1198 2123//1198 2122//1197
f 2108//1198 2109//1199 2124//1199 2123//1198
f 2109//1199 2110//1200 2125//1200 2124//1199
f 2110//1200 2111//1201 2126//1201 2125//1200
f 2111//1201 2112//1202 2127//1202 2126//1201
f 2112//1202 2113//1203 2128//1203 2127//1202
f 2113//1203 2114//1204 2129//1204 2128//1203
f 2114//1204 2115//1205 2130//1205 2129//1204
f 2114//1206 2113//1206 2112//1206 2111//1206 2110//1206 2109//1206 2108//1206 2107//1206 2106//1206 2105//1206 2104//1206 2103//1206 2102//1206 2101//1206
f 2116//1207 2117//1207 2118//1207 2119//1207 2120//1207 2121//1207 2122//1207 2123//1207 2124//1207 2125//1207 2126//1207 2127//1207 2128//1207 2129//1207
v 0.0724 0.0000 -1.0990 0.40 0.40 0.40
v 0.0704 0.0087 -1.0991 0.40 0.40 0.40
v 0.0648 0.0156 -1.0994 0.40 0.40 0.40
v 0.0568 0.0195 -1.0998 0.40 0.40 0.40
v 0.0479 0.0195 -1.1002 0.40 0.40 0.40
v 0.0399 0.0156 -1.1006 0.40 0.40 0.40
v 0.0344 0.0087 -1.1009 0.40 0.40 0.40
v 0.0324 0.0000 -1.1010 0.40 0.40 0.40
v 0.0344 -0.0087 -1.1009 0.40 0.40 0.40
v 0.0399 -0.0156 -1.1006 0.40 0.40 0.40
v 0.0479 -0.0195 -1.1002 0.40 0.40 0.40
v 0.0568 -0.0195 -1.0998 0.40 0.40 0.40
v 0.0648 -0.0156 -1.0994 0.40 0.40 0.40
v 0.0704 -0.0087 -1.0991 0.40 0.40 0.40
v 0.0724 -0.0000 -1.0990 0.40 0.40 0.40
v -0.0324 0.0000 1.1010 0.40 0.40 0.40
v -0.0344 0.0087 1.1009 0.40 0.40 0.40
v -0.0399 0.0156 1.1006 0.40 0.40 0.40
v -0.0479 0.0195 1.1002 0.40 0.40 0.40
v -0.0568 0.0195 1.0998 0.40 0.40 0.40
v -0.0648 0.0156 1.0994 0.40 0.40 0.40
v -0.0704 0.0087 1.0991 0.40 0.40 0.40
v -0.0724 0.0000 1.0990 0.40 0.40 0.40
v -0.0704 -0.0087 1.0991 0.40 0.40 0.40
v -0.0648 -0.0156 1.0994 0.40 0.40 0.40
v -0.0568 -0.0195 1.0998 0.40 0.40 0.40
v -0.0479 -0.0195 1.1002 0.40 0.40 0.40
v -0.0399 -0.0156 1.1006 0.40 0.40 0.40
v -0.0344 -0.0087 1.1009 0.40 0.40 0.40
v -0.0324 0.0000 1.1010 0.40 0.40 0.40
vn 0.9989 0.0000 0.0476
vn 0.8999 0.4339 0.0429
vn 0.6228 0.7818 0.0297
vn 0.2223 0.9749 0.0106
vn -0.2223 0.9749 -0.0106
vn -0.6228 0.7818 -0.0297
vn -0.8999 0.4339 -0.0429
vn -0.9989 0.0000 -0.0476
vn -0.8999 -0.4339 -0.0429
vn -0.6228 -0.7818 -0.0297
vn -0.2223 -0.9749 -0.0106
vn 0.2223 -0.9749 0.0106
vn 0.6228 -0.7818 0.0297
vn 0.8999 -0.4339 0.0429
vn 0.9989 -0.0000 0.0476
vn -0.1048 0.0000 2.2000
vn 0.1048 -0.0000 -2.2000
f 2131//1208 2132//1209 2147//1209 2146//1208
f 2132//1209 2133//1210 2148//1210 2147//1209
f 2133//1210 2134//1211 2149//1211 2148//1210
f 2134//1211 2135//1212 2150//1212 2149//1211
f 2135//1212 2136//1213 2151//1213 2150//1212
f 2136//1213 2137//1214 2152//1214 2151//1213
f 2137//1214 2138//1215 2153//1215 2152//1214
f 2138//1215 2139//1216 2154//1216 2153//1215
f 2139//1216 2140//1217 2155//1217 2154//1216
f 2140//1217 2141//1218 2156//1218 2155//1217
f 2141//1218 2142//1219 2157//1219 2156//1218
f 2142//1219 2143//1220 2158//1220 2157//1219
f 2143//1220 2144//1221 2159//1221 2158//1220
f 2144//1221 2145//1222 2160//1222 2159//1221
f 2144//1223 2143//1223 2142//1223 2141//1223 2140//1223 2139//1223 2138//1223 2137//1223 2136//1223 2135//1223 2134//1223 2133//1223 2132//1223 2131//1223
f 2146//1224 2147//1224 2148//1224 2149//1224 2150//1224 2151//1224 2152//1224 2153//1224 2154//1224 2155//1224 2156//1224 2157//1224 2158//1224 2159//1224
v 0.1769 0.0000 -1.0972 0.40 0.40 0.40
v 0.1750 0.0087 -1.0975 0.40 0.40 0.40
v 0.1695 0.0156 -1.0982 0.40 0.40 0.40
v 0.1615 0.0195 -1.0994 0.40 0.40 0.40
v 0.1527 0.0195 -1.1006 0.40 0.40 0.40
v 0.1448 0.0156 -1.1018 0.40 0.40 0.40
v 0.1393 0.0087 -1.1025 0.40 0.40 0.40
v 0.1373 0.0000 -1.1028 0.40 0.40 0.40
v 0.1393 -0.0087 -1.1025 0.40 0.40 0.40
v 0.1448 -0.0156 -1.1018 0.40 0.40 0.40
v 0.1527 -0.0195 -1.1006 0.40 0.40 0.40
v 0.1615 -0.0195 -1.0994 0.40 0.40 0.40
v 0.1695 -0.0156 -1.0982 0.40 0.40 0.40
v 0.1750 -0.0087 -1.0975 0.40 0.40 0.40
v 0.1769 -0.0000 -1.0972 0.40 0.40 0.40
v -0.1373 0.0000 1.1028 0.40 0.40 0.40
v -0.1393 0.0087 1.1025 0.40 0.40 0.40
v -0.1448 0.0156 1.1018 0.40 0.40 0.40
v -0.1527 0.0195 1.1006 0.40 0.40 0.40
v -0.1615 0.0195 1.0994 0.40 0.40 0.40
v -0.1695 0.0156 1.0982 0.40 0.40 0.40
v -0.1750 0.0087 1.0975 0.40 0.40 0.40
v -0.1769 0.0000 1.0972 0.40 0.40 0.40
v -0.1750 -0.0087 1.0975 0.40 0.40 0.40
v -0.1695 -0.0156 1.0982 0.40 0.40 0.40
v -0.1615 -0.0195 1.0994 0.40 0.40 0.40
v -0.1527 -0.0195 1.1006 0.40 0.40 0.40
v -0.1448 -0.0156 1.1018 0.40 0.40 0.40
v -0.1393 -0.0087 1.1025 0.40 0.40 0.40
v -0.1373 -0.0000 1.1028 0.40 0.40 0.40
vn 0.9899 0.0000 0.1414
vn 0.8919 0.4339 0.1274
vn 0.6172 0.7818 0.0882
vn 0.2203 0.9749 0.0315
vn -0.2203 0.9749 -0.0315
vn -0.6172 0.7818 -0.0882
vn -0.8919 0.4339 -0.1274
vn -0.9899 0.0000 -0.1414
vn -0.8919 -0.4339 -0.1274
vn -0.6172 -0.7818 -0.0882
vn -0.2203 -0.9749 -0.0315
vn 0.2203 -0.9749 0.0315
vn 0.6172 -0.7818 0.0882
vn 0.8919 -0.4339 0.1274
vn 0.9899 -0.0000 0.1414
vn -0.3143 0.0000 2.2000
vn 0.3143 0.0000 -2.2000
f 2161//1225 2162//1226 2177//1226 2176//1225
f 2162//1226 2163//1227 2178//1227 2177//1226
f 2163//1227 2164//1228 2179//1228 2178//1227
f 2164//1228 2165//1229 2180//1229 2179//1228
f 2165//1229 2166//1230 2181//1230 2180//1229
f 2166//1230 2167//1231 2182//1231 2181//1230
f 2167//1231 2168//1232 2183//1232 2182//1231
f 2168//1232 2169//1233 2184//1233 2183//1232
f 2169//1233 2170//1234 2185//1234 2184//1233
f 2170//1234 2171//1235 2186//1235 2185//1234
f 2171//1235 2172//1236 2187//1236 2186//1235
f 2172//1236 2173//1237 2188//1237 2187//1236
f 2173//1237 2174//1238 2189//1238 2188//1237
f 2174//1238 2175//1239 2190//1239 2189//1238
f 2174//1240 2173//1240 2172//1240 2171//1240 2170//1240 2169//1240 2168//1240 2167//1240 2166//1240 2165//1240 2164//1240 2163//1240 2162//1240 2161//1240
f 2176//1241 2177//1241 2178//1241 2179//1241 2180//1241 2181//1241 2182//1241 2183//1241 2184//1241 2185//1241 2186//1241 2187//1241 2188//1241 2189//1241
v 0.2814 0.0000 -1.0954 0.40 0.40 0.40
v 0.2794 0.0087 -1.0958 0.40 0.40 0.40
v 0.2740 0.0156 -1.0971 0.40 0.40 0.40
v 0.2662 0.0195 -1.0990 0.40 0.40 0.40
v 0.2576 0.0195 -1.1010 0.40 0.40 0.40
v 0.2498 0.0156 -1.1029 0.40 0.40 0.40
v 0.2444 0.0087 -1.1042 0.40 0.40 0.40
v 0.2424 0.0000 -1.1046 0.40 0.40 0.40
v 0.2444 -0.0087 -1.1042 0.40 0.40 0.40
v 0.2498 -0.0156 -1.1029 0.40 0.40 0.40
v 0.2576 -0.0195 -1.1010 0.40 0.40 0.40
v 0.2662 -0.0195 -1.0990 0.40 0.40 0.40
v 0.2740 -0.0156 -1.0971 0.40 0.40 0.40
v 0.2794 -0.0087 -1.0958 0.40 0.40 0.40
v 0.2814 -0.0000 -1.0954 0.40 0.40 0.40
v -0.2424 0.0000 1.1046 0.40 0.40 0.40
v -0.2444 0.0087 1.1042 0.40 0.40 0.40
v -0.2498 0.0156 1.1029 0.40 0.40 0.40
v -0.2576 0.0195 1.1010 0.40 0.40 0.40
v -0.2662 0.0195 1.0990 0.40 0.40 0.40
v -0.2740 0.0156 1.0971 0.40 0.40 0.40
v -0.2794 0.0087 1.0958 0.40 0.40 0.40
v -0.2814 0.0000 1.0954 0.40 0.40 0.40
v -0.2794 -0.0087 1.0958 0.40 0.40 0.40
v -0.2740 -0.0156 1.0971 0.40 0.40 0.40
v -0.2662 -0.0195 1.0990 0.40 0.40 0.40
v -0.2576 -0.0195 1.1010 0.40 0.40 0.40
v -0.2498 -0.0156 1.1029 0.40 0.40 0.40
v -0.2444 -0.0087 1.1042 0.40 0.40 0.40
v -0.2424 -0.0000 1.1046 0.40 0.40 0.40
vn 0.9728 0.0000 0.2316
vn 0.8765 0.4339 0.2087
vn 0.6065 0.7818 0.1444
vn 0.2165 0.9749 0.0515
vn -0.2165 0.9749 -0.0515
vn -0.6065 0.7818 -0.1444
vn -0.8765 0.4339 -0.2087
vn -0.9728 0.0000 -0.2316
vn -0.8765 -0.4339 -0.2087
vn -0.6065 -0.7818 -0.1444
vn -0.2165 -0.9749 -0.0515
vn 0.2165 -0.9749 0.0515
vn 0.6065 -0.7818 0.1444
vn 0.8765 -0.4339 0.2087
vn 0.9728 -0.0000 0.2316
vn -0.5238 0.0000 2.2000
vn 0.5238 0.0000 -2.2000
f 2191//1242 2192//1243 2207//1243 2206//1242
f 2192//1243 2193//1244 2208//1244 2207//1243
f 2193//1244 2194//1245 2209//1245 2208//1244
f 2194//1245 2195//1246 2210//1246 2209//1245
f 2195//1246 2196//1247 2211//1247 2210//1246
f 2196//1247 2197//1248 2212//1248 2211//1247
f 2197//1248 2198//1249 2213//1249 2212//1248
f 2198//1249 2199//1250 2214//1250 2213//1249
f 2199//1250 2200//1251 2215//1251 2214//1250
f 2200//1251 2201//1252 2216//1252 2215//1251
f 2201//1252 2202//1253 2217//1253 2216//1252
f 2202//1253 2203//1254 2218//1254 2217//1253
f 2203//1254 2204//1255 2219//1255 2218//1254
f 2204//1255 2205//1256 2220//1256 2219//1255
f 2204//1257 2203//1257 2202//1257 2201//1257 2200//1257 2199//1257 2198//1257 2197//1257 2196//1257 2195//1257 2194//1257 2193//1257 2192//1257 2191//1257
f 2206//1258 2207//1258 2208//1258 2209//1258 2210//1258 2211//1258 2212//1258 2213//1258 2214//1258 2215//1258 2216//1258 2217//1258 2218//1258 2219//1258
v 0.3856 0.0000 -1.0937 0.40 0.40 0.40
v 0.3838 0.0087 -1.0943 0.40 0.40 0.40
v 0.3785 0.0156 -1.0961 0.40 0.40 0.40
v 0.3709 0.0195 -1.0986 0.40 0.40 0.40
v 0.3624 0.0195 -1.1014 0.40 0.40 0.40
v 0.3548 0.0156 -1.1039 0.40 0.40 0.40
v 0.3496 0.0087 -1.1057 0.40 0.40 0.40
v 0.3477 0.0000 -1.1063 0.40 0.40 0.40
v 0.3496 -0.0087 -1.1057 0.40 0.40 0.40
v 0.3548 -0.0156 -1.1039 0.40 0.40 0.40
v 0.3624 -0.0195 -1.1014 0.40 0.40 0.40
v 0.3709 -0.0195 -1.0986 0.40 0.40 0.40
v 0.3785 -0.0156 -1.0961 0.40 0.40 0.40
v 0.3838 -0.0087 -1.0943 0.40 0.40 0.40
v 0.3856 -0.0000 -1.0937 0.40 0.40 0.40
v -0.3477 0.0000 1.1063 0.40 0.40 0.40
v -0.3496 0.0087 1.1057 0.40 0.40 0.40
v -0.3548 0.0156 1.1039 0.40 0.40 0.40
v -0.3624 0.0195 1.1014 0.40 0.40 0.40
v -0.3709 0.0195 1.0986 0.40 0.40 0.40
v -0.3785 0.0156 1.0961 0.40 0.40 0.40
v -0.3838 0.0087 1.0943 0.40 0.40 0.40
v -0.3856 0.0000 1.0937 0.40 0.40 0.40
v -0.3838 -0.0087 1.0943 0.40 0.40 0.40
v -0.3785 -0.0156 1.0961 0.40 0.40 0.40
v -0.3709 -0.0195 1.0986 0.40 0.40 0.40
v -0.3624 -0.0195 1.1014 0.40 0.40 0.40
v -0.3548 -0.0156 1.1039 0.40 0.40 0.40
v -0.3496 -0.0087 1.1057 0.40 0.40 0.40
v -0.3477 0.0000 1.1063 0.40 0.40 0.40
vn 0.9487 0.0000 0.3162
vn 0.8547 0.4339 0.2849
vn 0.5915 0.7818 0.1972
vn 0.2111 0.9749 0.0704
vn -0.2111 0.9749 -0.0704
vn -0.5915 0.7818 -0.1972
vn -0.8547 0.4339 -0.2849
vn -0.9487 0.0000 -0.3162
vn -0.8547 -0.4339 -0.2849
vn -0.5915 -0.7818 -0.1972
vn -0.2111 -0.9749 -0.0704
vn 0.2111 -0.9749 0.0704
vn 0.5915 -0.7818 0.1972
vn 0.8547 -0.4339 0.2849
vn 0.9487 -0.0000 0.3162
vn -0.7333 0.0000 2.2000
vn 0.7333 -0.0000 -2.2000
f 2221//1259 2222//1260 2237//1260 2236//1259
f 2222//1260 2223//1261 2238//1261 2237//1260
f 2223//1261 2224//1262 2239//1262 2238//1261
f 2224//1262 2225//1263 2240//1263 2239//1262
f 2225//1263 2226//1264 2241//1264 2240//1263
f 2226//1264 2227//1265 2242//1265 2241//1264
f 2227//1265 2228//1266 2243//1266 2242//1265
f 2228//1266 2229//1267 2244//1267 2243//1266
f 2229//1267 2230//1268 2245//1268 2244//1267
f 2230//1268 2231//1269 2246//1269 2245//1268
f 2231//1269 2232//1270 2247//1270 2246//1269
f 2232//1270 2233//1271 2248//1271 2247//1270
f 2233//1271 2234//1272 2249//1272 2248//1271
f 2234//1272 2235//1273 2250//1273 2249//1272
f 2234//1274 2233//1274 2232//1274 2231//1274 2230//1274 2229//1274 2228//1274 2227//1274 2226//1274 2225//1274 2224//1274 2223//1274 2222//1274 2221//1274
f 2236//1275 2237//1275 2238//1275 2239//1275 2240//1275 2241//1275 2242//1275 2243//1275 2244//1275 2245//1275 2246//1275 2247//1275 2248//1275 2249//1275
v 0.4898 0.0000 -1.0921 0.40 0.40 0.40
v 0.4880 0.0087 -1.0929 0.40 0.40 0.40
v 0.4829 0.0156 -1.0951 0.40 0.40 0.40
v 0.4755 0.0195 -1.0982 0.40 0.40 0.40
v 0.4673 0.0195 -1.1018 0.40 0.40 0.40
v 0.4600 0.0156 -1.1049 0.40 0.40 0.40
v 0.4549 0.0087 -1.1071 0.40 0.40 0.40
v 0.4530 0.0000 -1.1079 0.40 0.40 0.40
v 0.4549 -0.0087 -1.1071 0.40 0.40 0.40
v 0.4600 -0.0156 -1.1049 0.40 0.40 0.40
v 0.4673 -0.0195 -1.1018 0.40 0.40 0.40
v 0.4755 -0.0195 -1.0982 0.40 0.40 0.40
v 0.4829 -0.0156 -1.0951 0.40 0.40 0.40
v 0.4880 -0.0087 -1.0929 0.40 0.40 0.40
v 0.4898 0.0000 -1.0921 0.40 0.40 0.40
v -0.4530 0.0000 1.1079 0.40 0.40 0.40
v -0.4549 0.0087 1.1071 0.40 0.40 0.40
v -0.4600 0.0156 1.1049 0.40 0.40 0.40
v -0.4673 0.0195 1.1018 0.40 0.40 0.40
v -0.4755 0.0195 1.0982 0.40 0.40 0.40
v -0.4829 0.0156 1.0951 0.40 0.40 0.40
v -0.4880 0.0087 1.0929 0.40 0.40 0.40
v -0.4898 0.0000 1.0921 0.40 0.40 0.40
v -0.4880 -0.0087 1.0929 0.40 0.40 0.40
v -0.4829 -0.0156 1.0951 0.40 0.40 0.40
v -0.4755 -0.0195 1.0982 0.40 0.40 0.40
v -0.4673 -0.0195 1.1018 0.40 0.40 0.40
v -0.4600 -0.0156 1.1049 0.40 0.40 0.40
v -0.4549 -0.0087 1.1071 0.40 0.40 0.40
v -0.4530 0.0000 1.1079 0.40 0.40 0.40
vn 0.9191 0.0000 0.3939
vn 0.8281 0.4339 0.3549
vn 0.5731 0.7818 0.2456
vn 0.2045 0.9749 0.0877
vn -0.2045 0.9749 -0.0877
vn -0.5731 0.7818 -0.2456
vn -0.8281 0.4339 -0.3549
vn -0.9191 0.0000 -0.3939
vn -0.8281 -0.4339 -0.3549
vn -0.5731 -0.7818 -0.2456
vn -0.2045 -0.9749 -0.0877
vn 0.2045 -0.9749 0.0877
vn 0.5731 -0.7818 0.2456
vn 0.8281 -0.4339 0.3549
vn 0.9191 -0.0000 0.3939
vn -0.9429 0.0000 2.2000
vn 0.9429 0.0000 -2.2000
f 2251//1276 2252//1277 2267//1277 2266//1276
f 2252//1277 2253//1278 2268//1278 2267//1277
f 2253//1278 2254//1279 2269//1279 2268//1278
f 2254//1279 2255//1280 2270//1280 2269//1279
f 2255//1280 2256//1281 2271//1281 2270//1280
f 2256//1281 2257//1282 2272//1282 2271//1281
f 2257//1282 2258//1283 2273//1283 2272//1282
f 2258//1283 2259//1284 2274//1284 2273//1283
f 2259//1284 2260//1285 2275//1285 2274//1284
f 2260//1285 2261//1286 2276//1286 2275//1285
f 2261//1286 2262//1287 2277//1287 2276//1286
f 2262//1287 2263//1288 2278//1288 2277//1287
f 2263//1288 2264//1289 2279//1289 2278//1288
f 2264//1289 2265//1290 2280//1290 2279//1289
f 2264//1291 2263//1291 2262//1291 2261//1291 2260//1291 2259//1291 2258//1291 2257//1291 2256//1291 2255//1291 2254//1291 2253//1291 2252//1291 2251//1291
f 2266//1292 2267//1292 2268//1292 2269//1292 2270//1292 2271//1292 2272//1292 2273//1292 2274//1292 2275//1292 2276//1292 2277//1292 2278//1292 2279//1292
v 0.5939 0.0000 -1.0907 0.40 0.40 0.40
v 0.5922 0.0087 -1.0916 0.40 0.40 0.40
v 0.5872 0.0156 -1.0942 0.40 0.40 0.40
v 0.5801 0.0195 -1.0979 0.40 0.40 0.40
v 0.5722 0.0195 -1.1021 0.40 0.40 0.40
v 0.5651 0.0156 -1.1058 0.40 0.40 0.40
v 0.5602 0.0087 -1.1084 0.40 0.40 0.40
v 0.5585 0.0000 -1.1093 0.40 0.40 0.40
v 0.5602 -0.0087 -1.1084 0.40 0.40 0.40
v 0.5651 -0.0156 -1.1058 0.40 0.40 0.40
v 0.5722 -0.0195 -1.1021 0.40 0.40 0.40
v 0.5801 -0.0195 -1.0979 0.40 0.40 0.40
v 0.5872 -0.0156 -1.0942 0.40 0.40 0.40
v 0.5922 -0.0087 -1.0916 0.40 0.40 0.40
v 0.5939 -0.0000 -1.0907 0.40 0.40 0.40
v -0.5585 0.0000 1.1093 0.40 0.40 0.40
v -0.5602 0.0087 1.1084 0.40 0.40 0.40
v -0.5651 0.0156 1.1058 0.40 0.40 0.40
v -0.5722 0.0195 1.1021 0.40 0.40 0.40
v -0.5801 0.0195 1.0979 0.40 0.40 0.40
v -0.5872 0.0156 1.0942 0.40 0.40 0.40
v -0.5922 0.0087 1.0916 0.40 0.40 0.40
v -0.5939 0.0000 1.0907 0.40 0.40 0.40
v -0.5922 -0.0087 1.0916 0.40 0.40 0.40
v -0.5872 -0.0156 1.0942 0.40 0.40 0.40
v -0.5801 -0.0195 1.0979 0.40 0.40 0.40
v -0.5722 -0.0195 1.1021 0.40 0.40 0.40
v -0.5651 -0.0156 1.1058 0.40 0.40 0.40
v -0.5602 -0.0087 1.1084 0.40 0.40 0.40
v -0.5585 -0.0000 1.1093 0.40 0.40 0.40
vn 0.8858 0.0000 0.4640
vn 0.7981 0.4339 0.4181
vn 0.5523 0.7818 0.2893
vn 0.1971 0.9749 0.1033
vn -0.1971 0.9749 -0.1033
vn -0.5523 0.7818 -0.2893
vn -0.7981 0.4339 -0.4181
vn -0.8858 0.0000 -0.4640
vn -0.7981 -0.4339 -0.4181
vn -0.5523 -0.7818 -0.2893
vn -0.1971 -0.9749 -0.1033
vn 0.1971 -0.9749 0.1033
vn 0.5523 -0.7818 0.2893
vn 0.7981 -0.4339 0.4181
vn 0.8858 -0.0000 0.4640
vn -1.1524 0.0000 2.2000
vn 1.1524 0.0000 -2.2000
f 2281//1293 2282//1294 2297//1294 2296//1293
f 2282//1294 2283//1295 2298//1295 2297//1294
f 2283//1295 2284//1296 2299//1296 2298//1295
f 2284//1296 2285//1297 2300//1297 2299//1296
f 2285//1297 2286//1298 2301//1298 2300//1297
f 2286//1298 2287//1299 2302//1299 2301//1298
f 2287//1299 2288//1300 2303//1300 2302//1299
f 2288//1300 2289//1301 2304//1301 2303//1300
f 2289//1301 2290//1302 2305//1302 2304//1301
f 2290//1302 2291//1303 2306//1303 2305//1302
f 2291//1303 2292//1304 2307//1304 2306//1303
f 2292//1304 2293//1305 2308//1305 2307//1304
f 2293//1305 2294//1306 2309//1306 2308//1305
f 2294//1306 2295//1307 2310//1307 2309//1306
f 2294//1308 2293//1308 2292//1308 2291//1308 2290//1308 2289//1308 2288//1308 2287//1308 2286//1308 2285//1308 2284//1308 2283//1308 2282//1308 2281//1308
f 2296//1309 2297//1309 2298//1309 2299//1309 2300//1309 2301//1309 2302//1309 2303//1309 2304//1309 2305//1309 2306//1309 2307//1309 2308//1309 2309//1309
v 0.6980 -0.0000 -1.0895 0.40 0.40 0.40
v 0.6963 0.0087 -1.0905 0.40 0.40 0.40
v 0.6916 0.0156 -1.0934 0.40 0.40 0.40
v 0.6847 0.0195 -1.0977 0.40 0.40 0.40
v 0.6772 0.0195 -1.1023 0.40 0.40 0.40
v 0.6703 0.0156 -1.1066 0.40 0.40 0.40
v 0.6656 0.0087 -1.1095 0.40 0.40 0.40
v 0.6639 -0.0000 -1.1105 0.40 0.40 0.40
v 0.6656 -0.0087 -1.1095 0.40 0.40 0.40
v 0.6703 -0.0156 -1.1066 0.40 0.40 0.40
v 0.6772 -0.0195 -1.1023 0.40 0.40 0.40
v 0.6847 -0.0195 -1.0977 0.40 0.40 0.40
v 0.6916 -0.0156 -1.0934 0.40 0.40 0.40
v 0.6963 -0.0087 -1.0905 0.40 0.40 0.40
v 0.6980 -0.0000 -1.0895 0.40 0.40 0.40
v -0.6639 -0.0000 1.1105 0.40 0.40 0.40
v -0.6656 0.0087 1.1095 0.40 0.40 0.40
v -0.6703 0.0156 1.1066 0.40 0.40 0.40
v -0.6772 0.0195 1.1023 0.40 0.40 0.40
v -0.6847 0.0195 1.0977 0.40 0.40 0.40
v -0.6916 0.0156 1.0934 0.40 0.40 0.40
v -0.6963 0.0087 1.0905 0.40 0.40 0.40
v -0.6980 -0.0000 1.0895 0.40 0.40 0.40
v -0.6963 -0.0087 1.0905 0.40 0.40 0.40
v -0.6916 -0.0156 1.0934 0.40 0.40 0.40
v -0.6847 -0.0195 1.0977 0.40 0.40 0.40
v -0.6772 -0.0195 1.1023 0.40 0.40 0.40
v -0.6703 -0.0156 1.1066 0.40 0.40 0.40
v -0.6656 -0.0087 1.1095 0.40 0.40 0.40
v -0.6639 -0.0000 1.1105 0.40 0.40 0.40
vn 0.8503 0.0000 0.5264
vn 0.7661 0.4339 0.4742
vn 0.5301 0.7818 0.3282
vn 0.1892 0.9749 0.1171
vn -0.1892 0.9749 -0.1171
vn -0.5301 0.7818 -0.3282
vn -0.7661 0.4339 -0.4742
vn -0.8503 0.0000 -0.5264
vn -0.7661 -0.4339 -0.4742
vn -0.5301 -0.7818 -0.3282
vn -0.1892 -0.9749 -0.1171
vn 0.1892 -0.9749 0.1171
vn 0.5301 -0.7818 0.3282
vn 0.7661 -0.4339 0.4742
vn 0.8503 -0.0000 0.5264
vn -1.3619 0.0000 2.2000
vn 1.3619 0.0000 -2.2000
f 2311//1310 2312//1311 2327//1311 2326//1310
f 2312//1311 2313//1312 2328//1312 2327//1311
f 2313//1312 2314//1313 2329//1313 2328//1312
f 2314//1313 2315//1314 2330//1314 2329//1313
f 2315//1314 2316//1315 2331//1315 2330//1314
f 2316//1315 2317//1316 2332//1316 2331//1315
f 2317//1316 2318//1317 2333//1317 2332//1316
f 2318//1317 2319//1318 2334//1318 2333//1317
f 2319//1318 2320//1319 2335//1319 2334//1318
f 2320//1319 2321//1320 2336//1320 2335//1319
f 2321//1320 2322//1321 2337//1321 2336//1320
f 2322//1321 2323//1322 2338//1322 2337//1321
f 2323//1322 2324//1323 2339//1323 2338//1322
f 2324//1323 2325//1324 2340//1324 2339//1323
f 2324//1325 2323//1325 2322//1325 2321//1325 2320//1325 2319//1325 2318//1325 2317//1325 2316//1325 2315//1325 2314//1325 2313//1325 2312//1325 2311//1325
f 2326//1326 2327//1326 2328//1326 2329//1326 2330//1326 2331//1326 2332//1326 2333//1326 2334//1326 2335//1326 2336//1326 2337//1326 2338//1326 2339//1326
v 0.8020 0.0000 -1.0884 0.40 0.40 0.40
v 0.8004 0.0087 -1.0895 0.40 0.40 0.40
v 0.7959 0.0156 -1.0928 0.40 0.40 0.40
v 0.7893 0.0195 -1.0974 0.40 0.40 0.40
v 0.7821 0.0195 -1.1026 0.40 0.40 0.40
v 0.7756 0.0156 -1.1072 0.40 0.40 0.40
v 0.7711 0.0087 -1.1105 0.40 0.40 0.40
v 0.7694 0.0000 -1.1116 0.40 0.40 0.40
v 0.7711 -0.0087 -1.1105 0.40 0.40 0.40
v 0.7756 -0.0156 -1.1072 0.40 0.40 0.40
v 0.7821 -0.0195 -1.1026 0.40 0.40 0.40
v 0.7893 -0.0195 -1.0974 0.40 0.40 0.40
v 0.7959 -0.0156 -1.0928 0.40 0.40 0.40
v 0.8004 -0.0087 -1.0895 0.40 0.40 0.40
v 0.8020 -0.0000 -1.0884 0.40 0.40 0.40
v -0.7694 0.0000 1.1116 0.40 0.40 0.40
v -0.7711 0.0087 1.1105 0.40 0.40 0.40
v -0.7756 0.0156 1.1072 0.40 0.40 0.40
v -0.7821 0.0195 1.1026 0.40 0.40 0.40
v -0.7893 0.0195 1.0974 0.40 0.40 0.40
v -0.7959 0.0156 1.0928 0.40 0.40 0.40
v -0.8004 0.0087 1.0895 0.40 0.40 0.40
v -0.8020 0.0000 1.0884 0.40 0.40 0.40
v -0.8004 -0.0087 1.0895 0.40 0.40 0.40
v -0.7959 -0.0156 1.0928 0.40 0.40 0.40
v -0.7893 -0.0195 1.0974 0.40 0.40 0.40
v -0.7821 -0.0195 1.1026 0.40 0.40 0.40
v -0.7756 -0.0156 1.1072 0.40 0.40 0.40
v -0.7711 -0.0087 1.1105 0.40 0.40 0.40
v -0.7694 -0.0000 1.1116 0.40 0.40 0.40
vn 0.8137 0.0000 0.5812
vn 0.7331 0.4339 0.5237
vn 0.5074 0.7818 0.3624
vn 0.1811 0.9749 0.1293
vn -0.1811 0.9749 -0.1293
vn -0.5074 0.7818 -0.3624
vn -0.7331 0.4339 -0.5237
vn -0.8137 0.0000 -0.5812
vn -0.7331 -0.4339 -0.5237
vn -0.5074 -0.7818 -0.3624
vn -0.1811 -0.9749 -0.1293
vn 0.1811 -0.9749 0.1293
vn 0.5074 -0.7818 0.3624
vn 0.7331 -0.4339 0.5237
vn 0.8137 -0.0000 0.5812
vn -1.5714 0.0000 2.2000
vn 1.5714 0.0000 -2.2000
f 2341//1327 2342//1328 2357//1328 2356//1327
f 2342//1328 2343//1329 2358//1329 2357//1328
f 2343//1329 2344//1330 2359//1330 2358//1329
f 2344//1330 2345//1331 2360//1331 2359//1330
f 2345//1331 2346//1332 2361//1332 2360//1331
f 2346//1332 2347//1333 2362//1333 2361//1332
f 2347//1333 2348//1334 2363//1334 2362//1333
f 2348//1334 2349//1335 2364//1335 2363//1334
f 2349//1335 2350//1336 2365//1336 2364//1335
f 2350//1336 2351//1337 2366//1337 2365//1336
f 2351//1337 2352//1338 2367//1338 2366//1337
f 2352//1338 2353//1339 2368//1339 2367//1338
f 2353//1339 2354//1340 2369//1340 2368//1339
f 2354//1340 2355//1341 2370//1341 2369//1340
f 2354//1342 2353//1342 2352//1342 2351//1342 2350//1342 2349//1342 2348//1342 2347//1342 2346//1342 2345//1342 2344//1342 2343//1342 2342//1342 2341//1342
f 2356//1343 2357//1343 2358//1343 2359//1343 2360//1343 2361//1343 2362//1343 2363//1343 2364//1343 2365//1343 2366//1343 2367//1343 2368//1343 2369//1343
v 0.9060 0.0000 -1.0874 0.40 0.40 0.40
v 0.9045 0.0087 -1.0887 0.40 0.40 0.40
v 0.9002 0.0156 -1.0922 0.40 0.40 0.40
v 0.8939 0.0195 -1.0972 0.40 0.40 0.40
v 0.8870 0.0195 -1.1028 0.40 0.40 0.40
v 0.8808 0.0156 -1.1078 0.40 0.40 0.40
v 0.8765 0.0087 -1.1113 0.40 0.40 0.40
v 0.8749 0.0000 -1.1126 0.40 0.40 0.40
v 0.8765 -0.0087 -1.1113 0.40 0.40 0.40
v 0.8808 -0.0156 -1.1078 0.40 0.40 0.40
v 0.8870 -0.0195 -1.1028 0.40 0.40 0.40
v 0.8939 -0.0195 -1.0972 0.40 0.40 0.40
v 0.9002 -0.0156 -1.0922 0.40 0.40 0.40
v 0.9045 -0.0087 -1.0887 0.40 0.40 0.40
v 0.9060 -0.0000 -1.0874 0.40 0.40 0.40
v -0.8749 0.0000 1.1126 0.40 0.40 0.40
v -0.8765 0.0087 1.1113 0.40 0.40 0.40
v -0.8808 0.0156 1.1078 0.40 0.40 0.40
v -0.8870 0.0195 1.1028 0.40 0.40 0.40
v -0.8939 0.0195 1.0972 0.40 0.40 0.40
v -0.9002 0.0156 1.0922 0.40 0.40 0.40
v -0.9045 0.0087 1.0887 0.40 0.40 0.40
v -0.9060 0.0000 1.0874 0.40 0.40 0.40
v -0.9045 -0.0087 1.0887 0.40 0.40 0.40
v -0.9002 -0.0156 1.0922 0.40 0.40 0.40
v -0.8939 -0.0195 1.0972 0.40 0.40 0.40
v -0.8870 -0.0195 1.1028 0.40 0.40 0.40
v -0.8808 -0.0156 1.1078 0.40 0.40 0.40
v -0.8765 -0.0087 1.1113 0.40 0.40 0.40
v -0.8749 -0.0000 1.1126 0.40 0.40 0.40
vn 0.7772 0.0000 0.6292
vn 0.7003 0.4339 0.5669
vn 0.4846 0.7818 0.3923
vn 0.1730 0.9749 0.1400
vn -0.1730 0.9749 -0.1400
vn -0.4846 0.7818 -0.3923
vn -0.7003 0.4339 -0.5669
vn -0.7772 0.0000 -0.6292
vn -0.7003 -0.4339 -0.5669
vn -0.4846 -0.7818 -0.3923
vn -0.1730 -0.9749 -0.1400
vn 0.1730 -0.9749 0.1400
vn 0.4846 -0.7818 0.3923
vn 0.7003 -0.4339 0.5669
vn 0.7772 -0.0000 0.6292
vn -1.7810 0.0000 2.2000
vn 1.7810 0.0000 -2.2000
f 2371//1344 2372//1345 2387//1345 2386//1344
f 2372//1345 2373//1346 2388//1346 2387//1345
f 2373//1346 2374//1347 2389//1347 2388//1346
f 2374//1347 2375//1348 2390//1348 2389//1347
f 2375//1348 2376//1349 2391//1349 2390//1348
f 2376//1349 2377//1350 2392//1350 2391//1349
f 2377//1350 2378//1351 2393//1351 2392//1350
f 2378//1351 2379//1352 2394//1352 2393//1351
f 2379//1352 2380//1353 2395//1353 2394//1352
f 2380//1353 2381//1354 2396//1354 2395//1353
f 2381//1354 2382//1355 2397//1355 2396//1354
f 2382//1355 2383//1356 2398//1356 2397//1355
f 2383//1356 2384//1357 2399//1357 2398//1356
f 2384//1357 2385//1358 2400//1358 2399//1357
f 2384//1359 2383//1359 2382//1359 2381//1359 2380//1359 2379//1359 2378//1359 2377//1359 2376//1359 2375//1359 2374//1359 2373//1359 2372//1359 2371//1359
f 2386//1360 2387//1360 2388//1360 2389//1360 2390//1360 2391//1360 2392//1360 2393//1360 2394//1360 2395//1360 2396//1360 2397//1360 2398//1360 2399//1360
v 1.0101 0.0000 -1.0866 0.40 0.40 0.40
v 1.0086 0.0087 -1.0879 0.40 0.40 0.40
v 1.0045 0.0156 -1.0916 0.40 0.40 0.40
v 0.9985 0.0195 -1.0970 0.40 0.40 0.40
v 0.9919 0.0195 -1.1030 0.40 0.40 0.40
v 0.9860 0.0156 -1.1084 0.40 0.40 0.40
v 0.9819 0.0087 -1.1121 0.40 0.40 0.40
v 0.9804 0.0000 -1.1134 0.40 0.40 0.40
v 0.9819 -0.0087 -1.1121 0.40 0.40 0.40
v 0.9860 -0.0156 -1.1084 0.40 0.40 0.40
v 0.9919 -0.0195 -1.1030 0.40 0.40 0.40
v 0.9985 -0.0195 -1.0970 0.40 0.40 0.40
v 1.0045 -0.0156 -1.0916 0.40 0.40 0.40
v 1.0086 -0.0087 -1.0879 0.40 0.40 0.40
v 1.0101 -0.0000 -1.0866 0.40 0.40 0.40
v -0.9804 0.0000 1.1134 0.40 0.40 0.40
v -0.9819 0.0087 1.1121 0.40 0.40 0.40
v -0.9860 0.0156 1.1084 0.40 0.40 0.40
v -0.9919 0.0195 1.1030 0.40 0.40 0.40
v -0.9985 0.0195 1.0970 0.40 0.40 0.40
v -1.0045 0.0156 1.0916 0.40 0.40 0.40
v -1.0086 0.0087 1.0879 0.40 0.40 0.40
v -1.0101 0.0000 1.0866 0.40 0.40 0.40
v -1.0086 -0.0087 1.0879 0.40 0.40 0.40
v -1.0045 -0.0156 1.0916 0.40 0.40 0.40
v -0.9985 -0.0195 1.0970 0.40 0.40 0.40
v -0.9919 -0.0195 1.1030 0.40 0.40 0.40
v -0.9860 -0.0156 1.1084 0.40 0.40 0.40
v -0.9819 -0.0087 1.1121 0.40 0.40 0.40
v -0.9804 -0.0000 1.1134 0.40 0.40 0.40
vn 0.7415 0.0000 0.6709
vn 0.6681 0.4339 0.6045
vn 0.4623 0.7818 0.4183
vn 0.1650 0.9749 0.1493
vn -0.1650 0.9749 -0.1493
vn -0.4623 0.7818 -0.4183
vn -0.6681 0.4339 -0.6045
vn -0.7415 0.0000 -0.6709
vn -0.6681 -0.4339 -0.6045
vn -0.4623 -0.7818 -0.4183
vn -0.1650 -0.9749 -0.1493
vn 0.1650 -0.9749 0.1493
vn 0.4623 -0.7818 0.4183
vn 0.6681 -0.4339 0.6045
vn 0.7415 -0.0000 0.6709
vn -1.9905 0.0000 2.2000
vn 1.9905 0.0000 -2.2000
f 2401//1361 2402//1362 2417//1362 2416//1361
f 2402//1362 2403//1363 2418//1363 2417//1362
f 2403//1363 2404//1364 2419//1364 2418//1363
f 2404//1364 2405//1365 2420//1365 2419//1364
f 2405//1365 2406//1366 2421//1366 2420//1365
f 2406//1366 2407//1367 2422//1367 2421//1366
f 2407//1367 2408//1368 2423//1368 2422//1367
f 2408//1368 2409//1369 2424//1369 2423//1368
f 2409//1369 2410//1370 2425//1370 2424//1369
f 2410//1370 2411//1371 2426//1371 2425//1370
f 2411//1371 2412//1372 2427//1372 2426//1371
f 2412//1372 2413//1373 2428//1373 2427//1372
f 2413//1373 2414//1374 2429//1374 2428//1373
f 2414//1374 2415//1375 2430//1375 2429//1374
f 2414//1376 2413//1376 2412//1376 2411//1376 2410//1376 2409//1376 2408//1376 2407//1376 2406//1376 2405//1376 2404//1376 2403//1376 2402//1376 2401//1376
f 2416//1377 2417//1377 2418//1377 2419//1377 2420//1377 2421//1377 2422//1377 2423//1377 2424//1377 2425//1377 2426//1377 2427//1377 2428//1377 2429//1377
v 1.1141 0.0000 -1.0859 0.40 0.40 0.40
v 1.1127 0.0087 -1.0873 0.40 0.40 0.40
v 1.1088 0.0156 -1.0912 0.40 0.40 0.40
v 1.1031 0.0195 -1.0969 0.40 0.40 0.40
v 1.0969 0.0195 -1.1031 0.40 0.40 0.40
v 1.0912 0.0156 -1.1088 0.40 0.40 0.40
v 1.0873 0.0087 -1.1127 0.40 0.40 0.40
v 1.0859 0.0000 -1.1141 0.40 0.40 0.40
v 1.0873 -0.0087 -1.1127 0.40 0.40 0.40
v 1.0912 -0.0156 -1.1088 0.40 0.40 0.40
v 1.0969 -0.0195 -1.1031 0.40 0.40 0.40
v 1.1031 -0.0195 -1.0969 0.40 0.40 0.40
v 1.1088 -0.0156 -1.0912 0.40 0.40 0.40
v 1.1127 -0.0087 -1.0873 0.40 0.40 0.40
v 1.1141 -0.0000 -1.0859 0.40 0.40 0.40
v -1.0859 0.0000 1.1141 0.40 0.40 0.40
v -1.0873 0.0087 1.1127 0.40 0.40 0.40
v -1.0912 0.0156 1.1088 0.40 0.40 0.40
v -1.0969 0.0195 1.1031 0.40 0.40 0.40
v -1.1031 0.0195 1.0969 0.40 0.40 0.40
v -1.1088 0.0156 1.0912 0.40 0.40 0.40
v -1.1127 0.0087 1.0873 0.40 0.40 0.40
v -1.1141 0.0000 1.0859 0.40 0.40 0.40
v -1.1127 -0.0087 1.0873 0.40 0.40 0.40
v -1.1088 -0.0156 1.0912 0.40 0.40 0.40
v -1.1031 -0.0195 1.0969 0.40 0.40 0.40
v -1.0969 -0.0195 1.1031 0.40 0.40 0.40
v -1.0912 -0.0156 1.1088 0.40 0.40 0.40
v -1.0873 -0.0087 1.1127 0.40 0.40 0.40
v -1.0859 -0.0000 1.1141 0.40 0.40 0.40
vn 0.7071 0.0000 0.7071
vn 0.6371 0.4339 0.6371
vn 0.4409 0.7818 0.4409
vn 0.1573 0.9749 0.1573
vn -0.1573 0.9749 -0.1573
vn -0.4409 0.7818 -0.4409
vn -0.6371 0.4339 -0.6371
vn -0.7071 0.0000 -0.7071
vn -0.6371 -0.4339 -0.6371
vn -0.4409 -0.7818 -0.4409
vn -0.1573 -0.9749 -0.1573
vn 0.1573 -0.9749 0.1573
vn 0.4409 -0.7818 0.4409
vn 0.6371 -0.4339 0.6371
vn 0.7071 -0.0000 0.7071
vn -2.2000 0.0000 2.2000
vn 2.2000 0.0000 -2.2000
f 2431//1378 2432//1379 2447//1379 2446//1378
f 2432//1379 2433//1380 2448//1380 2447//1379
f 2433//1380 2434//1381 2449//1381 2448//1380
f 2434//1381 2435//1382 2450//1382 2449//1381
f 2435//1382 2436//1383 2451//1383 2450//1382
f 2436//1383 2437//1384 2452//1384 2451//1383
f 2437//1384 2438//1385 2453//1385 2452//1384
f 2438//1385 2439//1386 2454//1386 2453//1385
f 2439//1386 2440//1387 2455//1387 2454//1386
f 2440//1387 2441//1388 2456//1388 2455//1387
f 2441//1388 2442//1389 2457//1389 2456//1388
f 2442//1389 2443//1390 2458//1390 2457//1389
f 2443//1390 2444//1391 2459//1391 2458//1390
f 2444//1391 2445//1392 2460//1392 2459//1391
f 2444//1393 2443//1393 2442//1393 2441//1393 2440//1393 2439//1393 2438//1393 2437//1393 2436//1393 2435//1393 2434//1393 2433//1393 2432//1393 2431//1393
f 2446//1394 2447//1394 2448//1394 2449//1394 2450//1394 2451//1394 2452//1394 2453//1394 2454//1394 2455//1394 2456//1394 2457//1394 2458//1394 2459//1394

